High-Resolution Peak Demand Estimation Using Generalized Additive Models and Deep Neural Networks

This paper covers predicting high-resolution electricity peak demand features given lower-resolution data. This is a relevant setup as it answers whether limited higher-resolution monitoring helps to estimate future high-resolution peak loads when the high-resolution data is no longer available. That question is particularly interesting for network operators considering replacing high-resolution monitoring predictive models due to economic considerations. We propose models to predict half-hourly minima and maxima of high-resolution (every minute) electricity load data while model inputs are of a lower resolution (30 minutes). We combine predictions of generalized additive models (GAM) and deep artificial neural networks (DNN), which are popular in load forecasting. We extensively analyze the prediction models, including the input parameters' importance, focusing on load, weather, and seasonal effects. The proposed method won a data competition organized by Western Power Distribution, a British distribution network operator. In addition, we provide a rigorous evaluation study that goes beyond the competition frame to analyze the models' robustness. The results show that the proposed methods are superior to the competition benchmark concerning the out-of-sample root mean squared error (RMSE). This holds regarding the competition month and the supplementary evaluation study, which covers an additional eleven months. Overall, our proposed model combination reduces the out-of-sample RMSE by 57.4\% compared to the benchmark.

==> anc/activation_pie.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-31 09:13:51
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,216.81);
\begin{scope}
\path[clip] (  0.00, 31.44) rectangle (164.96,196.40);
\definecolor{fillColor}{RGB}{76,174,80}

\path[fill=fillColor] ( 82.48,113.92) --
	( 82.01,111.69) --
	( 81.54,109.47) --
	( 81.06,107.24) --
	( 80.59,105.02) --
	( 80.12,102.79) --
	( 79.64,100.57) --
	( 79.17, 98.34) --
	( 78.70, 96.11) --
	( 78.22, 93.89) --
	( 77.75, 91.66) --
	( 77.28, 89.44) --
	( 76.80, 87.21) --
	( 76.33, 84.99) --
	( 75.86, 82.76) --
	( 75.39, 80.53) --
	( 74.91, 78.31) --
	( 74.44, 76.08) --
	( 73.97, 73.86) --
	( 73.49, 71.63) --
	( 73.02, 69.41) --
	( 72.55, 67.18) --
	( 72.07, 64.96) --
	( 71.60, 62.73) --
	( 71.13, 60.50) --
	( 70.65, 58.28) --
	( 70.18, 56.05) --
	( 69.71, 53.83) --
	( 69.24, 51.60) --
	( 68.76, 49.38) --
	( 70.95, 48.95) --
	( 73.16, 48.60) --
	( 75.38, 48.32) --
	( 77.60, 48.11) --
	( 79.83, 47.99) --
	( 82.06, 47.94) --
	( 84.30, 47.96) --
	( 86.53, 48.06) --
	( 88.75, 48.23) --
	( 90.97, 48.48) --
	( 93.18, 48.81) --
	( 95.38, 49.21) --
	( 97.56, 49.68) --
	( 99.73, 50.23) --
	(101.87, 50.85) --
	(104.00, 51.54) --
	(106.10, 52.30) --
	(108.17, 53.14) --
	(110.21, 54.04) --
	(112.22, 55.02) --
	(114.20, 56.06) --
	(116.14, 57.16) --
	(118.04, 58.33) --
	(119.90, 59.57) --
	(121.72, 60.87) --
	(123.49, 62.22) --
	(125.22, 63.64) --
	(126.89, 65.12) --
	(128.52, 66.65) --
	(130.09, 68.23) --
	(131.61, 69.87) --
	(133.07, 71.56) --
	(134.48, 73.29) --
	(135.82, 75.08) --
	(137.11, 76.91) --
	(138.33, 78.77) --
	(139.49, 80.69) --
	(140.58, 82.63) --
	(141.60, 84.62) --
	(142.56, 86.64) --
	(143.45, 88.68) --
	(144.27, 90.76) --
	(145.02, 92.87) --
	(145.69, 94.99) --
	(146.30, 97.14) --
	(146.83, 99.31) --
	(147.29,101.50) --
	(147.67,103.70) --
	(147.98,105.91) --
	(148.21,108.13) --
	(148.37,110.36) --
	(148.45,112.59) --
	(148.46,114.83) --
	(148.39,117.06) --
	(148.25,119.29) --
	(148.03,121.51) --
	(147.73,123.72) --
	(147.37,125.93) --
	(146.92,128.12) --
	(146.40,130.29) --
	(145.81,132.44) --
	(145.15,134.58) --
	(144.42,136.68) --
	(143.61,138.77) --
	(142.73,140.82) --
	(141.79,142.85) --
	(140.78,144.84) --
	(139.70,146.79) --
	(138.55,148.71) --
	(137.34,150.59) --
	(136.07,152.42) --
	(134.74,154.21) --
	(133.34,155.96) --
	(131.89,157.66) --
	(130.38,159.30) --
	(128.82,160.90) --
	(127.20,162.44) --
	(125.53,163.92) --
	(123.82,165.35) --
	(122.05,166.72) --
	(120.24,168.03) --
	(118.39,169.28) --
	(116.50,170.46) --
	(114.56,171.58) --
	(112.59,172.63) --
	(110.59,173.62) --
	(108.55,174.54) --
	(106.49,175.38) --
	(104.39,176.16) --
	(102.27,176.87) --
	(100.13,177.50) --
	( 97.97,178.06) --
	( 95.79,178.55) --
	( 93.60,178.96) --
	( 91.39,179.30) --
	( 89.17,179.56) --
	( 86.95,179.75) --
	( 84.71,179.87) --
	( 82.48,179.90) --
	( 82.48,177.63) --
	( 82.48,175.35) --
	( 82.48,173.08) --
	( 82.48,170.80) --
	( 82.48,168.53) --
	( 82.48,166.25) --
	( 82.48,163.98) --
	( 82.48,161.70) --
	( 82.48,159.43) --
	( 82.48,157.15) --
	( 82.48,154.88) --
	( 82.48,152.60) --
	( 82.48,150.32) --
	( 82.48,148.05) --
	( 82.48,145.77) --
	( 82.48,143.50) --
	( 82.48,141.22) --
	( 82.48,138.95) --
	( 82.48,136.67) --
	( 82.48,134.40) --
	( 82.48,132.12) --
	( 82.48,129.85) --
	( 82.48,127.57) --
	( 82.48,125.30) --
	( 82.48,123.02) --
	( 82.48,120.75) --
	( 82.48,118.47) --
	( 82.48,116.19) --
	( 82.48,113.92) --
	( 82.48,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{102,57,183}

\path[fill=fillColor] ( 82.48,113.92) --
	( 81.78,116.08) --
	( 81.08,118.25) --
	( 80.37,120.41) --
	( 79.67,122.58) --
	( 78.97,124.74) --
	( 78.26,126.90) --
	( 77.56,129.07) --
	( 76.86,131.23) --
	( 76.15,133.40) --
	( 75.45,135.56) --
	( 74.75,137.72) --
	( 74.04,139.89) --
	( 73.34,142.05) --
	( 72.64,144.22) --
	( 71.93,146.38) --
	( 71.23,148.54) --
	( 70.53,150.71) --
	( 69.83,152.87) --
	( 69.12,155.04) --
	( 68.42,157.20) --
	( 67.72,159.36) --
	( 67.01,161.53) --
	( 66.31,163.69) --
	( 65.61,165.86) --
	( 64.90,168.02) --
	( 64.20,170.18) --
	( 63.50,172.35) --
	( 62.79,174.51) --
	( 62.09,176.68) --
	( 59.96,175.94) --
	( 57.86,175.14) --
	( 55.78,174.26) --
	( 53.74,173.31) --
	( 51.72,172.30) --
	( 49.75,171.21) --
	( 47.81,170.06) --
	( 45.92,168.85) --
	( 44.06,167.57) --
	( 42.25,166.22) --
	( 40.49,164.82) --
	( 38.78,163.36) --
	( 37.11,161.84) --
	( 35.51,160.26) --
	( 33.95,158.63) --
	( 32.45,156.94) --
	( 31.01,155.21) --
	( 29.63,153.43) --
	( 28.32,151.60) --
	( 27.06,149.73) --
	( 25.87,147.82) --
	( 24.75,145.87) --
	( 23.69,143.88) --
	( 22.70,141.85) --
	( 21.78,139.79) --
	( 20.93,137.71) --
	( 20.16,135.59) --
	( 19.45,133.45) --
	( 18.82,131.29) --
	( 18.27,129.10) --
	( 17.79,126.90) --
	( 17.38,124.69) --
	( 17.05,122.46) --
	( 16.80,120.22) --
	( 16.62,117.97) --
	( 16.52,115.72) --
	( 16.50,113.47) --
	( 16.55,111.22) --
	( 16.68,108.97) --
	( 16.89,106.72) --
	( 17.17,104.49) --
	( 17.53,102.26) --
	( 17.97,100.05) --
	( 18.48, 97.86) --
	( 19.07, 95.68) --
	( 19.73, 93.53) --
	( 21.89, 94.23) --
	( 24.05, 94.93) --
	( 26.22, 95.64) --
	( 28.38, 96.34) --
	( 30.55, 97.04) --
	( 32.71, 97.75) --
	( 34.87, 98.45) --
	( 37.04, 99.15) --
	( 39.20, 99.86) --
	( 41.37,100.56) --
	( 43.53,101.26) --
	( 45.69,101.97) --
	( 47.86,102.67) --
	( 50.02,103.37) --
	( 52.19,104.08) --
	( 54.35,104.78) --
	( 56.51,105.48) --
	( 58.68,106.18) --
	( 60.84,106.89) --
	( 63.01,107.59) --
	( 65.17,108.29) --
	( 67.33,109.00) --
	( 69.50,109.70) --
	( 71.66,110.40) --
	( 73.83,111.11) --
	( 75.99,111.81) --
	( 78.15,112.51) --
	( 80.32,113.22) --
	( 82.48,113.92) --
	( 82.48,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{233,30,99}

\path[fill=fillColor] ( 82.48,113.92) --
	( 82.48,116.19) --
	( 82.48,118.47) --
	( 82.48,120.75) --
	( 82.48,123.02) --
	( 82.48,125.30) --
	( 82.48,127.57) --
	( 82.48,129.85) --
	( 82.48,132.12) --
	( 82.48,134.40) --
	( 82.48,136.67) --
	( 82.48,138.95) --
	( 82.48,141.22) --
	( 82.48,143.50) --
	( 82.48,145.77) --
	( 82.48,148.05) --
	( 82.48,150.32) --
	( 82.48,152.60) --
	( 82.48,154.88) --
	( 82.48,157.15) --
	( 82.48,159.43) --
	( 82.48,161.70) --
	( 82.48,163.98) --
	( 82.48,166.25) --
	( 82.48,168.53) --
	( 82.48,170.80) --
	( 82.48,173.08) --
	( 82.48,175.35) --
	( 82.48,177.63) --
	( 82.48,179.90) --
	( 80.18,179.86) --
	( 77.88,179.74) --
	( 75.58,179.54) --
	( 73.30,179.26) --
	( 71.02,178.90) --
	( 68.76,178.46) --
	( 66.52,177.94) --
	( 64.29,177.35) --
	( 62.09,176.68) --
	( 62.79,174.51) --
	( 63.50,172.35) --
	( 64.20,170.18) --
	( 64.90,168.02) --
	( 65.61,165.86) --
	( 66.31,163.69) --
	( 67.01,161.53) --
	( 67.72,159.36) --
	( 68.42,157.20) --
	( 69.12,155.04) --
	( 69.83,152.87) --
	( 70.53,150.71) --
	( 71.23,148.54) --
	( 71.93,146.38) --
	( 72.64,144.22) --
	( 73.34,142.05) --
	( 74.04,139.89) --
	( 74.75,137.72) --
	( 75.45,135.56) --
	( 76.15,133.40) --
	( 76.86,131.23) --
	( 77.56,129.07) --
	( 78.26,126.90) --
	( 78.97,124.74) --
	( 79.67,122.58) --
	( 80.37,120.41) --
	( 81.08,118.25) --
	( 81.78,116.08) --
	( 82.48,113.92) --
	( 82.48,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{2,169,243}

\path[fill=fillColor] ( 82.48,113.92) --
	( 80.32,113.22) --
	( 78.15,112.51) --
	( 75.99,111.81) --
	( 73.83,111.11) --
	( 71.66,110.40) --
	( 69.50,109.70) --
	( 67.33,109.00) --
	( 65.17,108.29) --
	( 63.01,107.59) --
	( 60.84,106.89) --
	( 58.68,106.18) --
	( 56.51,105.48) --
	( 54.35,104.78) --
	( 52.19,104.08) --
	( 50.02,103.37) --
	( 47.86,102.67) --
	( 45.69,101.97) --
	( 43.53,101.26) --
	( 41.37,100.56) --
	( 39.20, 99.86) --
	( 37.04, 99.15) --
	( 34.87, 98.45) --
	( 32.71, 97.75) --
	( 30.55, 97.04) --
	( 28.38, 96.34) --
	( 26.22, 95.64) --
	( 24.05, 94.93) --
	( 21.89, 94.23) --
	( 19.73, 93.53) --
	( 20.48, 91.35) --
	( 21.30, 89.20) --
	( 22.20, 87.08) --
	( 23.17, 84.99) --
	( 24.22, 82.94) --
	( 25.34, 80.93) --
	( 26.52, 78.95) --
	( 27.78, 77.02) --
	( 29.10, 75.13) --
	( 30.48, 73.29) --
	( 31.93, 71.50) --
	( 33.45, 69.77) --
	( 35.02, 68.08) --
	( 36.64, 66.45) --
	( 38.33, 64.88) --
	( 40.07, 63.37) --
	( 41.86, 61.92) --
	( 43.70, 60.54) --
	( 45.58, 59.21) --
	( 47.51, 57.96) --
	( 49.49, 56.77) --
	( 51.50, 55.66) --
	( 53.56, 54.61) --
	( 55.64, 53.64) --
	( 57.76, 52.74) --
	( 59.91, 51.91) --
	( 62.09, 51.16) --
	( 64.29, 50.49) --
	( 66.52, 49.89) --
	( 68.76, 49.38) --
	( 69.24, 51.60) --
	( 69.71, 53.83) --
	( 70.18, 56.05) --
	( 70.65, 58.28) --
	( 71.13, 60.50) --
	( 71.60, 62.73) --
	( 72.07, 64.96) --
	( 72.55, 67.18) --
	( 73.02, 69.41) --
	( 73.49, 71.63) --
	( 73.97, 73.86) --
	( 74.44, 76.08) --
	( 74.91, 78.31) --
	( 75.39, 80.53) --
	( 75.86, 82.76) --
	( 76.33, 84.99) --
	( 76.80, 87.21) --
	( 77.28, 89.44) --
	( 77.75, 91.66) --
	( 78.22, 93.89) --
	( 78.70, 96.11) --
	( 79.17, 98.34) --
	( 79.64,100.57) --
	( 80.12,102.79) --
	( 80.59,105.02) --
	( 81.06,107.24) --
	( 81.54,109.47) --
	( 82.01,111.69) --
	( 82.48,113.92) --
	( 82.48,113.92) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (129.88,105.14) {53};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at ( 40.02,131.75) {25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at ( 75.03,157.19) {5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at ( 50.59, 74.70) {17};
\end{scope}
\begin{scope}
\path[clip] (170.46, 31.44) rectangle (335.43,196.40);
\definecolor{fillColor}{RGB}{102,57,183}

\path[fill=fillColor] (252.95,113.92) --
	(252.24,116.08) --
	(251.54,118.25) --
	(250.84,120.41) --
	(250.13,122.58) --
	(249.43,124.74) --
	(248.73,126.90) --
	(248.02,129.07) --
	(247.32,131.23) --
	(246.62,133.40) --
	(245.91,135.56) --
	(245.21,137.72) --
	(244.51,139.89) --
	(243.80,142.05) --
	(243.10,144.22) --
	(242.40,146.38) --
	(241.70,148.54) --
	(240.99,150.71) --
	(240.29,152.87) --
	(239.59,155.04) --
	(238.88,157.20) --
	(238.18,159.36) --
	(237.48,161.53) --
	(236.77,163.69) --
	(236.07,165.86) --
	(235.37,168.02) --
	(234.66,170.18) --
	(233.96,172.35) --
	(233.26,174.51) --
	(232.55,176.68) --
	(230.42,175.94) --
	(228.32,175.14) --
	(226.24,174.26) --
	(224.20,173.31) --
	(222.19,172.30) --
	(220.21,171.21) --
	(218.28,170.06) --
	(216.38,168.85) --
	(214.53,167.57) --
	(212.72,166.22) --
	(210.95,164.82) --
	(209.24,163.36) --
	(207.58,161.84) --
	(205.97,160.26) --
	(204.41,158.63) --
	(202.92,156.94) --
	(201.48,155.21) --
	(200.10,153.43) --
	(198.78,151.60) --
	(197.52,149.73) --
	(196.33,147.82) --
	(195.21,145.87) --
	(194.15,143.88) --
	(193.16,141.85) --
	(192.24,139.79) --
	(191.40,137.71) --
	(190.62,135.59) --
	(189.92,133.45) --
	(189.29,131.29) --
	(188.73,129.10) --
	(188.25,126.90) --
	(187.84,124.69) --
	(187.51,122.46) --
	(187.26,120.22) --
	(187.08,117.97) --
	(186.98,115.72) --
	(186.96,113.47) --
	(187.02,111.22) --
	(187.15,108.97) --
	(187.35,106.72) --
	(187.64,104.49) --
	(188.00,102.26) --
	(188.43,100.05) --
	(188.94, 97.86) --
	(189.53, 95.68) --
	(190.19, 93.53) --
	(192.35, 94.23) --
	(194.52, 94.93) --
	(196.68, 95.64) --
	(198.85, 96.34) --
	(201.01, 97.04) --
	(203.17, 97.75) --
	(205.34, 98.45) --
	(207.50, 99.15) --
	(209.67, 99.86) --
	(211.83,100.56) --
	(213.99,101.26) --
	(216.16,101.97) --
	(218.32,102.67) --
	(220.49,103.37) --
	(222.65,104.08) --
	(224.81,104.78) --
	(226.98,105.48) --
	(229.14,106.18) --
	(231.31,106.89) --
	(233.47,107.59) --
	(235.63,108.29) --
	(237.80,109.00) --
	(239.96,109.70) --
	(242.13,110.40) --
	(244.29,111.11) --
	(246.45,111.81) --
	(248.62,112.51) --
	(250.78,113.22) --
	(252.95,113.92) --
	(252.95,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{255,235,58}

\path[fill=fillColor] (252.95,113.92) --
	(251.81,111.95) --
	(250.67,109.98) --
	(249.53,108.01) --
	(248.39,106.04) --
	(247.26,104.07) --
	(246.12,102.10) --
	(244.98,100.13) --
	(243.84, 98.16) --
	(242.71, 96.18) --
	(241.57, 94.21) --
	(240.43, 92.24) --
	(239.29, 90.27) --
	(238.16, 88.30) --
	(237.02, 86.33) --
	(235.88, 84.36) --
	(234.74, 82.39) --
	(233.60, 80.42) --
	(232.47, 78.45) --
	(231.33, 76.48) --
	(230.19, 74.51) --
	(229.05, 72.54) --
	(227.92, 70.57) --
	(226.78, 68.60) --
	(225.64, 66.63) --
	(224.50, 64.66) --
	(223.37, 62.69) --
	(222.23, 60.72) --
	(221.09, 58.74) --
	(219.95, 56.77) --
	(221.97, 55.66) --
	(224.02, 54.61) --
	(226.11, 53.64) --
	(228.23, 52.74) --
	(230.38, 51.91) --
	(232.55, 51.16) --
	(234.76, 50.49) --
	(236.98, 49.89) --
	(239.23, 49.38) --
	(241.49, 48.94) --
	(243.76, 48.58) --
	(246.05, 48.30) --
	(248.34, 48.09) --
	(250.64, 47.97) --
	(252.95, 47.93) --
	(255.25, 47.97) --
	(257.55, 48.09) --
	(259.84, 48.30) --
	(262.13, 48.58) --
	(264.40, 48.94) --
	(266.66, 49.38) --
	(268.91, 49.89) --
	(271.13, 50.49) --
	(273.34, 51.16) --
	(275.51, 51.91) --
	(277.66, 52.74) --
	(279.78, 53.64) --
	(281.87, 54.61) --
	(283.92, 55.66) --
	(285.94, 56.77) --
	(284.80, 58.74) --
	(283.66, 60.72) --
	(282.52, 62.69) --
	(281.39, 64.66) --
	(280.25, 66.63) --
	(279.11, 68.60) --
	(277.97, 70.57) --
	(276.84, 72.54) --
	(275.70, 74.51) --
	(274.56, 76.48) --
	(273.42, 78.45) --
	(272.29, 80.42) --
	(271.15, 82.39) --
	(270.01, 84.36) --
	(268.87, 86.33) --
	(267.73, 88.30) --
	(266.60, 90.27) --
	(265.46, 92.24) --
	(264.32, 94.21) --
	(263.18, 96.18) --
	(262.05, 98.16) --
	(260.91,100.13) --
	(259.77,102.10) --
	(258.63,104.07) --
	(257.50,106.04) --
	(256.36,108.01) --
	(255.22,109.98) --
	(254.08,111.95) --
	(252.95,113.92) --
	(252.95,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{255,87,33}

\path[fill=fillColor] (252.95,113.92) --
	(254.08,111.95) --
	(255.22,109.98) --
	(256.36,108.01) --
	(257.50,106.04) --
	(258.63,104.07) --
	(259.77,102.10) --
	(260.91,100.13) --
	(262.05, 98.16) --
	(263.18, 96.18) --
	(264.32, 94.21) --
	(265.46, 92.24) --
	(266.60, 90.27) --
	(267.73, 88.30) --
	(268.87, 86.33) --
	(270.01, 84.36) --
	(271.15, 82.39) --
	(272.29, 80.42) --
	(273.42, 78.45) --
	(274.56, 76.48) --
	(275.70, 74.51) --
	(276.84, 72.54) --
	(277.97, 70.57) --
	(279.11, 68.60) --
	(280.25, 66.63) --
	(281.39, 64.66) --
	(282.52, 62.69) --
	(283.66, 60.72) --
	(284.80, 58.74) --
	(285.94, 56.77) --
	(287.86, 57.93) --
	(289.74, 59.15) --
	(291.58, 60.43) --
	(293.38, 61.78) --
	(295.13, 63.18) --
	(296.83, 64.64) --
	(298.48, 66.16) --
	(300.08, 67.74) --
	(301.62, 69.37) --
	(303.11, 71.05) --
	(304.53, 72.78) --
	(305.90, 74.56) --
	(307.21, 76.38) --
	(308.46, 78.24) --
	(309.64, 80.15) --
	(310.75, 82.10) --
	(311.80, 84.08) --
	(312.78, 86.10) --
	(313.69, 88.15) --
	(314.53, 90.23) --
	(315.30, 92.34) --
	(316.00, 94.47) --
	(316.62, 96.62) --
	(317.17, 98.80) --
	(317.65,100.99) --
	(318.05,103.20) --
	(318.38,105.42) --
	(318.63,107.65) --
	(318.81,109.88) --
	(318.91,112.12) --
	(318.93,114.37) --
	(318.88,116.61) --
	(318.75,118.85) --
	(318.54,121.08) --
	(318.26,123.31) --
	(317.90,125.52) --
	(317.47,127.73) --
	(316.96,129.91) --
	(316.38,132.08) --
	(315.73,134.22) --
	(315.00,136.35) --
	(314.20,138.44) --
	(313.33,140.51) --
	(312.40,142.55) --
	(311.39,144.55) --
	(310.31,146.52) --
	(309.17,148.45) --
	(307.97,150.35) --
	(306.70,152.19) --
	(305.36,154.00) --
	(303.97,155.76) --
	(302.52,157.47) --
	(301.01,159.13) --
	(299.44,160.74) --
	(297.83,162.29) --
	(296.16,163.79) --
	(294.44,165.23) --
	(292.67,166.61) --
	(290.85,167.93) --
	(289.00,169.19) --
	(287.10,170.38) --
	(285.16,171.51) --
	(283.18,172.57) --
	(281.17,173.56) --
	(279.13,174.49) --
	(277.05,175.34) --
	(274.95,176.13) --
	(272.82,176.84) --
	(270.67,177.48) --
	(268.50,178.04) --
	(266.31,178.54) --
	(264.11,178.95) --
	(261.89,179.30) --
	(259.66,179.56) --
	(257.43,179.75) --
	(255.19,179.87) --
	(252.95,179.90) --
	(252.95,177.63) --
	(252.95,175.35) --
	(252.95,173.08) --
	(252.95,170.80) --
	(252.95,168.53) --
	(252.95,166.25) --
	(252.95,163.98) --
	(252.95,161.70) --
	(252.95,159.43) --
	(252.95,157.15) --
	(252.95,154.88) --
	(252.95,152.60) --
	(252.95,150.32) --
	(252.95,148.05) --
	(252.95,145.77) --
	(252.95,143.50) --
	(252.95,141.22) --
	(252.95,138.95) --
	(252.95,136.67) --
	(252.95,134.40) --
	(252.95,132.12) --
	(252.95,129.85) --
	(252.95,127.57) --
	(252.95,125.30) --
	(252.95,123.02) --
	(252.95,120.75) --
	(252.95,118.47) --
	(252.95,116.19) --
	(252.95,113.92) --
	(252.95,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{233,30,99}

\path[fill=fillColor] (252.95,113.92) --
	(252.95,116.19) --
	(252.95,118.47) --
	(252.95,120.75) --
	(252.95,123.02) --
	(252.95,125.30) --
	(252.95,127.57) --
	(252.95,129.85) --
	(252.95,132.12) --
	(252.95,134.40) --
	(252.95,136.67) --
	(252.95,138.95) --
	(252.95,141.22) --
	(252.95,143.50) --
	(252.95,145.77) --
	(252.95,148.05) --
	(252.95,150.32) --
	(252.95,152.60) --
	(252.95,154.88) --
	(252.95,157.15) --
	(252.95,159.43) --
	(252.95,161.70) --
	(252.95,163.98) --
	(252.95,166.25) --
	(252.95,168.53) --
	(252.95,170.80) --
	(252.95,173.08) --
	(252.95,175.35) --
	(252.95,177.63) --
	(252.95,179.90) --
	(250.64,179.86) --
	(248.34,179.74) --
	(246.05,179.54) --
	(243.76,179.26) --
	(241.49,178.90) --
	(239.23,178.46) --
	(236.98,177.94) --
	(234.76,177.35) --
	(232.55,176.68) --
	(233.26,174.51) --
	(233.96,172.35) --
	(234.66,170.18) --
	(235.37,168.02) --
	(236.07,165.86) --
	(236.77,163.69) --
	(237.48,161.53) --
	(238.18,159.36) --
	(238.88,157.20) --
	(239.59,155.04) --
	(240.29,152.87) --
	(240.99,150.71) --
	(241.70,148.54) --
	(242.40,146.38) --
	(243.10,144.22) --
	(243.80,142.05) --
	(244.51,139.89) --
	(245.21,137.72) --
	(245.91,135.56) --
	(246.62,133.40) --
	(247.32,131.23) --
	(248.02,129.07) --
	(248.73,126.90) --
	(249.43,124.74) --
	(250.13,122.58) --
	(250.84,120.41) --
	(251.54,118.25) --
	(252.24,116.08) --
	(252.95,113.92) --
	(252.95,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{2,169,243}

\path[fill=fillColor] (252.95,113.92) --
	(250.78,113.22) --
	(248.62,112.51) --
	(246.45,111.81) --
	(244.29,111.11) --
	(242.13,110.40) --
	(239.96,109.70) --
	(237.80,109.00) --
	(235.63,108.29) --
	(233.47,107.59) --
	(231.31,106.89) --
	(229.14,106.18) --
	(226.98,105.48) --
	(224.81,104.78) --
	(222.65,104.08) --
	(220.49,103.37) --
	(218.32,102.67) --
	(216.16,101.97) --
	(213.99,101.26) --
	(211.83,100.56) --
	(209.67, 99.86) --
	(207.50, 99.15) --
	(205.34, 98.45) --
	(203.17, 97.75) --
	(201.01, 97.04) --
	(198.85, 96.34) --
	(196.68, 95.64) --
	(194.52, 94.93) --
	(192.35, 94.23) --
	(190.19, 93.53) --
	(190.94, 91.35) --
	(191.76, 89.20) --
	(192.66, 87.08) --
	(193.64, 84.99) --
	(194.68, 82.94) --
	(195.80, 80.93) --
	(196.99, 78.95) --
	(198.24, 77.02) --
	(199.56, 75.13) --
	(200.95, 73.29) --
	(202.40, 71.50) --
	(203.91, 69.77) --
	(205.48, 68.08) --
	(207.11, 66.45) --
	(208.79, 64.88) --
	(210.53, 63.37) --
	(212.32, 61.92) --
	(214.16, 60.54) --
	(216.05, 59.21) --
	(217.98, 57.96) --
	(219.95, 56.77) --
	(221.09, 58.74) --
	(222.23, 60.72) --
	(223.37, 62.69) --
	(224.50, 64.66) --
	(225.64, 66.63) --
	(226.78, 68.60) --
	(227.92, 70.57) --
	(229.05, 72.54) --
	(230.19, 74.51) --
	(231.33, 76.48) --
	(232.47, 78.45) --
	(233.60, 80.42) --
	(234.74, 82.39) --
	(235.88, 84.36) --
	(237.02, 86.33) --
	(238.16, 88.30) --
	(239.29, 90.27) --
	(240.43, 92.24) --
	(241.57, 94.21) --
	(242.71, 96.18) --
	(243.84, 98.16) --
	(244.98,100.13) --
	(246.12,102.10) --
	(247.26,104.07) --
	(248.39,106.04) --
	(249.53,108.01) --
	(250.67,109.98) --
	(251.81,111.95) --
	(252.95,113.92) --
	(252.95,113.92) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (210.48,131.75) {25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (252.95, 62.46) {17};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (298.98,122.45) {42};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (245.49,157.19) {5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (215.91, 80.13) {12};
\end{scope}
\begin{scope}
\path[clip] (340.93, 31.44) rectangle (505.89,196.40);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (423.41,113.92) --
	(424.75,112.08) --
	(426.08,110.24) --
	(427.42,108.40) --
	(428.76,106.56) --
	(430.10,104.72) --
	(431.43,102.87) --
	(432.77,101.03) --
	(434.11, 99.19) --
	(435.45, 97.35) --
	(436.78, 95.51) --
	(438.12, 93.67) --
	(439.46, 91.83) --
	(440.79, 89.99) --
	(442.13, 88.15) --
	(443.47, 86.31) --
	(444.81, 84.47) --
	(446.14, 82.63) --
	(447.48, 80.78) --
	(448.82, 78.94) --
	(450.16, 77.10) --
	(451.49, 75.26) --
	(452.83, 73.42) --
	(454.17, 71.58) --
	(455.51, 69.74) --
	(456.84, 67.90) --
	(458.18, 66.06) --
	(459.52, 64.22) --
	(460.86, 62.38) --
	(462.19, 60.54) --
	(463.98, 61.88) --
	(465.73, 63.29) --
	(467.42, 64.76) --
	(469.07, 66.28) --
	(470.66, 67.86) --
	(472.19, 69.49) --
	(473.67, 71.17) --
	(475.10, 72.90) --
	(476.46, 74.68) --
	(477.76, 76.51) --
	(479.00, 78.37) --
	(480.18, 80.28) --
	(481.29, 82.23) --
	(482.33, 84.21) --
	(483.30, 86.23) --
	(484.21, 88.28) --
	(485.04, 90.36) --
	(485.81, 92.47) --
	(486.50, 94.60) --
	(487.12, 96.75) --
	(487.67, 98.92) --
	(488.14,101.11) --
	(488.54,103.32) --
	(488.86,105.54) --
	(489.11,107.77) --
	(489.28,110.00) --
	(489.37,112.24) --
	(489.39,114.48) --
	(489.33,116.72) --
	(489.20,118.96) --
	(488.99,121.19) --
	(488.71,123.41) --
	(488.35,125.62) --
	(487.91,127.82) --
	(487.40,130.00) --
	(486.82,132.17) --
	(486.16,134.31) --
	(485.44,136.43) --
	(484.64,138.52) --
	(483.76,140.59) --
	(482.82,142.62) --
	(481.82,144.62) --
	(480.74,146.59) --
	(479.60,148.52) --
	(478.39,150.40) --
	(477.12,152.25) --
	(475.79,154.05) --
	(474.39,155.81) --
	(472.94,157.51) --
	(471.43,159.17) --
	(469.87,160.78) --
	(468.25,162.33) --
	(466.58,163.82) --
	(464.86,165.26) --
	(463.09,166.64) --
	(461.28,167.95) --
	(459.42,169.21) --
	(457.53,170.40) --
	(455.59,171.53) --
	(453.61,172.58) --
	(451.60,173.58) --
	(449.56,174.50) --
	(447.49,175.35) --
	(445.39,176.14) --
	(443.27,176.85) --
	(441.12,177.48) --
	(438.95,178.05) --
	(436.76,178.54) --
	(434.56,178.96) --
	(432.35,179.30) --
	(430.12,179.56) --
	(427.89,179.75) --
	(425.65,179.87) --
	(423.41,179.90) --
	(423.41,177.63) --
	(423.41,175.35) --
	(423.41,173.08) --
	(423.41,170.80) --
	(423.41,168.53) --
	(423.41,166.25) --
	(423.41,163.98) --
	(423.41,161.70) --
	(423.41,159.43) --
	(423.41,157.15) --
	(423.41,154.88) --
	(423.41,152.60) --
	(423.41,150.32) --
	(423.41,148.05) --
	(423.41,145.77) --
	(423.41,143.50) --
	(423.41,141.22) --
	(423.41,138.95) --
	(423.41,136.67) --
	(423.41,134.40) --
	(423.41,132.12) --
	(423.41,129.85) --
	(423.41,127.57) --
	(423.41,125.30) --
	(423.41,123.02) --
	(423.41,120.75) --
	(423.41,118.47) --
	(423.41,116.19) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{102,57,183}

\path[fill=fillColor] (423.41,113.92) --
	(422.71,116.08) --
	(422.00,118.25) --
	(421.30,120.41) --
	(420.60,122.58) --
	(419.89,124.74) --
	(419.19,126.90) --
	(418.49,129.07) --
	(417.78,131.23) --
	(417.08,133.40) --
	(416.38,135.56) --
	(415.67,137.72) --
	(414.97,139.89) --
	(414.27,142.05) --
	(413.56,144.22) --
	(412.86,146.38) --
	(412.16,148.54) --
	(411.46,150.71) --
	(410.75,152.87) --
	(410.05,155.04) --
	(409.35,157.20) --
	(408.64,159.36) --
	(407.94,161.53) --
	(407.24,163.69) --
	(406.53,165.86) --
	(405.83,168.02) --
	(405.13,170.18) --
	(404.42,172.35) --
	(403.72,174.51) --
	(403.02,176.68) --
	(400.88,175.94) --
	(398.76,175.13) --
	(396.68,174.25) --
	(394.63,173.30) --
	(392.61,172.27) --
	(390.62,171.18) --
	(388.68,170.02) --
	(386.77,168.80) --
	(384.91,167.51) --
	(383.10,166.16) --
	(381.33,164.75) --
	(379.61,163.27) --
	(377.94,161.74) --
	(376.33,160.15) --
	(374.77,158.51) --
	(373.27,156.82) --
	(371.83,155.07) --
	(370.45,153.28) --
	(369.13,151.44) --
	(367.87,149.56) --
	(366.68,147.63) --
	(365.56,145.67) --
	(364.51,143.66) --
	(363.52,141.63) --
	(362.61,139.56) --
	(361.76,137.46) --
	(360.99,135.33) --
	(360.29,133.17) --
	(359.67,131.00) --
	(359.12,128.80) --
	(358.65,126.59) --
	(358.25,124.36) --
	(357.93,122.12) --
	(357.69,119.87) --
	(357.53,117.61) --
	(357.44,115.35) --
	(357.43,113.09) --
	(357.50,110.82) --
	(357.64,108.56) --
	(357.86,106.31) --
	(358.16,104.07) --
	(358.54,101.84) --
	(358.99, 99.62) --
	(359.52, 97.42) --
	(360.12, 95.24) --
	(360.80, 93.08) --
	(361.55, 90.94) --
	(362.38, 88.83) --
	(363.27, 86.75) --
	(364.24, 84.71) --
	(365.28, 82.70) --
	(366.38, 80.72) --
	(367.56, 78.78) --
	(368.79, 76.89) --
	(370.10, 75.04) --
	(371.46, 73.23) --
	(372.89, 71.47) --
	(374.37, 69.77) --
	(376.06, 71.29) --
	(377.75, 72.81) --
	(379.44, 74.33) --
	(381.14, 75.86) --
	(382.83, 77.38) --
	(384.52, 78.90) --
	(386.21, 80.42) --
	(387.90, 81.95) --
	(389.59, 83.47) --
	(391.28, 84.99) --
	(392.97, 86.51) --
	(394.66, 88.04) --
	(396.35, 89.56) --
	(398.04, 91.08) --
	(399.74, 92.60) --
	(401.43, 94.13) --
	(403.12, 95.65) --
	(404.81, 97.17) --
	(406.50, 98.69) --
	(408.19,100.22) --
	(409.88,101.74) --
	(411.57,103.26) --
	(413.26,104.78) --
	(414.95,106.31) --
	(416.64,107.83) --
	(418.34,109.35) --
	(420.03,110.87) --
	(421.72,112.40) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{255,235,58}

\path[fill=fillColor] (423.41,113.92) --
	(422.27,111.95) --
	(421.13,109.98) --
	(420.00,108.01) --
	(418.86,106.04) --
	(417.72,104.07) --
	(416.58,102.10) --
	(415.44,100.13) --
	(414.31, 98.16) --
	(413.17, 96.18) --
	(412.03, 94.21) --
	(410.89, 92.24) --
	(409.76, 90.27) --
	(408.62, 88.30) --
	(407.48, 86.33) --
	(406.34, 84.36) --
	(405.21, 82.39) --
	(404.07, 80.42) --
	(402.93, 78.45) --
	(401.79, 76.48) --
	(400.65, 74.51) --
	(399.52, 72.54) --
	(398.38, 70.57) --
	(397.24, 68.60) --
	(396.10, 66.63) --
	(394.97, 64.66) --
	(393.83, 62.69) --
	(392.69, 60.72) --
	(391.55, 58.74) --
	(390.42, 56.77) --
	(392.43, 55.66) --
	(394.48, 54.61) --
	(396.57, 53.64) --
	(398.69, 52.74) --
	(400.84, 51.91) --
	(403.02, 51.16) --
	(403.72, 53.33) --
	(404.42, 55.49) --
	(405.13, 57.66) --
	(405.83, 59.82) --
	(406.53, 61.98) --
	(407.24, 64.15) --
	(407.94, 66.31) --
	(408.64, 68.48) --
	(409.35, 70.64) --
	(410.05, 72.80) --
	(410.75, 74.97) --
	(411.46, 77.13) --
	(412.16, 79.30) --
	(412.86, 81.46) --
	(413.56, 83.62) --
	(414.27, 85.79) --
	(414.97, 87.95) --
	(415.67, 90.12) --
	(416.38, 92.28) --
	(417.08, 94.44) --
	(417.78, 96.61) --
	(418.49, 98.77) --
	(419.19,100.94) --
	(419.89,103.10) --
	(420.60,105.26) --
	(421.30,107.43) --
	(422.00,109.59) --
	(422.71,111.76) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{255,87,33}

\path[fill=fillColor] (423.41,113.92) --
	(422.71,111.76) --
	(422.00,109.59) --
	(421.30,107.43) --
	(420.60,105.26) --
	(419.89,103.10) --
	(419.19,100.94) --
	(418.49, 98.77) --
	(417.78, 96.61) --
	(417.08, 94.44) --
	(416.38, 92.28) --
	(415.67, 90.12) --
	(414.97, 87.95) --
	(414.27, 85.79) --
	(413.56, 83.62) --
	(412.86, 81.46) --
	(412.16, 79.30) --
	(411.46, 77.13) --
	(410.75, 74.97) --
	(410.05, 72.80) --
	(409.35, 70.64) --
	(408.64, 68.48) --
	(407.94, 66.31) --
	(407.24, 64.15) --
	(406.53, 61.98) --
	(405.83, 59.82) --
	(405.13, 57.66) --
	(404.42, 55.49) --
	(403.72, 53.33) --
	(403.02, 51.16) --
	(405.22, 50.49) --
	(407.45, 49.89) --
	(409.69, 49.38) --
	(411.95, 48.94) --
	(414.22, 48.58) --
	(416.51, 48.30) --
	(418.81, 48.09) --
	(421.11, 47.97) --
	(423.41, 47.93) --
	(425.71, 47.97) --
	(428.01, 48.09) --
	(430.31, 48.30) --
	(432.59, 48.58) --
	(434.87, 48.94) --
	(437.13, 49.38) --
	(439.37, 49.89) --
	(441.60, 50.49) --
	(443.80, 51.16) --
	(445.98, 51.91) --
	(448.13, 52.74) --
	(450.25, 53.64) --
	(452.33, 54.61) --
	(454.39, 55.66) --
	(456.40, 56.77) --
	(458.38, 57.96) --
	(460.31, 59.21) --
	(462.19, 60.54) --
	(460.86, 62.38) --
	(459.52, 64.22) --
	(458.18, 66.06) --
	(456.84, 67.90) --
	(455.51, 69.74) --
	(454.17, 71.58) --
	(452.83, 73.42) --
	(451.49, 75.26) --
	(450.16, 77.10) --
	(448.82, 78.94) --
	(447.48, 80.78) --
	(446.14, 82.63) --
	(444.81, 84.47) --
	(443.47, 86.31) --
	(442.13, 88.15) --
	(440.79, 89.99) --
	(439.46, 91.83) --
	(438.12, 93.67) --
	(436.78, 95.51) --
	(435.45, 97.35) --
	(434.11, 99.19) --
	(432.77,101.03) --
	(431.43,102.87) --
	(430.10,104.72) --
	(428.76,106.56) --
	(427.42,108.40) --
	(426.08,110.24) --
	(424.75,112.08) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{233,30,99}

\path[fill=fillColor] (423.41,113.92) --
	(423.41,116.19) --
	(423.41,118.47) --
	(423.41,120.75) --
	(423.41,123.02) --
	(423.41,125.30) --
	(423.41,127.57) --
	(423.41,129.85) --
	(423.41,132.12) --
	(423.41,134.40) --
	(423.41,136.67) --
	(423.41,138.95) --
	(423.41,141.22) --
	(423.41,143.50) --
	(423.41,145.77) --
	(423.41,148.05) --
	(423.41,150.32) --
	(423.41,152.60) --
	(423.41,154.88) --
	(423.41,157.15) --
	(423.41,159.43) --
	(423.41,161.70) --
	(423.41,163.98) --
	(423.41,166.25) --
	(423.41,168.53) --
	(423.41,170.80) --
	(423.41,173.08) --
	(423.41,175.35) --
	(423.41,177.63) --
	(423.41,179.90) --
	(421.11,179.86) --
	(418.81,179.74) --
	(416.51,179.54) --
	(414.22,179.26) --
	(411.95,178.90) --
	(409.69,178.46) --
	(407.45,177.94) --
	(405.22,177.35) --
	(403.02,176.68) --
	(403.72,174.51) --
	(404.42,172.35) --
	(405.13,170.18) --
	(405.83,168.02) --
	(406.53,165.86) --
	(407.24,163.69) --
	(407.94,161.53) --
	(408.64,159.36) --
	(409.35,157.20) --
	(410.05,155.04) --
	(410.75,152.87) --
	(411.46,150.71) --
	(412.16,148.54) --
	(412.86,146.38) --
	(413.56,144.22) --
	(414.27,142.05) --
	(414.97,139.89) --
	(415.67,137.72) --
	(416.38,135.56) --
	(417.08,133.40) --
	(417.78,131.23) --
	(418.49,129.07) --
	(419.19,126.90) --
	(419.89,124.74) --
	(420.60,122.58) --
	(421.30,120.41) --
	(422.00,118.25) --
	(422.71,116.08) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{fillColor}{RGB}{2,169,243}

\path[fill=fillColor] (423.41,113.92) --
	(421.72,112.40) --
	(420.03,110.87) --
	(418.34,109.35) --
	(416.64,107.83) --
	(414.95,106.31) --
	(413.26,104.78) --
	(411.57,103.26) --
	(409.88,101.74) --
	(408.19,100.22) --
	(406.50, 98.69) --
	(404.81, 97.17) --
	(403.12, 95.65) --
	(401.43, 94.13) --
	(399.74, 92.60) --
	(398.04, 91.08) --
	(396.35, 89.56) --
	(394.66, 88.04) --
	(392.97, 86.51) --
	(391.28, 84.99) --
	(389.59, 83.47) --
	(387.90, 81.95) --
	(386.21, 80.42) --
	(384.52, 78.90) --
	(382.83, 77.38) --
	(381.14, 75.86) --
	(379.44, 74.33) --
	(377.75, 72.81) --
	(376.06, 71.29) --
	(374.37, 69.77) --
	(375.94, 68.08) --
	(377.57, 66.45) --
	(379.26, 64.88) --
	(380.99, 63.37) --
	(382.78, 61.92) --
	(384.62, 60.54) --
	(386.51, 59.21) --
	(388.44, 57.96) --
	(390.42, 56.77) --
	(391.55, 58.74) --
	(392.69, 60.72) --
	(393.83, 62.69) --
	(394.97, 64.66) --
	(396.10, 66.63) --
	(397.24, 68.60) --
	(398.38, 70.57) --
	(399.52, 72.54) --
	(400.65, 74.51) --
	(401.79, 76.48) --
	(402.93, 78.45) --
	(404.07, 80.42) --
	(405.21, 82.39) --
	(406.34, 84.36) --
	(407.48, 86.33) --
	(408.62, 88.30) --
	(409.76, 90.27) --
	(410.89, 92.24) --
	(412.03, 94.21) --
	(413.17, 96.18) --
	(414.31, 98.16) --
	(415.44,100.13) --
	(416.58,102.10) --
	(417.72,104.07) --
	(418.86,106.04) --
	(420.00,108.01) --
	(421.13,109.98) --
	(422.27,111.95) --
	(423.41,113.92) --
	(423.41,113.92) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (468.73,124.84) {40};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (377.38,122.45) {32};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (404.02, 66.58) {3};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (430.86, 63.05) {15};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (415.95,157.19) {5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.92] at (393.42, 73.08) {5};
\end{scope}
\begin{scope}
\path[clip] (  0.00,196.40) rectangle (164.96,208.41);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 82.48,197.72) {Layer 1};
\end{scope}
\begin{scope}
\path[clip] (170.46,196.40) rectangle (335.43,208.41);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (252.95,197.72) {Layer 2};
\end{scope}
\begin{scope}
\path[clip] (340.93,196.40) rectangle (505.89,208.41);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (423.41,197.72) {Layer 3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{233,30,99}

\path[fill=fillColor] ( 27.75,  9.11) rectangle ( 43.67, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{102,57,183}

\path[fill=fillColor] (106.97,  9.11) rectangle (122.90, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{2,169,243}

\path[fill=fillColor] (163.50,  9.11) rectangle (179.42, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{76,174,80}

\path[fill=fillColor] (224.47,  9.11) rectangle (240.39, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{255,235,58}

\path[fill=fillColor] (275.82,  9.11) rectangle (291.74, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{255,87,33}

\path[fill=fillColor] (354.60,  9.11) rectangle (370.52, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (434.86,  9.11) rectangle (450.78, 25.04);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 52.88, 12.39) {softplus};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (132.11, 12.39) {relu};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (188.64, 12.39) {tanh};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (249.60, 12.39) {elu};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (300.95, 12.39) {sigmoid};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (379.73, 12.39) {softmax};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (460.00, 12.39) {none};
\end{scope}
\end{tikzpicture}


==> anc/correlation.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-12 11:44:27
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,289.08);
\begin{scope}
\path[clip] ( 52.59, 48.74) rectangle (500.39,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59, 58.66) --
	(500.39, 58.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59, 75.20) --
	(500.39, 75.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59, 91.74) --
	(500.39, 91.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,108.27) --
	(500.39,108.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,124.81) --
	(500.39,124.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,141.35) --
	(500.39,141.35);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,157.89) --
	(500.39,157.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,174.43) --
	(500.39,174.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,190.97) --
	(500.39,190.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,207.50) --
	(500.39,207.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,224.04) --
	(500.39,224.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,240.58) --
	(500.39,240.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,257.12) --
	(500.39,257.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.59,273.66) --
	(500.39,273.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 71.51, 48.74) --
	( 71.51,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (103.04, 48.74) --
	(103.04,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.58, 48.74) --
	(134.58,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (166.11, 48.74) --
	(166.11,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (197.65, 48.74) --
	(197.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (229.19, 48.74) --
	(229.19,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (260.72, 48.74) --
	(260.72,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.26, 48.74) --
	(292.26,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (323.79, 48.74) --
	(323.79,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (355.33, 48.74) --
	(355.33,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.86, 48.74) --
	(386.86,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (418.40, 48.74) --
	(418.40,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (449.93, 48.74) --
	(449.93,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.47, 48.74) --
	(481.47,283.58);
\definecolor{fillColor}{RGB}{0,141,127}

\path[fill=fillColor] ( 87.28,265.39) rectangle (118.81,281.93);
\definecolor{fillColor}{RGB}{65,176,166}

\path[fill=fillColor] (118.81,265.39) rectangle (150.35,281.93);
\definecolor{fillColor}{RGB}{95,189,180}

\path[fill=fillColor] (150.35,265.39) rectangle (181.88,281.93);
\definecolor{fillColor}{RGB}{85,185,176}

\path[fill=fillColor] (181.88,265.39) rectangle (213.42,281.93);
\definecolor{fillColor}{RGB}{162,217,211}

\path[fill=fillColor] (213.42,265.39) rectangle (244.95,281.93);
\definecolor{fillColor}{RGB}{33,162,149}

\path[fill=fillColor] (244.95,265.39) rectangle (276.49,281.93);
\definecolor{fillColor}{RGB}{204,212,211}

\path[fill=fillColor] (276.49,265.39) rectangle (308.02,281.93);
\definecolor{fillColor}{RGB}{198,231,228}

\path[fill=fillColor] (308.02,265.39) rectangle (339.56,281.93);
\definecolor{fillColor}{RGB}{202,209,208}

\path[fill=fillColor] (339.56,265.39) rectangle (371.09,281.93);
\definecolor{fillColor}{RGB}{218,234,233}

\path[fill=fillColor] (371.09,265.39) rectangle (402.63,281.93);
\definecolor{fillColor}{RGB}{157,214,209}

\path[fill=fillColor] (402.63,265.39) rectangle (434.17,281.93);
\definecolor{fillColor}{RGB}{201,208,208}

\path[fill=fillColor] (434.17,265.39) rectangle (465.70,281.93);
\definecolor{fillColor}{RGB}{218,235,234}

\path[fill=fillColor] (465.70,265.39) rectangle (497.24,281.93);
\definecolor{fillColor}{RGB}{35,163,151}

\path[fill=fillColor] (118.81,248.85) rectangle (150.35,265.39);
\definecolor{fillColor}{RGB}{90,187,178}

\path[fill=fillColor] (150.35,248.85) rectangle (181.88,265.39);
\definecolor{fillColor}{RGB}{79,183,173}

\path[fill=fillColor] (181.88,248.85) rectangle (213.42,265.39);
\definecolor{fillColor}{RGB}{161,216,210}

\path[fill=fillColor] (213.42,248.85) rectangle (244.95,265.39);
\definecolor{fillColor}{RGB}{25,158,144}

\path[fill=fillColor] (244.95,248.85) rectangle (276.49,265.39);
\definecolor{fillColor}{RGB}{209,221,220}

\path[fill=fillColor] (276.49,248.85) rectangle (308.02,265.39);
\definecolor{fillColor}{RGB}{211,237,235}

\path[fill=fillColor] (308.02,248.85) rectangle (339.56,265.39);
\definecolor{fillColor}{RGB}{201,208,208}

\path[fill=fillColor] (339.56,248.85) rectangle (371.09,265.39);
\definecolor{fillColor}{RGB}{213,226,225}

\path[fill=fillColor] (371.09,248.85) rectangle (402.63,265.39);
\definecolor{fillColor}{RGB}{153,213,207}

\path[fill=fillColor] (402.63,248.85) rectangle (434.17,265.39);
\definecolor{fillColor}{RGB}{202,209,208}

\path[fill=fillColor] (434.17,248.85) rectangle (465.70,265.39);
\definecolor{fillColor}{RGB}{220,238,237}

\path[fill=fillColor] (465.70,248.85) rectangle (497.24,265.39);
\definecolor{fillColor}{RGB}{130,204,197}

\path[fill=fillColor] (150.35,232.31) rectangle (181.88,248.85);
\definecolor{fillColor}{RGB}{122,201,194}

\path[fill=fillColor] (181.88,232.31) rectangle (213.42,248.85);
\definecolor{fillColor}{RGB}{67,177,167}

\path[fill=fillColor] (213.42,232.31) rectangle (244.95,248.85);
\definecolor{fillColor}{RGB}{0,142,128}

\path[fill=fillColor] (244.95,232.31) rectangle (276.49,248.85);
\definecolor{fillColor}{RGB}{222,242,241}

\path[fill=fillColor] (276.49,232.31) rectangle (308.02,248.85);
\definecolor{fillColor}{RGB}{208,218,218}

\path[fill=fillColor] (308.02,232.31) rectangle (339.56,248.85);
\definecolor{fillColor}{RGB}{193,229,225}

\path[fill=fillColor] (339.56,232.31) rectangle (371.09,248.85);
\definecolor{fillColor}{RGB}{138,207,201}

\path[fill=fillColor] (371.09,232.31) rectangle (402.63,248.85);
\definecolor{fillColor}{RGB}{145,210,204}

\path[fill=fillColor] (402.63,232.31) rectangle (434.17,248.85);
\definecolor{fillColor}{RGB}{203,211,210}

\path[fill=fillColor] (434.17,232.31) rectangle (465.70,248.85);
\definecolor{fillColor}{RGB}{160,216,210}

\path[fill=fillColor] (465.70,232.31) rectangle (497.24,248.85);
\definecolor{fillColor}{RGB}{0,125,111}

\path[fill=fillColor] (181.88,215.77) rectangle (213.42,232.31);
\definecolor{fillColor}{RGB}{212,237,235}

\path[fill=fillColor] (213.42,215.77) rectangle (244.95,232.31);
\definecolor{fillColor}{RGB}{124,202,195}

\path[fill=fillColor] (244.95,215.77) rectangle (276.49,232.31);
\definecolor{fillColor}{RGB}{198,203,203}

\path[fill=fillColor] (276.49,215.77) rectangle (308.02,232.31);
\definecolor{fillColor}{RGB}{219,236,235}

\path[fill=fillColor] (308.02,215.77) rectangle (339.56,232.31);
\definecolor{fillColor}{RGB}{197,202,202}

\path[fill=fillColor] (339.56,215.77) rectangle (371.09,232.31);
\definecolor{fillColor}{RGB}{201,208,208}

\path[fill=fillColor] (371.09,215.77) rectangle (402.63,232.31);
\definecolor{fillColor}{RGB}{198,231,228}

\path[fill=fillColor] (402.63,215.77) rectangle (434.17,232.31);
\definecolor{fillColor}{RGB}{197,201,201}

\path[fill=fillColor] (434.17,215.77) rectangle (465.70,232.31);
\definecolor{fillColor}{RGB}{204,212,212}

\path[fill=fillColor] (465.70,215.77) rectangle (497.24,232.31);
\definecolor{fillColor}{RGB}{203,233,230}

\path[fill=fillColor] (213.42,199.23) rectangle (244.95,215.77);
\definecolor{fillColor}{RGB}{111,196,188}

\path[fill=fillColor] (244.95,199.23) rectangle (276.49,215.77);
\definecolor{fillColor}{RGB}{199,204,203}

\path[fill=fillColor] (276.49,199.23) rectangle (308.02,215.77);
\definecolor{fillColor}{RGB}{220,238,237}

\path[fill=fillColor] (308.02,199.23) rectangle (339.56,215.77);
\definecolor{fillColor}{RGB}{198,203,202}

\path[fill=fillColor] (339.56,199.23) rectangle (371.09,215.77);
\definecolor{fillColor}{RGB}{206,215,215}

\path[fill=fillColor] (371.09,199.23) rectangle (402.63,215.77);
\definecolor{fillColor}{RGB}{192,229,225}

\path[fill=fillColor] (402.63,199.23) rectangle (434.17,215.77);
\definecolor{fillColor}{RGB}{197,202,202}

\path[fill=fillColor] (434.17,199.23) rectangle (465.70,215.77);
\definecolor{fillColor}{RGB}{206,215,215}

\path[fill=fillColor] (465.70,199.23) rectangle (497.24,215.77);
\definecolor{fillColor}{RGB}{73,180,170}

\path[fill=fillColor] (244.95,182.70) rectangle (276.49,199.23);
\definecolor{fillColor}{RGB}{212,237,235}

\path[fill=fillColor] (276.49,182.70) rectangle (308.02,199.23);
\definecolor{fillColor}{RGB}{220,241,239}

\path[fill=fillColor] (308.02,182.70) rectangle (339.56,199.23);
\definecolor{fillColor}{RGB}{196,231,227}

\path[fill=fillColor] (339.56,182.70) rectangle (371.09,199.23);
\definecolor{fillColor}{RGB}{0,136,122}

\path[fill=fillColor] (371.09,182.70) rectangle (402.63,199.23);
\definecolor{fillColor}{RGB}{197,231,227}

\path[fill=fillColor] (402.63,182.70) rectangle (434.17,199.23);
\definecolor{fillColor}{RGB}{198,203,202}

\path[fill=fillColor] (434.17,182.70) rectangle (465.70,199.23);
\definecolor{fillColor}{RGB}{96,190,181}

\path[fill=fillColor] (465.70,182.70) rectangle (497.24,199.23);
\definecolor{fillColor}{RGB}{215,230,229}

\path[fill=fillColor] (276.49,166.16) rectangle (308.02,182.70);
\definecolor{fillColor}{RGB}{213,226,225}

\path[fill=fillColor] (308.02,166.16) rectangle (339.56,182.70);
\definecolor{fillColor}{RGB}{207,235,233}

\path[fill=fillColor] (339.56,166.16) rectangle (371.09,182.70);
\definecolor{fillColor}{RGB}{188,227,223}

\path[fill=fillColor] (371.09,166.16) rectangle (402.63,182.70);
\definecolor{fillColor}{RGB}{130,204,197}

\path[fill=fillColor] (402.63,166.16) rectangle (434.17,182.70);
\definecolor{fillColor}{RGB}{203,211,211}

\path[fill=fillColor] (434.17,166.16) rectangle (465.70,182.70);
\definecolor{fillColor}{RGB}{195,230,226}

\path[fill=fillColor] (465.70,166.16) rectangle (497.24,182.70);
\definecolor{fillColor}{RGB}{174,221,216}

\path[fill=fillColor] (308.02,149.62) rectangle (339.56,166.16);
\definecolor{fillColor}{RGB}{150,212,206}

\path[fill=fillColor] (339.56,149.62) rectangle (371.09,166.16);
\definecolor{fillColor}{RGB}{192,229,225}

\path[fill=fillColor] (371.09,149.62) rectangle (402.63,166.16);
\definecolor{fillColor}{RGB}{200,206,205}

\path[fill=fillColor] (402.63,149.62) rectangle (434.17,166.16);
\definecolor{fillColor}{RGB}{199,204,204}

\path[fill=fillColor] (434.17,149.62) rectangle (465.70,166.16);
\definecolor{fillColor}{RGB}{217,233,232}

\path[fill=fillColor] (465.70,149.62) rectangle (497.24,166.16);
\definecolor{fillColor}{RGB}{152,213,206}

\path[fill=fillColor] (339.56,133.08) rectangle (371.09,149.62);
\definecolor{fillColor}{RGB}{214,238,236}

\path[fill=fillColor] (371.09,133.08) rectangle (402.63,149.62);
\definecolor{fillColor}{RGB}{210,221,220}

\path[fill=fillColor] (402.63,133.08) rectangle (434.17,149.62);
\definecolor{fillColor}{RGB}{203,211,210}

\path[fill=fillColor] (434.17,133.08) rectangle (465.70,149.62);
\definecolor{fillColor}{RGB}{219,235,234}

\path[fill=fillColor] (465.70,133.08) rectangle (497.24,149.62);
\definecolor{fillColor}{RGB}{200,232,229}

\path[fill=fillColor] (371.09,116.54) rectangle (402.63,133.08);
\definecolor{fillColor}{RGB}{193,195,195}

\path[fill=fillColor] (402.63,116.54) rectangle (434.17,133.08);
\definecolor{fillColor}{RGB}{200,205,205}

\path[fill=fillColor] (434.17,116.54) rectangle (465.70,133.08);
\definecolor{fillColor}{RGB}{187,227,223}

\path[fill=fillColor] (465.70,116.54) rectangle (497.24,133.08);
\definecolor{fillColor}{RGB}{204,212,211}

\path[fill=fillColor] (402.63,100.00) rectangle (434.17,116.54);
\definecolor{fillColor}{RGB}{198,203,203}

\path[fill=fillColor] (434.17,100.00) rectangle (465.70,116.54);
\definecolor{fillColor}{RGB}{87,186,177}

\path[fill=fillColor] (465.70,100.00) rectangle (497.24,116.54);
\definecolor{fillColor}{RGB}{217,239,238}

\path[fill=fillColor] (434.17, 83.47) rectangle (465.70,100.00);
\definecolor{fillColor}{RGB}{189,190,190}

\path[fill=fillColor] (465.70, 83.47) rectangle (497.24,100.00);
\definecolor{fillColor}{RGB}{192,194,194}

\path[fill=fillColor] (465.70, 66.93) rectangle (497.24, 83.47);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,269.74) { 0.83};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,269.74) { 0.54};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,269.74) { 0.46};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,269.74) { 0.48};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,269.74) { 0.29};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,269.74) { 0.65};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,269.74) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,269.74) { 0.19};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,269.74) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,269.74) { 0.11};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,269.74) { 0.30};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,269.74) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,269.74) { 0.11};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,253.20) { 0.64};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,253.20) { 0.47};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,253.20) { 0.49};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,253.20) { 0.29};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,253.20) { 0.68};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,253.20) { 0.08};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,253.20) { 0.16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,253.20) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,253.20) { 0.09};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,253.20) { 0.31};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,253.20) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,253.20) { 0.12};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,236.66) { 0.37};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,236.66) { 0.39};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,236.66) { 0.53};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,236.66) { 0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,236.66) { 0.13};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,236.66) { 0.07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,236.66) { 0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,236.66) { 0.35};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,236.66) { 0.33};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,236.66) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,236.66) { 0.30};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,220.12) { 0.97};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,220.12) { 0.16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,220.12) { 0.38};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,220.12) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,220.12) { 0.11};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,220.12) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,220.12) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,220.12) { 0.20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,220.12) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,220.12) { 0.06};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,203.58) { 0.18};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,203.58) { 0.42};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,203.58) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,203.58) { 0.12};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,203.58) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,203.58) { 0.06};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,203.58) { 0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,203.58) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,203.58) { 0.06};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,187.05) { 0.51};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,187.05) { 0.16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,187.05) { 0.13};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,187.05) { 0.20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,187.05) { 0.88};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,187.05) { 0.20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,187.05) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,187.05) { 0.46};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,170.51) { 0.10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,170.51) { 0.09};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,170.51) { 0.17};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,170.51) { 0.22};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,170.51) { 0.37};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,170.51) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,170.51) { 0.20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,153.97) { 0.26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,153.97) { 0.32};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,153.97) { 0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,153.97) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,153.97) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,153.97) { 0.10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,137.43) { 0.32};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,137.43) { 0.15};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,137.43) { 0.08};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,137.43) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,137.43) { 0.11};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86,120.89) { 0.19};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,120.89) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,120.89) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,120.89) { 0.22};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40,104.35) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93,104.35) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47,104.35) { 0.48};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93, 87.82) { 0.14};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47, 87.82) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (481.47, 71.28) { 0.01};
\definecolor{fillColor}{RGB}{27,125,217}

\path[fill=fillColor] ( 55.74,248.85) rectangle ( 87.28,265.39);
\definecolor{fillColor}{RGB}{235,136,136}

\path[fill=fillColor] ( 55.74,232.31) rectangle ( 87.28,248.85);
\definecolor{fillColor}{RGB}{31,139,233}

\path[fill=fillColor] ( 87.28,232.31) rectangle (118.81,248.85);
\definecolor{fillColor}{RGB}{210,204,205}

\path[fill=fillColor] ( 55.74,215.77) rectangle ( 87.28,232.31);
\definecolor{fillColor}{RGB}{255,213,218}

\path[fill=fillColor] ( 87.28,215.77) rectangle (118.81,232.31);
\definecolor{fillColor}{RGB}{113,186,247}

\path[fill=fillColor] (118.81,215.77) rectangle (150.35,232.31);
\definecolor{fillColor}{RGB}{209,203,203}

\path[fill=fillColor] ( 55.74,199.23) rectangle ( 87.28,215.77);
\definecolor{fillColor}{RGB}{255,213,217}

\path[fill=fillColor] ( 87.28,199.23) rectangle (118.81,215.77);
\definecolor{fillColor}{RGB}{114,186,247}

\path[fill=fillColor] (118.81,199.23) rectangle (150.35,215.77);
\definecolor{fillColor}{RGB}{212,47,47}

\path[fill=fillColor] (150.35,199.23) rectangle (181.88,215.77);
\definecolor{fillColor}{RGB}{97,178,246}

\path[fill=fillColor] ( 55.74,182.70) rectangle ( 87.28,199.23);
\definecolor{fillColor}{RGB}{253,196,201}

\path[fill=fillColor] ( 87.28,182.70) rectangle (118.81,199.23);
\definecolor{fillColor}{RGB}{31,144,237}

\path[fill=fillColor] (118.81,182.70) rectangle (150.35,199.23);
\definecolor{fillColor}{RGB}{195,193,193}

\path[fill=fillColor] (150.35,182.70) rectangle (181.88,199.23);

\path[fill=fillColor] (181.88,182.70) rectangle (213.42,199.23);
\definecolor{fillColor}{RGB}{31,141,234}

\path[fill=fillColor] ( 55.74,166.16) rectangle ( 87.28,182.70);
\definecolor{fillColor}{RGB}{238,81,78}

\path[fill=fillColor] ( 87.28,166.16) rectangle (118.81,182.70);
\definecolor{fillColor}{RGB}{22,106,197}

\path[fill=fillColor] (118.81,166.16) rectangle (150.35,182.70);
\definecolor{fillColor}{RGB}{210,204,204}

\path[fill=fillColor] (150.35,166.16) rectangle (181.88,182.70);

\path[fill=fillColor] (181.88,166.16) rectangle (213.42,182.70);
\definecolor{fillColor}{RGB}{232,106,105}

\path[fill=fillColor] (213.42,166.16) rectangle (244.95,182.70);
\definecolor{fillColor}{RGB}{202,198,198}

\path[fill=fillColor] ( 55.74,149.62) rectangle ( 87.28,166.16);
\definecolor{fillColor}{RGB}{167,196,223}

\path[fill=fillColor] ( 87.28,149.62) rectangle (118.81,166.16);
\definecolor{fillColor}{RGB}{255,234,236}

\path[fill=fillColor] (118.81,149.62) rectangle (150.35,166.16);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (150.35,149.62) rectangle (181.88,166.16);

\path[fill=fillColor] (181.88,149.62) rectangle (213.42,166.16);
\definecolor{fillColor}{RGB}{242,226,227}

\path[fill=fillColor] (213.42,149.62) rectangle (244.95,166.16);
\definecolor{fillColor}{RGB}{156,199,236}

\path[fill=fillColor] (244.95,149.62) rectangle (276.49,166.16);
\definecolor{fillColor}{RGB}{129,194,247}

\path[fill=fillColor] ( 55.74,133.08) rectangle ( 87.28,149.62);
\definecolor{fillColor}{RGB}{251,232,234}

\path[fill=fillColor] ( 87.28,133.08) rectangle (118.81,149.62);
\definecolor{fillColor}{RGB}{220,210,211}

\path[fill=fillColor] (118.81,133.08) rectangle (150.35,149.62);
\definecolor{fillColor}{RGB}{190,190,190}

\path[fill=fillColor] (150.35,133.08) rectangle (181.88,149.62);

\path[fill=fillColor] (181.88,133.08) rectangle (213.42,149.62);
\definecolor{fillColor}{RGB}{235,221,223}

\path[fill=fillColor] (213.42,133.08) rectangle (244.95,149.62);
\definecolor{fillColor}{RGB}{184,191,197}

\path[fill=fillColor] (244.95,133.08) rectangle (276.49,149.62);
\definecolor{fillColor}{RGB}{253,199,204}

\path[fill=fillColor] (276.49,133.08) rectangle (308.02,149.62);
\definecolor{fillColor}{RGB}{197,194,195}

\path[fill=fillColor] ( 55.74,116.54) rectangle ( 87.28,133.08);
\definecolor{fillColor}{RGB}{202,198,198}

\path[fill=fillColor] ( 87.28,116.54) rectangle (118.81,133.08);
\definecolor{fillColor}{RGB}{122,190,247}

\path[fill=fillColor] (118.81,116.54) rectangle (150.35,133.08);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (150.35,116.54) rectangle (181.88,133.08);

\path[fill=fillColor] (181.88,116.54) rectangle (213.42,133.08);
\definecolor{fillColor}{RGB}{213,206,206}

\path[fill=fillColor] (213.42,116.54) rectangle (244.95,133.08);
\definecolor{fillColor}{RGB}{255,226,229}

\path[fill=fillColor] (244.95,116.54) rectangle (276.49,133.08);
\definecolor{fillColor}{RGB}{92,176,245}

\path[fill=fillColor] (276.49,116.54) rectangle (308.02,133.08);
\definecolor{fillColor}{RGB}{81,171,245}

\path[fill=fillColor] (308.02,116.54) rectangle (339.56,133.08);
\definecolor{fillColor}{RGB}{164,197,227}

\path[fill=fillColor] ( 55.74,100.00) rectangle ( 87.28,116.54);
\definecolor{fillColor}{RGB}{211,205,205}

\path[fill=fillColor] ( 87.28,100.00) rectangle (118.81,116.54);
\definecolor{fillColor}{RGB}{87,174,245}

\path[fill=fillColor] (118.81,100.00) rectangle (150.35,116.54);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (150.35,100.00) rectangle (181.88,116.54);

\path[fill=fillColor] (181.88,100.00) rectangle (213.42,116.54);
\definecolor{fillColor}{RGB}{227,56,51}

\path[fill=fillColor] (213.42,100.00) rectangle (244.95,116.54);
\definecolor{fillColor}{RGB}{255,210,215}

\path[fill=fillColor] (244.95,100.00) rectangle (276.49,116.54);
\definecolor{fillColor}{RGB}{255,221,225}

\path[fill=fillColor] (276.49,100.00) rectangle (308.02,116.54);
\definecolor{fillColor}{RGB}{239,224,225}

\path[fill=fillColor] (308.02,100.00) rectangle (339.56,116.54);
\definecolor{fillColor}{RGB}{175,194,211}

\path[fill=fillColor] (339.56,100.00) rectangle (371.09,116.54);
\definecolor{fillColor}{RGB}{179,193,206}

\path[fill=fillColor] ( 55.74, 83.47) rectangle ( 87.28,100.00);
\definecolor{fillColor}{RGB}{214,207,207}

\path[fill=fillColor] ( 87.28, 83.47) rectangle (118.81,100.00);
\definecolor{fillColor}{RGB}{255,233,235}

\path[fill=fillColor] (118.81, 83.47) rectangle (150.35,100.00);
\definecolor{fillColor}{RGB}{213,205,206}

\path[fill=fillColor] (150.35, 83.47) rectangle (181.88,100.00);
\definecolor{fillColor}{RGB}{189,189,190}

\path[fill=fillColor] (181.88, 83.47) rectangle (213.42,100.00);
\definecolor{fillColor}{RGB}{255,231,233}

\path[fill=fillColor] (213.42, 83.47) rectangle (244.95,100.00);
\definecolor{fillColor}{RGB}{187,190,193}

\path[fill=fillColor] (244.95, 83.47) rectangle (276.49,100.00);
\definecolor{fillColor}{RGB}{192,191,191}

\path[fill=fillColor] (276.49, 83.47) rectangle (308.02,100.00);
\definecolor{fillColor}{RGB}{206,201,202}

\path[fill=fillColor] (308.02, 83.47) rectangle (339.56,100.00);
\definecolor{fillColor}{RGB}{192,191,191}

\path[fill=fillColor] (339.56, 83.47) rectangle (371.09,100.00);
\definecolor{fillColor}{RGB}{216,208,208}

\path[fill=fillColor] (371.09, 83.47) rectangle (402.63,100.00);
\definecolor{fillColor}{RGB}{186,190,194}

\path[fill=fillColor] ( 55.74, 66.93) rectangle ( 87.28, 83.47);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] ( 87.28, 66.93) rectangle (118.81, 83.47);
\definecolor{fillColor}{RGB}{203,199,199}

\path[fill=fillColor] (118.81, 66.93) rectangle (150.35, 83.47);
\definecolor{fillColor}{RGB}{192,191,191}

\path[fill=fillColor] (150.35, 66.93) rectangle (181.88, 83.47);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (181.88, 66.93) rectangle (213.42, 83.47);
\definecolor{fillColor}{RGB}{199,196,197}

\path[fill=fillColor] (213.42, 66.93) rectangle (244.95, 83.47);
\definecolor{fillColor}{RGB}{188,190,192}

\path[fill=fillColor] (244.95, 66.93) rectangle (276.49, 83.47);
\definecolor{fillColor}{RGB}{205,200,201}

\path[fill=fillColor] (276.49, 66.93) rectangle (308.02, 83.47);
\definecolor{fillColor}{RGB}{179,193,206}

\path[fill=fillColor] (308.02, 66.93) rectangle (339.56, 83.47);
\definecolor{fillColor}{RGB}{182,192,201}

\path[fill=fillColor] (339.56, 66.93) rectangle (371.09, 83.47);
\definecolor{fillColor}{RGB}{201,197,198}

\path[fill=fillColor] (371.09, 66.93) rectangle (402.63, 83.47);
\definecolor{fillColor}{RGB}{255,231,233}

\path[fill=fillColor] (402.63, 66.93) rectangle (434.17, 83.47);
\definecolor{fillColor}{RGB}{203,199,199}

\path[fill=fillColor] ( 55.74, 50.39) rectangle ( 87.28, 66.93);
\definecolor{fillColor}{RGB}{178,193,207}

\path[fill=fillColor] ( 87.28, 50.39) rectangle (118.81, 66.93);
\definecolor{fillColor}{RGB}{188,189,191}

\path[fill=fillColor] (118.81, 50.39) rectangle (150.35, 66.93);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (150.35, 50.39) rectangle (181.88, 66.93);

\path[fill=fillColor] (181.88, 50.39) rectangle (213.42, 66.93);
\definecolor{fillColor}{RGB}{254,202,208}

\path[fill=fillColor] (213.42, 50.39) rectangle (244.95, 66.93);
\definecolor{fillColor}{RGB}{180,192,204}

\path[fill=fillColor] (244.95, 50.39) rectangle (276.49, 66.93);
\definecolor{fillColor}{RGB}{187,190,192}

\path[fill=fillColor] (276.49, 50.39) rectangle (308.02, 66.93);
\definecolor{fillColor}{RGB}{202,198,198}

\path[fill=fillColor] (308.02, 50.39) rectangle (339.56, 66.93);
\definecolor{fillColor}{RGB}{117,188,247}

\path[fill=fillColor] (339.56, 50.39) rectangle (371.09, 66.93);
\definecolor{fillColor}{RGB}{248,180,183}

\path[fill=fillColor] (371.09, 50.39) rectangle (402.63, 66.93);
\definecolor{fillColor}{gray}{0.74}

\path[fill=fillColor] (402.63, 50.39) rectangle (434.17, 66.93);
\definecolor{fillColor}{RGB}{187,190,193}

\path[fill=fillColor] (434.17, 50.39) rectangle (465.70, 66.93);

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,253.20) {-0.70};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,236.66) { 0.43};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,236.66) {-0.59};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,220.12) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,220.12) { 0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,220.12) {-0.22};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,203.58) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,203.58) { 0.22};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,203.58) {-0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,203.58) { 0.99};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,187.05) {-0.26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,187.05) { 0.27};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,187.05) {-0.55};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,187.05) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,187.05) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,170.51) {-0.57};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,170.51) { 0.64};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,170.51) {-0.84};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,170.51) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,170.51) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,170.51) { 0.53};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,153.97) { 0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,153.97) {-0.07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,153.97) { 0.13};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,153.97) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,153.97) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,153.97) { 0.10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,153.97) {-0.10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,137.43) {-0.17};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,137.43) { 0.12};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,137.43) { 0.06};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,137.43) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,137.43) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,137.43) { 0.09};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,137.43) {-0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,137.43) { 0.26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,120.89) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,120.89) { 0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,120.89) {-0.19};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,120.89) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,120.89) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,120.89) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,120.89) { 0.16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,120.89) {-0.28};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,120.89) {-0.32};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51,104.35) {-0.08};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04,104.35) { 0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58,104.35) {-0.30};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11,104.35) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65,104.35) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19,104.35) { 0.89};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72,104.35) { 0.23};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26,104.35) { 0.18};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79,104.35) { 0.09};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33,104.35) {-0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51, 87.82) {-0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04, 87.82) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58, 87.82) { 0.13};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11, 87.82) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65, 87.82) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19, 87.82) { 0.14};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72, 87.82) {-0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26, 87.82) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79, 87.82) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33, 87.82) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86, 87.82) { 0.05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51, 71.28) {-0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04, 71.28) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58, 71.28) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11, 71.28) { 0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65, 71.28) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19, 71.28) { 0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72, 71.28) {-0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26, 71.28) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79, 71.28) {-0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33, 71.28) {-0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86, 71.28) { 0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40, 71.28) { 0.14};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at ( 71.51, 54.74) { 0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (103.04, 54.74) {-0.04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (134.58, 54.74) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (166.11, 54.74) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (197.65, 54.74) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (229.19, 54.74) { 0.26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (260.72, 54.74) {-0.03};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (292.26, 54.74) {-0.01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (323.79, 54.74) { 0.02};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (355.33, 54.74) {-0.21};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (386.86, 54.74) { 0.31};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (418.40, 54.74) { 0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.95] at (449.93, 54.74) {-0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{RGB}{1,119,189}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64, 53.98) {$A_t$};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64, 70.51) {$W_t$};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64, 87.05) {$D_t$};
\definecolor{drawColor}{RGB}{45,125,50}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,103.59) {Humid};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,120.13) {Press};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,136.67) {WindE};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,153.21) {WindN};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,169.75) {Solar};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,186.28) {Temp};
\definecolor{drawColor}{RGB}{106,26,153}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,202.82) {$\widetilde{L}_t''$};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,219.36) {$L_t''$};
\definecolor{drawColor}{RGB}{55,70,78}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,235.90) {$L_t$};
\definecolor{drawColor}{RGB}{238,108,0}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,252.44) {$\Delta_t^{\max}$};
\definecolor{drawColor}{RGB}{197,39,39}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 47.64,268.98) {$\Delta_t^{\min}$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{RGB}{197,39,39}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 64.89, 37.16) {$\Delta_t^{\min}$};
\definecolor{drawColor}{RGB}{238,108,0}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 96.42, 37.16) {$\Delta_t^{\max}$};
\definecolor{drawColor}{RGB}{55,70,78}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (127.96, 37.16) {$L_t$};
\definecolor{drawColor}{RGB}{106,26,153}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (159.49, 37.16) {$L_t''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (191.03, 37.16) {$\widetilde{L}_t''$};
\definecolor{drawColor}{RGB}{45,125,50}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (222.56, 37.16) {Temp};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (254.10, 37.16) {Solar};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (285.64, 37.16) {WindN};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (317.17, 37.16) {WindE};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (348.71, 37.16) {Press};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (380.24, 37.16) {Humid};
\definecolor{drawColor}{RGB}{1,119,189}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (411.78, 37.16) {$D_t$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (443.31, 37.16) {$W_t$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (474.85, 37.16) {$A_t$};
\end{scope}
\end{tikzpicture}


==> anc/elsarticle-num.bst <==
%%
%% This is file `elsarticle-num.bst',
%% 
%% Copyright 2007, 2008, 2009 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%% 
%% The list of all files belonging to the 'Elsarticle Bundle' is
%% given in the file `manifest.txt'.
%% 
%%
%% $Id: elsarticle.cls,v 1.20 2008-10-13 04:24:12 cvr Exp $
%%
%%
%% ----------------------------------------
%%
ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    eprint % urlbst
    doi % urlbst
    url % urlbst
    lastchecked % urlbst
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

STRINGS { urlintro eprinturl eprintprefix doiprefix doiurl openinlinelink closeinlinelink } % urlbst...
INTEGERS { hrefform inlinelinks makeinlinelink addeprints adddoiresolver }
FUNCTION {init.urlbst.variables}
{
  "Available from: " 'urlintro := % prefix before URL
  "http://arxiv.org/abs/" 'eprinturl := % prefix to make URL from eprint ref
  "arXiv:" 'eprintprefix := % text prefix printed before eprint ref
  "http://dx.doi.org/" 'doiurl := % prefix to make URL from DOI
  "doi:" 'doiprefix :=      % text prefix printed before DOI ref
  #1 'addeprints :=         % 0=no eprints; 1=include eprints
  #1 'adddoiresolver :=     % 0=no DOI resolver; 1=include it
  #2 'hrefform :=           % 0=no crossrefs; 1=hypertex xrefs; 2=hyperref refs
  #1 'inlinelinks :=        % 0=URLs explicit; 1=URLs attached to titles
  % the following are internal state variables, not config constants
  #0 'makeinlinelink :=     % state variable managed by setup.inlinelink
  "" 'openinlinelink :=     % ditto
  "" 'closeinlinelink :=    % ditto
}
INTEGERS {
  bracket.state
  outside.brackets
  open.brackets
  within.brackets
  close.brackets
}
FUNCTION {init.state.consts}
{ #0 'outside.brackets := % urlbst
  #1 'open.brackets :=
  #2 'within.brackets :=
  #3 'close.brackets :=

  #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull.original}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {setup.inlinelink}
{ makeinlinelink
    { hrefform #1 = % hypertex
        { "\special {html:<a href=" quote$ * url * quote$ * "> }{" * 'openinlinelink :=
          "\special {html:</a>}" 'closeinlinelink :=
          }
        { hrefform #2 = % hyperref
            { "\href{" url * "}{" * 'openinlinelink :=
              "}" 'closeinlinelink :=
              }
            'skip$
          if$ % hrefform #2 =
        }
      if$ % hrefform #1 =
      #0 'makeinlinelink :=
    }
    'skip$
 if$ % makeinlinelink
}
FUNCTION {add.inlinelink}
{ openinlinelink empty$
    'skip$
    { openinlinelink swap$ * closeinlinelink *
      "" 'openinlinelink :=
      }
  if$
}
FUNCTION {output.nonnull}
{ % Save the thing we've been asked to output
  's :=
  % If the bracket-state is close.brackets, then add a close-bracket to
  % what is currently at the top of the stack, and set bracket.state
  % to outside.brackets
  bracket.state close.brackets =
    { "]" *
      outside.brackets 'bracket.state :=
    }
    'skip$
  if$
  bracket.state outside.brackets =
    { % We're outside all brackets -- this is the normal situation.
      % Write out what's currently at the top of the stack, using the
      % original output.nonnull function.
      s
      add.inlinelink
      output.nonnull.original % invoke the original output.nonnull
    }
    { % Still in brackets.  Add open-bracket or (continuation) comma, add the
      % new text (in s) to the top of the stack, and move to the close-brackets
      % state, ready for next time (unless inbrackets resets it).  If we come
      % into this branch, then output.state is carefully undisturbed.
      bracket.state open.brackets =
        { " [" * }
        { ", " * } % bracket.state will be within.brackets
      if$
      s *
      close.brackets 'bracket.state :=
    }
  if$
}

FUNCTION {inbrackets}
{ bracket.state close.brackets =
    { within.brackets 'bracket.state := } % reset the state: not open nor closed
    { open.brackets 'bracket.state := }
  if$
}

FUNCTION {format.lastchecked}
{ lastchecked empty$
    { "" }
    { inbrackets "cited " lastchecked * }
  if$
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {fin.entry.original}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  add.blank
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {new.sentence.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ skip$ }

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "and"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "Eds." }

FUNCTION {bbl.editor}
{ "Ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "Edition" }

FUNCTION {bbl.volume}
{ "Vol." }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "no." }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "Ch." }

FUNCTION {bbl.techrep}
{ "Tech. Rep." }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

FUNCTION {write.url}
{ url empty$
    { skip$ }
    { "\newline\urlprefix\url{" url * "}" * write$ newline$ }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}" format.name$
    't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              "," *
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                { " " * t * }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}
FUNCTION {format.names.ed}
{ format.names }
FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.in.editors}
{ editor empty$
    { "" }
    { editor format.names.ed
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ *
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$
    }
  if$
}

FUNCTION {output.bibitem.original}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in
  ":" *
  " " * }

FUNCTION {format.date}
{ year empty$
    { month empty$
        { "" }
        { "there's a month but no year in " cite$ * warning$
          month
        }
      if$
    }
    { month empty$
        'year
        { month " " * year * }
      if$
    }
  if$
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
    " (" swap$ * ")" *
    }
  if$
}

FUNCTION{format.year}
{ year duplicate$ empty$
    { "empty year in " cite$ * warning$ pop$ "" }
    { "(" swap$ * ")" * }
  if$
}

FUNCTION {format.btitle}
{ title
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.connect
      series empty$
        'skip$
        { bbl.of space.word * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.connect
          series empty$
            { "there's a number but no series in " cite$ * warning$ }
            { bbl.in space.word * series * }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ edition extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
        { convert.edition "l" change.case$ " " * bbl.edition * }
        { convert.edition "t" change.case$ " " * bbl.edition * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
        { bbl.pages pages n.dashify tie.or.space.connect }
        { bbl.page pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages empty$
    'skip$
    { duplicate$ empty$
        { pop$ format.pages }
        {
          " " *
          format.year * " " *
          pages n.dashify *
        }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{
  % volume field.or.null
  " "
  volume empty$
    { pop$ "" }
    { volume * }
  if$
  number empty$
    'skip$
    {
      "~(" number * ")" * *
      volume empty$
        { "there's a number but no volume in " cite$ * warning$ }
        'skip$
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    { "" }
    { type empty$
        { bbl.chapter }
        { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
        { word.in booktitle * }
        { word.in format.in.editors * ", " *
          booktitle * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { bbl.techrep }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{
  key empty$
    { journal empty$
        { "need key or journal for " cite$ * " to crossref " * crossref *
          warning$
          ""
        }
        { word.in journal emphasize * }
      if$
    }
    { word.in key * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * editor #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      word.in
    }
    { bbl.volume volume tie.or.space.connect
      bbl.of space.word *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { series empty$
            { "need editor, key, or series for " cite$ * " to crossref " *
              crossref * warning$
              "" *
            }
            { series emphasize * }
          if$
        }
        { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { booktitle empty$
            { "need editor, key, or booktitle for " cite$ * " to crossref " *
              crossref * warning$
              ""
            }
            { word.in booktitle * }
          if$
        }
        { word.in key * " " *}
      if$
    }
    { word.in format.crossref.editor * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  year empty$
    { "empty year in " cite$ * warning$ }
    'skip$
  if$
  address empty$ t empty$ and
  year empty$ and
    'skip$
    {
      t empty$
        { address empty$
          'skip$
          { address * }
          if$
        }
        { t *
          address empty$
            'skip$
            { ", " * address * }
          if$
        }
      if$
      year empty$
        'skip$
        { t empty$ address empty$ and
            'skip$
            { ", " * }
          if$
          year *
        }
      if$
    }
  if$
}

FUNCTION {format.publisher.address}
{ publisher empty$
    { "empty publisher in " cite$ * warning$
      ""
    }
    { publisher }
  if$
  format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization empty$
    { "" }
    { organization }
  if$
  format.org.or.pub
}

FUNCTION {make.href.null}
{
  pop$
}
FUNCTION {make.href.hypertex}
{
  "\special {html:<a href=" quote$ *
  swap$ * quote$ * "> }" * swap$ *
  "\special {html:</a>}" *
}
FUNCTION {make.href.hyperref}
{
  "\href {" swap$ * "} {\path{" * swap$ * "}}" *
}
FUNCTION {make.href}
{ hrefform #2 =
    'make.href.hyperref      % hrefform = 2
    { hrefform #1 =
        'make.href.hypertex  % hrefform = 1
        'make.href.null      % hrefform = 0 (or anything else)
      if$
    }
  if$
}

FUNCTION {format.url}
{ inlinelinks #1 = url empty$ or
   { "" }
   { hrefform #1 =
       { % special case -- add HyperTeX specials
         urlintro "\url{" url * "}" * url make.href.hypertex * }
       { urlintro "\url{" * url * "}" * }
     if$
   }
  if$
}

FUNCTION {format.eprint}
{ eprint empty$
    { "" }
    { eprintprefix eprint * eprinturl eprint * make.href }
  if$
}

FUNCTION {format.doi}
{ doi empty$
    { "" }
    { doiprefix doi * doiurl doi * make.href }
  if$
}

FUNCTION {output.url}
{ url empty$
    'skip$
    { new.block
      format.url output
      format.lastchecked output
    }
  if$
}

FUNCTION {output.web.refs}
{
  new.block
  output.url
  addeprints eprint empty$ not and
    { format.eprint output.nonnull }
    'skip$
  if$
  adddoiresolver doi empty$ not and
    { format.doi output.nonnull }
    'skip$
  if$
}

FUNCTION {output.bibitem}
{ outside.brackets 'bracket.state :=
  output.bibitem.original
  inlinelinks url empty$ not and
    { #1 'makeinlinelink := }
    { #0 'makeinlinelink := }
  if$
}

FUNCTION {fin.entry}
{ output.web.refs  % urlbst
  makeinlinelink       % ooops, it appears we didn't have a title for inlinelink
    { setup.inlinelink % add some artificial link text here, as a fallback
      "[link]" output.nonnull }
    'skip$
  if$
  bracket.state close.brackets = % urlbst
    { "]" * }
    'skip$
  if$
  fin.entry.original
}

FUNCTION {webpage}
{ output.bibitem
  author empty$
    { editor empty$
        'skip$  % author and editor both optional
        { format.editors output.nonnull }
      if$
    }
    { editor empty$
        { format.authors output.nonnull }
        { "can't use both author and editor fields in " cite$ * warning$ }
      if$
    }
  if$
  new.block
  title empty$ 'skip$ 'setup.inlinelink if$
  format.title "title" output.check
  inbrackets "online" output
  new.block
  year empty$
    'skip$
    { format.date "year" output.check }
  if$
  % We don't need to output the URL details ('lastchecked' and 'url'),
  % because fin.entry does that for us, using output.web.refs.  The only
  % reason we would want to put them here is if we were to decide that
  % they should go in front of the rather miscellaneous information in 'note'.
  new.block
  note output
  fin.entry
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { journal
      "journal" output.check
      % add.blank
  before.all 'output.state :=
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.journal.pages
  format.note output
  fin.entry
  write.url
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  crossref missing$
    { format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
    }
    {
      format.book.crossref output.nonnull
    }
  if$
  format.note output
  fin.entry
  write.url
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  howpublished output
  address output
  format.note output
  format.date output
  fin.entry
  write.url
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  crossref missing$
    {
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages "chapter and pages" output.check
    }
    {
      format.chapter.pages "chapter and pages" output.check
      format.book.crossref output.nonnull
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      publisher empty$
        { format.organization.address output }
        { organization output
          format.publisher.address output
        }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
        'skip$
        { organization output.nonnull
          address output
        }
      if$
    }
    { format.authors output.nonnull }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  author empty$
    { organization empty$
    {
          address output
        }
        'skip$
      if$
    }
    {
      organization output
      address output
    }
  if$
  format.edition output
  format.note output
  format.date output
  fin.entry
  write.url
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  bbl.mthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title output
  howpublished output
  format.note output
  format.date output
  fin.entry
  write.url
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors output.nonnull }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  editor empty$
    { publisher empty$
        'skip$
        {
          format.publisher.address output
        }
      if$
    }
    { publisher empty$
        {
          format.organization.address output }
        {
          organization output
          format.publisher.address output
        }
      if$
     }
  if$
  format.note output
  fin.entry
  write.url
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  format.note "note" output.check
  format.date output
  fin.entry
  write.url
}

FUNCTION {default.type} { misc }

READ

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  write$ newline$
  "\expandafter\ifx\csname url\endcsname\relax"
  write$ newline$
  "  \def\url#1{\texttt{#1}}\fi"
  write$ newline$
  "\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi"
  write$ newline$
  "\expandafter\ifx\csname href\endcsname\relax"
  write$ newline$
  "  \def\href#1#2{#2} \def\path#1{#1}\fi"
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.urlbst.variables}
EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `elsarticle-num.bst'.



==> anc/hyperpars_neurons.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-31 09:43:49
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,216.81);
\begin{scope}
\path[clip] ( 48.63, 41.12) rectangle (247.44,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63, 64.97) --
	(247.44, 64.97);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63, 97.21) --
	(247.44, 97.21);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63,129.44) --
	(247.44,129.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63,161.67) --
	(247.44,161.67);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63,193.90) --
	(247.44,193.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 76.49, 41.12) --
	( 76.49,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (114.15, 41.12) --
	(114.15,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (151.80, 41.12) --
	(151.80,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (189.46, 41.12) --
	(189.46,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (227.11, 41.12) --
	(227.11,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63, 48.86) --
	(247.44, 48.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63, 81.09) --
	(247.44, 81.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,113.32) --
	(247.44,113.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,145.55) --
	(247.44,145.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,177.79) --
	(247.44,177.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,210.02) --
	(247.44,210.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.67, 41.12) --
	( 57.67,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 95.32, 41.12) --
	( 95.32,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (132.98, 41.12) --
	(132.98,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (170.63, 41.12) --
	(170.63,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (208.28, 41.12) --
	(208.28,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (245.94, 41.12) --
	(245.94,211.31);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.96, 64.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 74.23, 57.88) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.99, 66.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 72.73, 72.06) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.94, 60.46) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (227.86,100.43) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (224.85,100.43) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.62, 88.83) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (227.86, 97.85) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (211.30, 92.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (223.35, 63.04) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (236.90, 63.04) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (209.79, 64.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (223.35, 63.04) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (238.41, 64.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (238.41, 69.49) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (238.41, 68.20) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 87.79, 95.27) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (203.77, 83.67) circle (  2.50);
\definecolor{drawColor}{RGB}{250,140,0}
\definecolor{fillColor}{RGB}{250,140,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.98,152.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.41,163.61) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.90,163.61) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.78,153.29) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.39,148.13) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.89,144.27) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.39,140.40) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.94,158.45) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.90, 73.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.93,126.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.07,197.13) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.09,186.81) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.65,186.81) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.09,203.57) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 86.28,203.57) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (223.35, 60.46) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (227.86, 73.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (223.35, 59.17) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.91, 72.06) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.44, 75.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.53,106.88) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.57,113.32) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.05, 97.85) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.49, 75.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.96, 92.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.05, 84.96) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.89, 92.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.47, 92.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.49, 90.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.06, 92.69) circle (  2.50);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.32, 66.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.81, 70.77) circle (  2.50);
\definecolor{drawColor}{RGB}{250,140,0}
\definecolor{fillColor}{RGB}{250,140,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.78, 66.91) circle (  2.50);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.36, 69.49) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.80, 66.91) circle (  2.50);
\definecolor{drawColor}{RGB}{250,140,0}
\definecolor{fillColor}{RGB}{250,140,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (182.68, 69.49) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (199.25, 65.62) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (188.70, 66.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (203.77, 78.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (181.17, 66.91) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68, 44.17) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68, 76.41) {25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,108.64) {50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,140.87) {75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,173.11) {100};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,205.34) {125};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 57.67, 26.81) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 95.32, 26.81) {25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (132.98, 26.81) {50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (170.63, 26.81) {75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (208.28, 26.81) {100};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (245.94, 26.81) {125};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (148.04,  9.25) {Neurons on layer 1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,126.22) {Neurons on layer 2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{116,116,116}
\definecolor{fillColor}{RGB}{244,244,244}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (165.01,167.20) rectangle (250.35,221.39);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (179.18,198.71) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{250,140,0}
\definecolor{fillColor}{RGB}{250,140,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (179.18,181.37) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (196.36,194.03) {2 layers};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (196.36,176.69) {3 layers};
\end{scope}
\begin{scope}
\path[clip] (350.20,116.65) rectangle (494.89,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20,129.92) --
	(494.89,129.92);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20,147.85) --
	(494.89,147.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20,165.78) --
	(494.89,165.78);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20,183.70) --
	(494.89,183.70);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20,201.63) --
	(494.89,201.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (370.48,116.65) --
	(370.48,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (397.88,116.65) --
	(397.88,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (425.29,116.65) --
	(425.29,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (452.69,116.65) --
	(452.69,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (480.09,116.65) --
	(480.09,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,120.96) --
	(494.89,120.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,138.88) --
	(494.89,138.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,156.81) --
	(494.89,156.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,174.74) --
	(494.89,174.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,192.67) --
	(494.89,192.67);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,210.59) --
	(494.89,210.59);

\path[draw=drawColor,line width= 0.6pt,line join=round] (356.78,116.65) --
	(356.78,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (384.18,116.65) --
	(384.18,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.59,116.65) --
	(411.59,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (438.99,116.65) --
	(438.99,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (466.39,116.65) --
	(466.39,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (493.79,116.65) --
	(493.79,211.31);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (480.64,178.32) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.06,184.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (464.20,184.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (419.26,179.04) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.06,176.17) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (398.43,174.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (396.24,171.87) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (381.99,181.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (389.66,134.58) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (399.53,163.98) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (372.13,203.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (369.93,197.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.41,197.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.84,207.01) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.32,207.01) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (364.45,127.41) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (363.36,134.58) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (364.45,126.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (366.65,133.87) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (366.65,136.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (424.74,153.23) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.84,156.81) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.62,148.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (402.82,136.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (407.20,145.34) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (372.13,141.04) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (386.38,145.34) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (389.66,145.34) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.41,143.90) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.32,145.34) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (475.16,131.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (398.43,132.43) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (387.47,130.28) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.62,131.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (405.01,137.45) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (394.05,131.00) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,116.28) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,134.20) {25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,152.13) {50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,170.06) {75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,187.98) {100};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25,205.91) {125};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (318.79,163.98) {Neurons on layer 2};
\end{scope}
\begin{scope}
\path[clip] (350.20, 41.12) rectangle (494.89,102.90);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20, 49.78) --
	(494.89, 49.78);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20, 61.48) --
	(494.89, 61.48);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20, 73.18) --
	(494.89, 73.18);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20, 84.88) --
	(494.89, 84.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.20, 96.59) --
	(494.89, 96.59);

\path[draw=drawColor,line width= 0.3pt,line join=round] (370.48, 41.12) --
	(370.48,102.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] (397.88, 41.12) --
	(397.88,102.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] (425.29, 41.12) --
	(425.29,102.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] (452.69, 41.12) --
	(452.69,102.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] (480.09, 41.12) --
	(480.09,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20, 43.93) --
	(494.89, 43.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20, 55.63) --
	(494.89, 55.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20, 67.33) --
	(494.89, 67.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20, 79.03) --
	(494.89, 79.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20, 90.74) --
	(494.89, 90.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.20,102.44) --
	(494.89,102.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (356.78, 41.12) --
	(356.78,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (384.18, 41.12) --
	(384.18,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.59, 41.12) --
	(411.59,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (438.99, 41.12) --
	(438.99,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (466.39, 41.12) --
	(466.39,102.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (493.79, 41.12) --
	(493.79,102.90);
\definecolor{drawColor}{RGB}{94,52,177}
\definecolor{fillColor}{RGB}{94,52,177}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (480.64, 67.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.06, 62.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (464.20, 61.72) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (419.26, 52.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.06, 61.25) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (398.43, 60.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (396.24, 61.25) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (381.99, 64.52) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (389.66, 61.72) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (399.53, 63.59) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (372.13, 74.82) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (369.93, 75.76) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.41, 80.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.84, 75.76) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.32, 52.82) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (364.45, 95.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (363.36, 96.82) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (364.45, 95.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (366.65, 62.65) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (366.65, 64.99) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (424.74, 71.54) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.84, 74.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.62, 72.95) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (402.82, 68.74) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (407.20, 66.40) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (372.13, 72.95) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (386.38, 60.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (389.66, 66.86) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.41, 68.74) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.32, 73.88) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (475.16, 52.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (398.43, 82.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (387.47, 87.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.62, 84.65) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (405.01, 89.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (394.05, 82.31) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 39.25) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 50.95) {25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 62.65) {50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 74.35) {75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 86.05) {100};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (345.25, 97.76) {125};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (356.78, 26.81) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (384.18, 26.81) {25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (411.59, 26.81) {50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (438.99, 26.81) {75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (466.39, 26.81) {100};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (493.79, 26.81) {125};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (422.55,  9.25) {Neurons on layer 3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (318.79, 72.01) {Neurons on layer 1};
\end{scope}
\end{tikzpicture}


==> anc/input_feature_freqgg.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-12 12:16:20
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,289.08);
\begin{scope}
\path[clip] ( 51.88, 66.50) rectangle (500.39,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 51.88,101.04) --
	(500.39,101.04);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 51.88,150.37) --
	(500.39,150.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 51.88,199.71) --
	(500.39,199.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 51.88,249.04) --
	(500.39,249.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 51.88, 76.37) --
	(500.39, 76.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 51.88,125.71) --
	(500.39,125.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 51.88,175.04) --
	(500.39,175.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 51.88,224.38) --
	(500.39,224.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 51.88,273.71) --
	(500.39,273.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 64.57, 66.50) --
	( 64.57,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 85.73, 66.50) --
	( 85.73,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (106.88, 66.50) --
	(106.88,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (128.04, 66.50) --
	(128.04,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (149.20, 66.50) --
	(149.20,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (170.35, 66.50) --
	(170.35,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.51, 66.50) --
	(191.51,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.67, 66.50) --
	(212.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.82, 66.50) --
	(233.82,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.98, 66.50) --
	(254.98,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (276.13, 66.50) --
	(276.13,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (297.29, 66.50) --
	(297.29,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (318.45, 66.50) --
	(318.45,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (339.60, 66.50) --
	(339.60,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (360.76, 66.50) --
	(360.76,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.92, 66.50) --
	(381.92,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.07, 66.50) --
	(403.07,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (424.23, 66.50) --
	(424.23,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (445.38, 66.50) --
	(445.38,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (466.54, 66.50) --
	(466.54,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (487.70, 66.50) --
	(487.70,283.58);
\definecolor{fillColor}{RGB}{83,109,121}

\path[fill=fillColor] ( 55.05, 76.37) rectangle ( 74.09,165.17);

\path[fill=fillColor] ( 76.21, 76.37) rectangle ( 95.25,273.71);

\path[fill=fillColor] ( 97.36, 76.37) rectangle (116.40,178.33);
\definecolor{fillColor}{RGB}{141,36,170}

\path[fill=fillColor] (118.52, 76.37) rectangle (137.56,138.86);

\path[fill=fillColor] (139.68, 76.37) rectangle (158.72,207.93);

\path[fill=fillColor] (160.83, 76.37) rectangle (179.87,161.88);

\path[fill=fillColor] (181.99, 76.37) rectangle (201.03,250.69);

\path[fill=fillColor] (203.14, 76.37) rectangle (222.19,227.67);

\path[fill=fillColor] (224.30, 76.37) rectangle (243.34,273.71);

\path[fill=fillColor] (245.46, 76.37) rectangle (264.50,207.93);

\path[fill=fillColor] (266.61, 76.37) rectangle (285.65,184.91);

\path[fill=fillColor] (287.77, 76.37) rectangle (306.81,178.33);
\definecolor{fillColor}{RGB}{67,159,70}

\path[fill=fillColor] (308.93, 76.37) rectangle (327.97,211.22);

\path[fill=fillColor] (330.08, 76.37) rectangle (349.12,270.42);

\path[fill=fillColor] (351.24, 76.37) rectangle (370.28,132.28);

\path[fill=fillColor] (372.39, 76.37) rectangle (391.44,240.82);

\path[fill=fillColor] (393.55, 76.37) rectangle (412.59,165.17);

\path[fill=fillColor] (414.71, 76.37) rectangle (433.75,138.86);
\definecolor{fillColor}{RGB}{2,154,229}

\path[fill=fillColor] (435.86, 76.37) rectangle (454.90,198.06);

\path[fill=fillColor] (457.02, 76.37) rectangle (476.06,155.31);

\path[fill=fillColor] (478.18, 76.37) rectangle (497.22,168.46);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 46.93, 71.69) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 46.93,121.02) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 46.93,170.36) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 46.93,219.70) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 46.93,269.03) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 57.95, 54.93) {$L_{t-1}$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 79.11, 54.93) {$L_{t}$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (100.26, 54.93) {$L_{t+1}$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (121.42, 54.93) {$\widetilde{L}_{t-4}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (142.58, 54.93) {$\widetilde{L}_{t-3}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (163.73, 54.93) {$\widetilde{L}_{t-2}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (184.89, 54.93) {$\widetilde{L}_{t-1}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (206.04, 54.93) {$\widetilde{L}_{t}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (227.20, 54.93) {$\widetilde{L}_{t+1}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (248.36, 54.93) {$\widetilde{L}_{t+2}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (269.51, 54.93) {$\widetilde{L}_{t+3}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (290.67, 54.93) {$\widetilde{L}_{t+4}''$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (311.83, 54.93) {Temp};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (332.98, 54.93) {Solar};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (354.14, 54.93) {WindN};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (375.29, 54.93) {WindE};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (396.45, 54.93) {Press};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (417.61, 54.93) {Humid};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (438.76, 54.93) {$D_t$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (459.92, 54.93) {$W_t$};

\node[text=drawColor,rotate=-45.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (481.08, 54.93) {$A_t$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (276.13,  8.81) {Input feature};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,175.04) {Choice frequency};
\end{scope}
\end{tikzpicture}


==> anc/load_delta.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-21 13:13:18
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (722.70,433.62);
\begin{scope}
\path[clip] ( 46.35,266.21) rectangle (717.20,428.12);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,272.41) --
	(717.20,272.41);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,301.80) --
	(717.20,301.80);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,331.19) --
	(717.20,331.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,360.58) --
	(717.20,360.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,389.97) --
	(717.20,389.97);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,419.37) --
	(717.20,419.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (153.08,266.21) --
	(153.08,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (305.54,266.21) --
	(305.54,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (458.01,266.21) --
	(458.01,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (610.47,266.21) --
	(610.47,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,287.10) --
	(717.20,287.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,316.50) --
	(717.20,316.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,345.89) --
	(717.20,345.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,375.28) --
	(717.20,375.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,404.67) --
	(717.20,404.67);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 76.85,266.21) --
	( 76.85,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (229.31,266.21) --
	(229.31,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.78,266.21) --
	(381.78,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (534.24,266.21) --
	(534.24,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (686.71,266.21) --
	(686.71,428.12);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,343.76) --
	( 80.02,344.36) --
	( 83.20,344.82) --
	( 86.38,344.86) --
	( 89.55,344.42) --
	( 92.73,344.68) --
	( 95.91,344.42) --
	( 99.08,344.94) --
	(102.26,344.61) --
	(105.43,344.40) --
	(108.61,342.77) --
	(111.79,340.34) --
	(114.96,338.35) --
	(118.14,334.99) --
	(121.32,331.88) --
	(124.49,326.02) --
	(127.67,335.13) --
	(130.85,332.97) --
	(134.02,338.69) --
	(137.20,332.97) --
	(140.37,297.92) --
	(143.55,306.08) --
	(146.73,327.15) --
	(149.90,322.73) --
	(153.08,339.46) --
	(156.26,340.23) --
	(159.43,317.87) --
	(162.61,334.82) --
	(165.78,329.55) --
	(168.96,295.52) --
	(172.14,323.60) --
	(175.31,320.17) --
	(178.49,331.80) --
	(181.67,323.93) --
	(184.84,328.34) --
	(188.02,336.30) --
	(191.20,338.07) --
	(194.37,343.75) --
	(197.55,341.46) --
	(200.72,342.25) --
	(203.90,343.56) --
	(207.08,344.28) --
	(210.25,343.93) --
	(213.43,344.52) --
	(216.61,343.96) --
	(219.78,343.42) --
	(222.96,344.35) --
	(226.14,343.69) --
	(229.31,343.78) --
	(232.49,344.16) --
	(235.66,344.44) --
	(238.84,344.97) --
	(242.02,345.30) --
	(245.19,345.31) --
	(248.37,344.52) --
	(251.55,344.95) --
	(254.72,345.05) --
	(257.90,343.91) --
	(261.08,344.52) --
	(264.25,341.68) --
	(267.43,342.52) --
	(270.60,343.38) --
	(273.78,339.56) --
	(276.96,342.03) --
	(280.13,336.58) --
	(283.31,341.63) --
	(286.49,342.05) --
	(289.66,341.62) --
	(292.84,325.51) --
	(296.02,337.57) --
	(299.19,335.19) --
	(302.37,338.36) --
	(305.54,340.38) --
	(308.72,334.42) --
	(311.90,330.90) --
	(315.07,332.85) --
	(318.25,330.40) --
	(321.43,332.87) --
	(324.60,329.62) --
	(327.78,339.37) --
	(330.96,304.74) --
	(334.13,331.38) --
	(337.31,310.72) --
	(340.48,331.25) --
	(343.66,334.78) --
	(346.84,341.53) --
	(350.01,343.01) --
	(353.19,343.83) --
	(356.37,342.12) --
	(359.54,343.92) --
	(362.72,343.78) --
	(365.90,342.88) --
	(369.07,343.33) --
	(372.25,344.09) --
	(375.42,344.58) --
	(378.60,344.66) --
	(381.78,343.70) --
	(384.95,343.59) --
	(388.13,344.33) --
	(391.31,344.86) --
	(394.48,344.72) --
	(397.66,345.11) --
	(400.84,345.11) --
	(404.01,345.30) --
	(407.19,345.11) --
	(410.36,344.85) --
	(413.54,344.50) --
	(416.72,343.83) --
	(419.89,343.22) --
	(423.07,340.38) --
	(426.25,337.72) --
	(429.42,338.85) --
	(432.60,339.86) --
	(435.78,339.60) --
	(438.95,340.81) --
	(442.13,329.63) --
	(445.30,335.78) --
	(448.48,325.54) --
	(451.66,338.53) --
	(454.83,337.73) --
	(458.01,309.38) --
	(461.19,301.07) --
	(464.36,334.42) --
	(467.54,337.59) --
	(470.71,339.34) --
	(473.89,343.04) --
	(477.07,307.14) --
	(480.24,321.85) --
	(483.42,327.64) --
	(486.60,322.09) --
	(489.77,333.74) --
	(492.95,339.38) --
	(496.13,337.52) --
	(499.30,342.08) --
	(502.48,343.08) --
	(505.65,344.20) --
	(508.83,343.75) --
	(512.01,343.40) --
	(515.18,343.01) --
	(518.36,343.67) --
	(521.54,343.32) --
	(524.71,343.82) --
	(527.89,344.98) --
	(531.07,344.46) --
	(534.24,343.39) --
	(537.42,344.57) --
	(540.59,344.17) --
	(543.77,344.27) --
	(546.95,344.90) --
	(550.12,344.87) --
	(553.30,344.67) --
	(556.48,344.92) --
	(559.65,344.57) --
	(562.83,343.84) --
	(566.01,344.37) --
	(569.18,344.01) --
	(572.36,341.32) --
	(575.53,340.32) --
	(578.71,338.49) --
	(581.89,336.98) --
	(585.06,336.71) --
	(588.24,340.19) --
	(591.42,337.73) --
	(594.59,342.05) --
	(597.77,332.05) --
	(600.95,312.80) --
	(604.12,303.75) --
	(607.30,292.24) --
	(610.47,276.26) --
	(613.65,304.40) --
	(616.83,320.90) --
	(620.00,281.04) --
	(623.18,316.86) --
	(626.36,341.47) --
	(629.53,310.50) --
	(632.71,337.43) --
	(635.89,318.50) --
	(639.06,332.31) --
	(642.24,341.15) --
	(645.41,337.05) --
	(648.59,341.28) --
	(651.77,343.20) --
	(654.94,343.17) --
	(658.12,343.69) --
	(661.30,343.00) --
	(664.47,342.29) --
	(667.65,343.22) --
	(670.83,343.23) --
	(674.00,344.57) --
	(677.18,344.66) --
	(680.35,343.73) --
	(683.53,344.49) --
	(686.71,343.34);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,347.70) --
	( 80.02,347.22) --
	( 83.20,347.28) --
	( 86.38,348.39) --
	( 89.55,346.80) --
	( 92.73,346.88) --
	( 95.91,347.07) --
	( 99.08,346.75) --
	(102.26,348.24) --
	(105.43,346.98) --
	(108.61,348.60) --
	(111.79,349.10) --
	(114.96,352.39) --
	(118.14,353.76) --
	(121.32,364.02) --
	(124.49,376.72) --
	(127.67,361.05) --
	(130.85,354.56) --
	(134.02,353.62) --
	(137.20,356.94) --
	(140.37,370.52) --
	(143.55,399.34) --
	(146.73,378.80) --
	(149.90,382.82) --
	(153.08,365.97) --
	(156.26,351.78) --
	(159.43,375.46) --
	(162.61,385.38) --
	(165.78,398.87) --
	(168.96,375.63) --
	(172.14,366.10) --
	(175.31,370.28) --
	(178.49,372.45) --
	(181.67,360.33) --
	(184.84,364.28) --
	(188.02,362.01) --
	(191.20,351.77) --
	(194.37,347.13) --
	(197.55,348.49) --
	(200.72,349.85) --
	(203.90,348.46) --
	(207.08,347.78) --
	(210.25,348.14) --
	(213.43,347.48) --
	(216.61,347.20) --
	(219.78,347.67) --
	(222.96,347.34) --
	(226.14,348.49) --
	(229.31,346.98) --
	(232.49,347.69) --
	(235.66,348.04) --
	(238.84,347.27) --
	(242.02,346.72) --
	(245.19,346.75) --
	(248.37,347.01) --
	(251.55,346.83) --
	(254.72,346.61) --
	(257.90,347.48) --
	(261.08,347.63) --
	(264.25,348.95) --
	(267.43,348.17) --
	(270.60,349.57) --
	(273.78,351.59) --
	(276.96,350.09) --
	(280.13,352.99) --
	(283.31,350.65) --
	(286.49,349.97) --
	(289.66,348.82) --
	(292.84,356.89) --
	(296.02,351.02) --
	(299.19,350.77) --
	(302.37,353.24) --
	(305.54,349.43) --
	(308.72,353.31) --
	(311.90,362.34) --
	(315.07,361.20) --
	(318.25,369.14) --
	(321.43,358.28) --
	(324.60,363.62) --
	(327.78,353.70) --
	(330.96,371.44) --
	(334.13,366.95) --
	(337.31,367.95) --
	(340.48,358.06) --
	(343.66,351.89) --
	(346.84,351.57) --
	(350.01,349.92) --
	(353.19,348.92) --
	(356.37,351.13) --
	(359.54,349.09) --
	(362.72,348.60) --
	(365.90,348.10) --
	(369.07,347.55) --
	(372.25,348.42) --
	(375.42,346.86) --
	(378.60,347.90) --
	(381.78,347.64) --
	(384.95,347.89) --
	(388.13,347.96) --
	(391.31,346.73) --
	(394.48,347.38) --
	(397.66,346.73) --
	(400.84,346.78) --
	(404.01,346.53) --
	(407.19,347.17) --
	(410.36,346.92) --
	(413.54,347.24) --
	(416.72,347.91) --
	(419.89,348.84) --
	(423.07,351.03) --
	(426.25,350.01) --
	(429.42,349.53) --
	(432.60,350.66) --
	(435.78,351.40) --
	(438.95,350.79) --
	(442.13,355.14) --
	(445.30,353.38) --
	(448.48,372.85) --
	(451.66,357.21) --
	(454.83,353.42) --
	(458.01,382.11) --
	(461.19,387.01) --
	(464.36,357.55) --
	(467.54,350.88) --
	(470.71,361.06) --
	(473.89,350.81) --
	(477.07,366.51) --
	(480.24,359.31) --
	(483.42,366.82) --
	(486.60,364.41) --
	(489.77,349.13) --
	(492.95,353.49) --
	(496.13,353.68) --
	(499.30,349.78) --
	(502.48,348.23) --
	(505.65,348.42) --
	(508.83,347.97) --
	(512.01,348.42) --
	(515.18,348.65) --
	(518.36,348.78) --
	(521.54,350.11) --
	(524.71,348.14) --
	(527.89,346.87) --
	(531.07,347.94) --
	(534.24,347.74) --
	(537.42,347.33) --
	(540.59,347.50) --
	(543.77,347.56) --
	(546.95,346.70) --
	(550.12,347.18) --
	(553.30,346.94) --
	(556.48,346.82) --
	(559.65,347.09) --
	(562.83,347.42) --
	(566.01,347.76) --
	(569.18,348.45) --
	(572.36,351.87) --
	(575.53,351.58) --
	(578.71,354.21) --
	(581.89,351.55) --
	(585.06,352.91) --
	(588.24,351.38) --
	(591.42,354.57) --
	(594.59,351.54) --
	(597.77,359.55) --
	(600.95,396.84) --
	(604.12,369.51) --
	(607.30,363.82) --
	(610.47,377.68) --
	(613.65,395.14) --
	(616.83,409.95) --
	(620.00,385.21) --
	(623.18,420.76) --
	(626.36,364.48) --
	(629.53,399.96) --
	(632.71,363.19) --
	(635.89,366.86) --
	(639.06,350.06) --
	(642.24,349.72) --
	(645.41,349.91) --
	(648.59,350.04) --
	(651.77,349.65) --
	(654.94,349.51) --
	(658.12,348.60) --
	(661.30,347.99) --
	(664.47,348.65) --
	(667.65,349.95) --
	(670.83,348.90) --
	(674.00,347.82) --
	(677.18,348.54) --
	(680.35,348.38) --
	(683.53,347.22) --
	(686.71,347.47);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,345.89) -- ( 76.85,343.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,345.89) -- ( 76.85,348.33);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.02,345.89) -- ( 80.02,346.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.02,345.89) -- ( 80.02,345.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 83.20,345.89) -- ( 83.20,344.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 83.20,345.89) -- ( 83.20,346.99);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 86.38,345.89) -- ( 86.38,348.42);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 86.38,345.89) -- ( 86.38,343.35);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 89.55,345.89) -- ( 89.55,345.98);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 89.55,345.89) -- ( 89.55,345.79);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 92.73,345.89) -- ( 92.73,344.94);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 92.73,345.89) -- ( 92.73,346.84);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 95.91,345.89) -- ( 95.91,346.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 95.91,345.89) -- ( 95.91,345.33);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 99.08,345.89) -- ( 99.08,345.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 99.08,345.89) -- ( 99.08,345.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (102.26,345.89) -- (102.26,345.61);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (102.26,345.89) -- (102.26,346.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (105.43,345.89) -- (105.43,346.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (105.43,345.89) -- (105.43,345.42);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (108.61,345.89) -- (108.61,344.29);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (108.61,345.89) -- (108.61,347.48);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (111.79,345.89) -- (111.79,346.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (111.79,345.89) -- (111.79,345.73);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (114.96,345.89) -- (114.96,349.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (114.96,345.89) -- (114.96,341.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (118.14,345.89) -- (118.14,320.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (118.14,345.89) -- (118.14,371.73);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (121.32,345.89) -- (121.32,359.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (121.32,345.89) -- (121.32,332.66);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (124.49,345.89) -- (124.49,332.01);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (124.49,345.89) -- (124.49,359.77);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (127.67,345.89) -- (127.67,355.63);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (127.67,345.89) -- (127.67,336.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (130.85,345.89) -- (130.85,342.81);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (130.85,345.89) -- (130.85,348.96);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (134.02,345.89) -- (134.02,382.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (134.02,345.89) -- (134.02,309.27);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (137.20,345.89) -- (137.20,329.05);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (137.20,345.89) -- (137.20,362.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (140.37,345.89) -- (140.37,331.28);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (140.37,345.89) -- (140.37,360.49);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (143.55,345.89) -- (143.55,336.38);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (143.55,345.89) -- (143.55,355.40);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (146.73,345.89) -- (146.73,376.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (146.73,345.89) -- (146.73,315.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (149.90,345.89) -- (149.90,319.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (149.90,345.89) -- (149.90,372.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (153.08,345.89) -- (153.08,360.34);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (153.08,345.89) -- (153.08,331.43);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (156.26,345.89) -- (156.26,382.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (156.26,345.89) -- (156.26,309.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (159.43,345.89) -- (159.43,285.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (159.43,345.89) -- (159.43,406.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (162.61,345.89) -- (162.61,383.53);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (162.61,345.89) -- (162.61,308.25);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (165.78,345.89) -- (165.78,370.33);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (165.78,345.89) -- (165.78,321.44);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (168.96,345.89) -- (168.96,288.21);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (168.96,345.89) -- (168.96,403.56);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (172.14,345.89) -- (172.14,408.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (172.14,345.89) -- (172.14,282.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (175.31,345.89) -- (175.31,294.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (175.31,345.89) -- (175.31,397.32);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (178.49,345.89) -- (178.49,376.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (178.49,345.89) -- (178.49,315.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (181.67,345.89) -- (181.67,348.20);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (181.67,345.89) -- (181.67,343.57);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (184.84,345.89) -- (184.84,333.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (184.84,345.89) -- (184.84,358.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (188.02,345.89) -- (188.02,352.07);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (188.02,345.89) -- (188.02,339.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (191.20,345.89) -- (191.20,336.37);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (191.20,345.89) -- (191.20,355.40);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (194.37,345.89) -- (194.37,342.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (194.37,345.89) -- (194.37,349.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (197.55,345.89) -- (197.55,344.89);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (197.55,345.89) -- (197.55,346.88);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (200.72,345.89) -- (200.72,347.39);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (200.72,345.89) -- (200.72,344.38);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (203.90,345.89) -- (203.90,341.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (203.90,345.89) -- (203.90,349.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (207.08,345.89) -- (207.08,343.94);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (207.08,345.89) -- (207.08,347.83);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (210.25,345.89) -- (210.25,345.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (210.25,345.89) -- (210.25,346.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (213.43,345.89) -- (213.43,345.71);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (213.43,345.89) -- (213.43,346.07);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (216.61,345.89) -- (216.61,346.23);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (216.61,345.89) -- (216.61,345.55);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (219.78,345.89) -- (219.78,346.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (219.78,345.89) -- (219.78,345.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (222.96,345.89) -- (222.96,345.03);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (222.96,345.89) -- (222.96,346.74);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (226.14,345.89) -- (226.14,349.54);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (226.14,345.89) -- (226.14,342.24);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (229.31,345.89) -- (229.31,342.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (229.31,345.89) -- (229.31,349.03);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (232.49,345.89) -- (232.49,345.86);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (232.49,345.89) -- (232.49,345.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (235.66,345.89) -- (235.66,346.87);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (235.66,345.89) -- (235.66,344.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (238.84,345.89) -- (238.84,346.75);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (238.84,345.89) -- (238.84,345.03);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (242.02,345.89) -- (242.02,346.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (242.02,345.89) -- (242.02,345.09);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (245.19,345.89) -- (245.19,345.07);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (245.19,345.89) -- (245.19,346.71);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (248.37,345.89) -- (248.37,345.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (248.37,345.89) -- (248.37,345.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (251.55,345.89) -- (251.55,346.71);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (251.55,345.89) -- (251.55,345.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (254.72,345.89) -- (254.72,345.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (254.72,345.89) -- (254.72,346.04);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (257.90,345.89) -- (257.90,344.14);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (257.90,345.89) -- (257.90,347.64);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (261.08,345.89) -- (261.08,351.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (261.08,345.89) -- (261.08,340.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (264.25,345.89) -- (264.25,345.87);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (264.25,345.89) -- (264.25,345.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (267.43,345.89) -- (267.43,345.33);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (267.43,345.89) -- (267.43,346.44);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (270.60,345.89) -- (270.60,340.37);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (270.60,345.89) -- (270.60,351.41);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (273.78,345.89) -- (273.78,349.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (273.78,345.89) -- (273.78,341.97);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (276.96,345.89) -- (276.96,340.14);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (276.96,345.89) -- (276.96,351.63);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (280.13,345.89) -- (280.13,353.30);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (280.13,345.89) -- (280.13,338.47);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (283.31,345.89) -- (283.31,344.40);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (283.31,345.89) -- (283.31,347.37);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (286.49,345.89) -- (286.49,341.20);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (286.49,345.89) -- (286.49,350.57);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (289.66,345.89) -- (289.66,340.20);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (289.66,345.89) -- (289.66,351.57);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (292.84,345.89) -- (292.84,360.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (292.84,345.89) -- (292.84,330.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (296.02,345.89) -- (296.02,337.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (296.02,345.89) -- (296.02,353.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (299.19,345.89) -- (299.19,352.73);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (299.19,345.89) -- (299.19,339.04);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (302.37,345.89) -- (302.37,341.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (302.37,345.89) -- (302.37,350.23);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (305.54,345.89) -- (305.54,329.10);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (305.54,345.89) -- (305.54,362.67);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (308.72,345.89) -- (308.72,340.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (308.72,345.89) -- (308.72,350.89);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (311.90,345.89) -- (311.90,355.01);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (311.90,345.89) -- (311.90,336.76);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (315.07,345.89) -- (315.07,361.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (315.07,345.89) -- (315.07,330.03);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (318.25,345.89) -- (318.25,353.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (318.25,345.89) -- (318.25,338.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (321.43,345.89) -- (321.43,335.47);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (321.43,345.89) -- (321.43,356.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (324.60,345.89) -- (324.60,328.90);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (324.60,345.89) -- (324.60,362.88);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (327.78,345.89) -- (327.78,363.02);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (327.78,345.89) -- (327.78,328.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (330.96,345.89) -- (330.96,331.24);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (330.96,345.89) -- (330.96,360.54);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (334.13,345.89) -- (334.13,393.25);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (334.13,345.89) -- (334.13,298.52);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (337.31,345.89) -- (337.31,321.03);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (337.31,345.89) -- (337.31,370.74);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (340.48,345.89) -- (340.48,343.49);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (340.48,345.89) -- (340.48,348.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (343.66,345.89) -- (343.66,341.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (343.66,345.89) -- (343.66,350.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (346.84,345.89) -- (346.84,346.82);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (346.84,345.89) -- (346.84,344.96);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (350.01,345.89) -- (350.01,346.09);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (350.01,345.89) -- (350.01,345.68);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (353.19,345.89) -- (353.19,345.06);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (353.19,345.89) -- (353.19,346.71);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (356.37,345.89) -- (356.37,345.02);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (356.37,345.89) -- (356.37,346.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (359.54,345.89) -- (359.54,342.00);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (359.54,345.89) -- (359.54,349.77);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (362.72,345.89) -- (362.72,344.47);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (362.72,345.89) -- (362.72,347.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (365.90,345.89) -- (365.90,346.47);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (365.90,345.89) -- (365.90,345.31);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (369.07,345.89) -- (369.07,345.77);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (369.07,345.89) -- (369.07,346.00);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (372.25,345.89) -- (372.25,347.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (372.25,345.89) -- (372.25,343.89);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (375.42,345.89) -- (375.42,344.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (375.42,345.89) -- (375.42,347.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (378.60,345.89) -- (378.60,349.00);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (378.60,345.89) -- (378.60,342.78);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (381.78,345.89) -- (381.78,342.83);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (381.78,345.89) -- (381.78,348.95);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (384.95,345.89) -- (384.95,346.13);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (384.95,345.89) -- (384.95,345.65);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (388.13,345.89) -- (388.13,346.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (388.13,345.89) -- (388.13,345.60);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (391.31,345.89) -- (391.31,347.61);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (391.31,345.89) -- (391.31,344.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (394.48,345.89) -- (394.48,346.05);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (394.48,345.89) -- (394.48,345.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (397.66,345.89) -- (397.66,345.21);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (397.66,345.89) -- (397.66,346.56);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (400.84,345.89) -- (400.84,345.61);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (400.84,345.89) -- (400.84,346.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (404.01,345.89) -- (404.01,346.72);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (404.01,345.89) -- (404.01,345.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (407.19,345.89) -- (407.19,345.92);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (407.19,345.89) -- (407.19,345.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (410.36,345.89) -- (410.36,345.19);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (410.36,345.89) -- (410.36,346.59);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (413.54,345.89) -- (413.54,349.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (413.54,345.89) -- (413.54,342.42);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (416.72,345.89) -- (416.72,343.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (416.72,345.89) -- (416.72,348.66);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (419.89,345.89) -- (419.89,346.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (419.89,345.89) -- (419.89,345.15);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (423.07,345.89) -- (423.07,349.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (423.07,345.89) -- (423.07,342.61);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (426.25,345.89) -- (426.25,341.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (426.25,345.89) -- (426.25,350.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (429.42,345.89) -- (429.42,351.05);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (429.42,345.89) -- (429.42,340.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (432.60,345.89) -- (432.60,342.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (432.60,345.89) -- (432.60,349.67);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (435.78,345.89) -- (435.78,346.54);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (435.78,345.89) -- (435.78,345.23);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (438.95,345.89) -- (438.95,334.71);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (438.95,345.89) -- (438.95,357.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (442.13,345.89) -- (442.13,338.52);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (442.13,345.89) -- (442.13,353.25);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (445.30,345.89) -- (445.30,336.75);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (445.30,345.89) -- (445.30,355.02);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (448.48,345.89) -- (448.48,371.49);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (448.48,345.89) -- (448.48,320.28);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (451.66,345.89) -- (451.66,348.46);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (451.66,345.89) -- (451.66,343.31);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (454.83,345.89) -- (454.83,305.39);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (454.83,345.89) -- (454.83,386.38);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (458.01,345.89) -- (458.01,395.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (458.01,345.89) -- (458.01,296.22);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (461.19,345.89) -- (461.19,362.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (461.19,345.89) -- (461.19,329.65);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (464.36,345.89) -- (464.36,317.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (464.36,345.89) -- (464.36,374.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (467.54,345.89) -- (467.54,348.93);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (467.54,345.89) -- (467.54,342.84);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (470.71,345.89) -- (470.71,355.87);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (470.71,345.89) -- (470.71,335.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (473.89,345.89) -- (473.89,316.24);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (473.89,345.89) -- (473.89,375.53);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (477.07,345.89) -- (477.07,366.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (477.07,345.89) -- (477.07,325.10);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (480.24,345.89) -- (480.24,342.98);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (480.24,345.89) -- (480.24,348.79);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (483.42,345.89) -- (483.42,366.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (483.42,345.89) -- (483.42,325.60);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (486.60,345.89) -- (486.60,344.28);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (486.60,345.89) -- (486.60,347.49);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (489.77,345.89) -- (489.77,315.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (489.77,345.89) -- (489.77,376.22);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (492.95,345.89) -- (492.95,372.46);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (492.95,345.89) -- (492.95,319.31);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (496.13,345.89) -- (496.13,335.78);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (496.13,345.89) -- (496.13,355.99);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (499.30,345.89) -- (499.30,346.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (499.30,345.89) -- (499.30,344.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (502.48,345.89) -- (502.48,338.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (502.48,345.89) -- (502.48,353.32);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (505.65,345.89) -- (505.65,347.77);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (505.65,345.89) -- (505.65,344.00);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (508.83,345.89) -- (508.83,345.31);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (508.83,345.89) -- (508.83,346.46);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (512.01,345.89) -- (512.01,341.30);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (512.01,345.89) -- (512.01,350.47);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (515.18,345.89) -- (515.18,347.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (515.18,345.89) -- (515.18,343.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (518.36,345.89) -- (518.36,342.78);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (518.36,345.89) -- (518.36,349.00);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (521.54,345.89) -- (521.54,347.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (521.54,345.89) -- (521.54,343.97);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (524.71,345.89) -- (524.71,346.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (524.71,345.89) -- (524.71,344.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (527.89,345.89) -- (527.89,345.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (527.89,345.89) -- (527.89,345.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (531.07,345.89) -- (531.07,350.18);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (531.07,345.89) -- (531.07,341.59);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (534.24,345.89) -- (534.24,341.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (534.24,345.89) -- (534.24,349.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (537.42,345.89) -- (537.42,347.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (537.42,345.89) -- (537.42,344.73);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (540.59,345.89) -- (540.59,344.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (540.59,345.89) -- (540.59,347.22);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (543.77,345.89) -- (543.77,348.07);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (543.77,345.89) -- (543.77,343.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (546.95,345.89) -- (546.95,345.98);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (546.95,345.89) -- (546.95,345.79);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (550.12,345.89) -- (550.12,346.40);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (550.12,345.89) -- (550.12,345.38);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (553.30,345.89) -- (553.30,345.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (553.30,345.89) -- (553.30,346.61);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (556.48,345.89) -- (556.48,346.50);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (556.48,345.89) -- (556.48,345.27);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (559.65,345.89) -- (559.65,345.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (559.65,345.89) -- (559.65,346.09);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (562.83,345.89) -- (562.83,346.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (562.83,345.89) -- (562.83,345.43);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (566.01,345.89) -- (566.01,344.41);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (566.01,345.89) -- (566.01,347.36);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (569.18,345.89) -- (569.18,342.65);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (569.18,345.89) -- (569.18,349.12);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (572.36,345.89) -- (572.36,337.73);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (572.36,345.89) -- (572.36,354.04);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (575.53,345.89) -- (575.53,343.58);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (575.53,345.89) -- (575.53,348.19);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (578.71,345.89) -- (578.71,349.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (578.71,345.89) -- (578.71,341.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (581.89,345.89) -- (581.89,340.95);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (581.89,345.89) -- (581.89,350.82);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (585.06,345.89) -- (585.06,347.67);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (585.06,345.89) -- (585.06,344.11);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (588.24,345.89) -- (588.24,348.05);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (588.24,345.89) -- (588.24,343.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (591.42,345.89) -- (591.42,347.25);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (591.42,345.89) -- (591.42,344.52);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (594.59,345.89) -- (594.59,346.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (594.59,345.89) -- (594.59,344.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (597.77,345.89) -- (597.77,374.38);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (597.77,345.89) -- (597.77,317.40);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (600.95,345.89) -- (600.95,348.53);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (600.95,345.89) -- (600.95,343.25);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (604.12,345.89) -- (604.12,351.92);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (604.12,345.89) -- (604.12,339.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (607.30,345.89) -- (607.30,307.13);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (607.30,345.89) -- (607.30,384.64);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (610.47,345.89) -- (610.47,324.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (610.47,345.89) -- (610.47,367.74);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (613.65,345.89) -- (613.65,361.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (613.65,345.89) -- (613.65,329.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (616.83,345.89) -- (616.83,401.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (616.83,345.89) -- (616.83,290.10);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (620.00,345.89) -- (620.00,273.57);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (620.00,345.89) -- (620.00,418.20);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (623.18,345.89) -- (623.18,370.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (623.18,345.89) -- (623.18,320.94);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (626.36,345.89) -- (626.36,391.65);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (626.36,345.89) -- (626.36,300.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (629.53,345.89) -- (629.53,300.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (629.53,345.89) -- (629.53,391.66);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (632.71,345.89) -- (632.71,393.02);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (632.71,345.89) -- (632.71,298.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (635.89,345.89) -- (635.89,339.96);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (635.89,345.89) -- (635.89,351.82);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (639.06,345.89) -- (639.06,313.92);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (639.06,345.89) -- (639.06,377.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (642.24,345.89) -- (642.24,355.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (642.24,345.89) -- (642.24,335.89);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (645.41,345.89) -- (645.41,341.93);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (645.41,345.89) -- (645.41,349.84);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (648.59,345.89) -- (648.59,342.09);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (648.59,345.89) -- (648.59,349.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (651.77,345.89) -- (651.77,345.71);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (651.77,345.89) -- (651.77,346.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (654.94,345.89) -- (654.94,344.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (654.94,345.89) -- (654.94,347.32);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (658.12,345.89) -- (658.12,344.52);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (658.12,345.89) -- (658.12,347.26);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (661.30,345.89) -- (661.30,343.97);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (661.30,345.89) -- (661.30,347.80);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (664.47,345.89) -- (664.47,343.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (664.47,345.89) -- (664.47,348.74);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (667.65,345.89) -- (667.65,345.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (667.65,345.89) -- (667.65,346.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (670.83,345.89) -- (670.83,346.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (670.83,345.89) -- (670.83,345.33);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (674.00,345.89) -- (674.00,348.20);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (674.00,345.89) -- (674.00,343.58);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (677.18,345.89) -- (677.18,346.72);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (677.18,345.89) -- (677.18,345.05);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (680.35,345.89) -- (680.35,345.07);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (680.35,345.89) -- (680.35,346.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (683.53,345.89) -- (683.53,349.18);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (683.53,345.89) -- (683.53,342.60);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (686.71,345.89) -- (686.71,342.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (686.71,345.89) -- (686.71,348.92);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,282.42) {-1.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,311.81) {-0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,341.20) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,370.60) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,399.99) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 76.85,251.90) {Jul 23};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (229.31,251.90) {Jul 24};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (381.78,251.90) {Jul 25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (534.24,251.90) {Jul 26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (686.71,251.90) {Jul 27};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,347.17) {Load [MW]};
\end{scope}
\begin{scope}
\path[clip] ( 46.35, 64.53) rectangle (717.20,226.44);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35, 72.66) --
	(717.20, 72.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,121.21) --
	(717.20,121.21);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,169.76) --
	(717.20,169.76);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.35,218.30) --
	(717.20,218.30);

\path[draw=drawColor,line width= 0.3pt,line join=round] (153.08, 64.53) --
	(153.08,226.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] (305.54, 64.53) --
	(305.54,226.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] (458.01, 64.53) --
	(458.01,226.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] (610.47, 64.53) --
	(610.47,226.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35, 96.93) --
	(717.20, 96.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,145.48) --
	(717.20,145.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.35,194.03) --
	(717.20,194.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 76.85, 64.53) --
	( 76.85,226.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (229.31, 64.53) --
	(229.31,226.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.78, 64.53) --
	(381.78,226.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (534.24, 64.53) --
	(534.24,226.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (686.71, 64.53) --
	(686.71,226.44);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,131.91) --
	( 80.02,142.41) --
	( 83.20,138.72) --
	( 86.38,141.53) --
	( 89.55,142.32) --
	( 92.73,139.72) --
	( 95.91,138.94) --
	( 99.08,140.34) --
	(102.26,138.94) --
	(105.43,141.55) --
	(108.61,141.91) --
	(111.79,138.26) --
	(114.96,137.51) --
	(118.14,140.21) --
	(121.32,137.51) --
	(124.49,136.63) --
	(127.67,136.30) --
	(130.85,134.58) --
	(134.02,133.69) --
	(137.20,137.72) --
	(140.37,129.70) --
	(143.55,140.27) --
	(146.73,113.78) --
	(149.90,131.17) --
	(153.08,139.08) --
	(156.26,129.42) --
	(159.43, 74.22) --
	(162.61,120.90) --
	(165.78, 97.02) --
	(168.96,140.33) --
	(172.14,136.83) --
	(175.31,137.65) --
	(178.49,137.93) --
	(181.67,132.67) --
	(184.84,138.94) --
	(188.02,140.18) --
	(191.20,132.66) --
	(194.37,139.89) --
	(197.55,136.68) --
	(200.72,142.41) --
	(203.90,139.16) --
	(207.08,137.12) --
	(210.25,140.27) --
	(213.43,141.49) --
	(216.61,142.61) --
	(219.78,135.92) --
	(222.96,142.90) --
	(226.14,140.43) --
	(229.31,133.55) --
	(232.49,141.61) --
	(235.66,140.74) --
	(238.84,140.73) --
	(242.02,141.50) --
	(245.19,139.78) --
	(248.37,141.82) --
	(251.55,141.59) --
	(254.72,140.73) --
	(257.90,137.55) --
	(261.08,141.99) --
	(264.25,140.97) --
	(267.43,141.31) --
	(270.60,140.07) --
	(273.78,140.82) --
	(276.96,139.77) --
	(280.13,141.59) --
	(283.31,140.42) --
	(286.49,134.90) --
	(289.66,131.01) --
	(292.84,139.44) --
	(296.02,133.74) --
	(299.19,136.26) --
	(302.37,130.37) --
	(305.54,123.84) --
	(308.72, 99.97) --
	(311.90,132.86) --
	(315.07,120.12) --
	(318.25,135.48) --
	(321.43,135.12) --
	(324.60,136.90) --
	(327.78,138.24) --
	(330.96,130.54) --
	(334.13,137.30) --
	(337.31,137.76) --
	(340.48,137.47) --
	(343.66,137.94) --
	(346.84,138.34) --
	(350.01,141.60) --
	(353.19,140.61) --
	(356.37,138.18) --
	(359.54,137.39) --
	(362.72,140.45) --
	(365.90,138.86) --
	(369.07,139.86) --
	(372.25,139.31) --
	(375.42,139.86) --
	(378.60,143.31) --
	(381.78,134.84) --
	(384.95,143.08) --
	(388.13,139.52) --
	(391.31,141.78) --
	(394.48,138.89) --
	(397.66,139.17) --
	(400.84,139.25) --
	(404.01,140.21) --
	(407.19,141.38) --
	(410.36,142.30) --
	(413.54,141.98) --
	(416.72,141.13) --
	(419.89,139.77) --
	(423.07,133.50) --
	(426.25,137.76) --
	(429.42,139.48) --
	(432.60,138.69) --
	(435.78,138.66) --
	(438.95,140.57) --
	(442.13,125.76) --
	(445.30,123.55) --
	(448.48,124.14) --
	(451.66,140.58) --
	(454.83,140.06) --
	(458.01,133.69) --
	(461.19,140.69) --
	(464.36,141.38) --
	(467.54,139.37) --
	(470.71,142.27) --
	(473.89,138.61) --
	(477.07,137.19) --
	(480.24,138.81) --
	(483.42,136.93) --
	(486.60,132.74) --
	(489.77,134.27) --
	(492.95,140.63) --
	(496.13,140.10) --
	(499.30,137.98) --
	(502.48,139.85) --
	(505.65,139.37) --
	(508.83,137.51) --
	(512.01,138.12) --
	(515.18,135.11) --
	(518.36,140.64) --
	(521.54,139.45) --
	(524.71,137.89) --
	(527.89,141.94) --
	(531.07,140.95) --
	(534.24,135.12) --
	(537.42,139.96) --
	(540.59,141.23) --
	(543.77,141.33) --
	(546.95,140.61) --
	(550.12,138.62) --
	(553.30,141.04) --
	(556.48,142.39) --
	(559.65,140.23) --
	(562.83,139.95) --
	(566.01,142.43) --
	(569.18,139.08) --
	(572.36,132.62) --
	(575.53,137.52) --
	(578.71,136.84) --
	(581.89,140.17) --
	(585.06,136.14) --
	(588.24,130.68) --
	(591.42,133.26) --
	(594.59,127.31) --
	(597.77,117.55) --
	(600.95,116.10) --
	(604.12,102.41) --
	(607.30,116.32) --
	(610.47,109.10) --
	(613.65,130.53) --
	(616.83,121.60) --
	(620.00,129.98) --
	(623.18,138.33) --
	(626.36,135.87) --
	(629.53,140.71) --
	(632.71,130.73) --
	(635.89,134.79) --
	(639.06,138.66) --
	(642.24,136.13) --
	(645.41,133.65) --
	(648.59,138.28) --
	(651.77,139.62) --
	(654.94,140.65) --
	(658.12,140.47) --
	(661.30,139.61) --
	(664.47,138.37) --
	(667.65,133.27) --
	(670.83,137.52) --
	(674.00,138.43) --
	(677.18,136.78) --
	(680.35,137.55) --
	(683.53,140.61) --
	(686.71,135.41);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,154.38) --
	( 80.02,149.84) --
	( 83.20,150.15) --
	( 86.38,152.50) --
	( 89.55,151.07) --
	( 92.73,151.32) --
	( 95.91,152.71) --
	( 99.08,151.75) --
	(102.26,151.88) --
	(105.43,149.64) --
	(108.61,149.95) --
	(111.79,150.41) --
	(114.96,150.51) --
	(118.14,152.25) --
	(121.32,152.52) --
	(124.49,150.33) --
	(127.67,153.48) --
	(130.85,157.32) --
	(134.02,162.32) --
	(137.20,152.71) --
	(140.37,154.21) --
	(143.55,154.22) --
	(146.73,163.10) --
	(149.90,155.07) --
	(153.08,151.17) --
	(156.26,156.15) --
	(159.43,165.06) --
	(162.61,192.78) --
	(165.78,178.91) --
	(168.96,152.06) --
	(172.14,150.94) --
	(175.31,152.79) --
	(178.49,153.98) --
	(181.67,162.86) --
	(184.84,151.14) --
	(188.02,148.96) --
	(191.20,151.67) --
	(194.37,151.76) --
	(197.55,153.84) --
	(200.72,149.06) --
	(203.90,152.61) --
	(207.08,151.10) --
	(210.25,151.86) --
	(213.43,150.40) --
	(216.61,148.73) --
	(219.78,153.65) --
	(222.96,149.10) --
	(226.14,151.33) --
	(229.31,151.80) --
	(232.49,148.92) --
	(235.66,149.95) --
	(238.84,148.82) --
	(242.02,149.52) --
	(245.19,152.20) --
	(248.37,151.75) --
	(251.55,148.49) --
	(254.72,151.93) --
	(257.90,152.48) --
	(261.08,149.54) --
	(264.25,150.87) --
	(267.43,148.75) --
	(270.60,149.56) --
	(273.78,148.19) --
	(276.96,151.72) --
	(280.13,150.30) --
	(283.31,151.41) --
	(286.49,153.51) --
	(289.66,177.37) --
	(292.84,152.84) --
	(296.02,154.83) --
	(299.19,158.73) --
	(302.37,181.92) --
	(305.54,166.51) --
	(308.72,161.19) --
	(311.90,154.05) --
	(315.07,168.58) --
	(318.25,162.39) --
	(321.43,156.37) --
	(324.60,157.55) --
	(327.78,156.44) --
	(330.96,156.16) --
	(334.13,151.97) --
	(337.31,154.05) --
	(340.48,154.86) --
	(343.66,154.94) --
	(346.84,154.62) --
	(350.01,153.04) --
	(353.19,152.42) --
	(356.37,154.39) --
	(359.54,154.50) --
	(362.72,152.09) --
	(365.90,151.69) --
	(369.07,151.56) --
	(372.25,153.93) --
	(375.42,151.51) --
	(378.60,150.95) --
	(381.78,151.13) --
	(384.95,150.19) --
	(388.13,154.48) --
	(391.31,149.05) --
	(394.48,152.45) --
	(397.66,149.06) --
	(400.84,152.25) --
	(404.01,148.63) --
	(407.19,149.21) --
	(410.36,148.40) --
	(413.54,150.46) --
	(416.72,151.23) --
	(419.89,154.10) --
	(423.07,153.47) --
	(426.25,154.89) --
	(429.42,150.20) --
	(432.60,154.90) --
	(435.78,151.74) --
	(438.95,149.54) --
	(442.13,153.05) --
	(445.30,159.62) --
	(448.48,157.74) --
	(451.66,149.48) --
	(454.83,152.37) --
	(458.01,157.48) --
	(461.19,150.32) --
	(464.36,150.37) --
	(467.54,152.96) --
	(470.71,149.47) --
	(473.89,152.20) --
	(477.07,151.59) --
	(480.24,155.55) --
	(483.42,153.54) --
	(486.60,161.97) --
	(489.77,153.57) --
	(492.95,150.86) --
	(496.13,150.76) --
	(499.30,152.54) --
	(502.48,151.26) --
	(505.65,154.17) --
	(508.83,155.03) --
	(512.01,153.68) --
	(515.18,151.36) --
	(518.36,154.50) --
	(521.54,153.88) --
	(524.71,155.97) --
	(527.89,149.67) --
	(531.07,152.39) --
	(534.24,151.83) --
	(537.42,149.38) --
	(540.59,150.08) --
	(543.77,149.87) --
	(546.95,150.35) --
	(550.12,151.34) --
	(553.30,149.51) --
	(556.48,148.66) --
	(559.65,151.36) --
	(562.83,150.21) --
	(566.01,149.77) --
	(569.18,150.74) --
	(572.36,153.39) --
	(575.53,158.78) --
	(578.71,151.81) --
	(581.89,152.20) --
	(585.06,152.87) --
	(588.24,153.92) --
	(591.42,159.96) --
	(594.59,162.14) --
	(597.77,173.09) --
	(600.95,192.20) --
	(604.12,153.46) --
	(607.30,174.17) --
	(610.47,171.47) --
	(613.65,155.48) --
	(616.83,171.13) --
	(620.00,155.31) --
	(623.18,156.27) --
	(626.36,151.39) --
	(629.53,153.08) --
	(632.71,153.62) --
	(635.89,156.21) --
	(639.06,152.47) --
	(642.24,151.99) --
	(645.41,152.07) --
	(648.59,154.60) --
	(651.77,153.78) --
	(654.94,149.85) --
	(658.12,152.39) --
	(661.30,152.68) --
	(664.47,152.47) --
	(667.65,153.40) --
	(670.83,151.41) --
	(674.00,151.96) --
	(677.18,156.44) --
	(680.35,155.83) --
	(683.53,155.84) --
	(686.71,151.79);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,145.48) -- ( 76.85,118.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 76.85,145.48) -- ( 76.85,172.12);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.02,145.48) -- ( 80.02,143.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.02,145.48) -- ( 80.02,147.89);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 83.20,145.48) -- ( 83.20,142.39);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 83.20,145.48) -- ( 83.20,148.57);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 86.38,145.48) -- ( 86.38,149.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 86.38,145.48) -- ( 86.38,141.80);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 89.55,145.48) -- ( 89.55,140.23);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 89.55,145.48) -- ( 89.55,150.74);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 92.73,145.48) -- ( 92.73,146.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 92.73,145.48) -- ( 92.73,144.28);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 95.91,145.48) -- ( 95.91,148.37);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 95.91,145.48) -- ( 95.91,142.59);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 99.08,145.48) -- ( 99.08,144.59);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 99.08,145.48) -- ( 99.08,146.37);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (102.26,145.48) -- (102.26,144.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (102.26,145.48) -- (102.26,146.36);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (105.43,145.48) -- (105.43,151.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (105.43,145.48) -- (105.43,139.11);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (108.61,145.48) -- (108.61,148.66);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (108.61,145.48) -- (108.61,142.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (111.79,145.48) -- (111.79,145.89);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (111.79,145.48) -- (111.79,145.08);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (114.96,145.48) -- (114.96,141.67);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (114.96,145.48) -- (114.96,149.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (118.14,145.48) -- (118.14,151.63);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (118.14,145.48) -- (118.14,139.34);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (121.32,145.48) -- (121.32,146.27);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (121.32,145.48) -- (121.32,144.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (124.49,145.48) -- (124.49,146.93);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (124.49,145.48) -- (124.49,144.04);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (127.67,145.48) -- (127.67,135.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (127.67,145.48) -- (127.67,155.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (130.85,145.48) -- (130.85,149.82);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (130.85,145.48) -- (130.85,141.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (134.02,145.48) -- (134.02,140.89);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (134.02,145.48) -- (134.02,150.08);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (137.20,145.48) -- (137.20,155.32);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (137.20,145.48) -- (137.20,135.64);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (140.37,145.48) -- (140.37,136.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (140.37,145.48) -- (140.37,154.53);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (143.55,145.48) -- (143.55,137.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (143.55,145.48) -- (143.55,153.62);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (146.73,145.48) -- (146.73,158.19);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (146.73,145.48) -- (146.73,132.78);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (149.90,145.48) -- (149.90,147.26);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (149.90,145.48) -- (149.90,143.71);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (153.08,145.48) -- (153.08,133.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (153.08,145.48) -- (153.08,157.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (156.26,145.48) -- (156.26,143.38);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (156.26,145.48) -- (156.26,147.58);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (159.43,145.48) -- (159.43,108.45);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (159.43,145.48) -- (159.43,182.51);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (162.61,145.48) -- (162.61,209.58);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (162.61,145.48) -- (162.61, 81.38);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (165.78,145.48) -- (165.78,161.59);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (165.78,145.48) -- (165.78,129.38);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (168.96,145.48) -- (168.96,114.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (168.96,145.48) -- (168.96,176.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (172.14,145.48) -- (172.14,153.29);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (172.14,145.48) -- (172.14,137.68);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (175.31,145.48) -- (175.31,146.67);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (175.31,145.48) -- (175.31,144.29);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (178.49,145.48) -- (178.49,147.31);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (178.49,145.48) -- (178.49,143.65);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (181.67,145.48) -- (181.67,148.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (181.67,145.48) -- (181.67,142.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (184.84,145.48) -- (184.84,122.82);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (184.84,145.48) -- (184.84,168.15);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (188.02,145.48) -- (188.02,149.73);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (188.02,145.48) -- (188.02,141.23);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (191.20,145.48) -- (191.20,135.34);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (191.20,145.48) -- (191.20,155.62);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (194.37,145.48) -- (194.37,150.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (194.37,145.48) -- (194.37,140.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (197.55,145.48) -- (197.55,138.67);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (197.55,145.48) -- (197.55,152.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (200.72,145.48) -- (200.72,151.54);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (200.72,145.48) -- (200.72,139.42);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (203.90,145.48) -- (203.90,140.42);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (203.90,145.48) -- (203.90,150.55);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (207.08,145.48) -- (207.08,145.95);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (207.08,145.48) -- (207.08,145.01);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (210.25,145.48) -- (210.25,149.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (210.25,145.48) -- (210.25,141.08);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (213.43,145.48) -- (213.43,147.65);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (213.43,145.48) -- (213.43,143.32);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (216.61,145.48) -- (216.61,139.98);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (216.61,145.48) -- (216.61,150.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (219.78,145.48) -- (219.78,149.46);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (219.78,145.48) -- (219.78,141.50);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (222.96,145.48) -- (222.96,148.86);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (222.96,145.48) -- (222.96,142.11);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (226.14,145.48) -- (226.14,175.18);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (226.14,145.48) -- (226.14,115.78);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (229.31,145.48) -- (229.31,118.61);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (229.31,145.48) -- (229.31,172.35);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (232.49,145.48) -- (232.49,142.19);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (232.49,145.48) -- (232.49,148.77);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (235.66,145.48) -- (235.66,140.27);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (235.66,145.48) -- (235.66,150.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (238.84,145.48) -- (238.84,149.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (238.84,145.48) -- (238.84,141.17);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (242.02,145.48) -- (242.02,144.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (242.02,145.48) -- (242.02,146.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (245.19,145.48) -- (245.19,142.28);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (245.19,145.48) -- (245.19,148.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (248.37,145.48) -- (248.37,148.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (248.37,145.48) -- (248.37,142.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (251.55,145.48) -- (251.55,148.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (251.55,145.48) -- (251.55,142.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (254.72,145.48) -- (254.72,140.77);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (254.72,145.48) -- (254.72,150.20);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (257.90,145.48) -- (257.90,149.20);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (257.90,145.48) -- (257.90,141.76);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (261.08,145.48) -- (261.08,151.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (261.08,145.48) -- (261.08,139.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (264.25,145.48) -- (264.25,144.83);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (264.25,145.48) -- (264.25,146.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (267.43,145.48) -- (267.43,147.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (267.43,145.48) -- (267.43,143.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (270.60,145.48) -- (270.60,142.40);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (270.60,145.48) -- (270.60,148.57);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (273.78,145.48) -- (273.78,153.36);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (273.78,145.48) -- (273.78,137.60);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (276.96,145.48) -- (276.96,145.53);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (276.96,145.48) -- (276.96,145.43);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (280.13,145.48) -- (280.13,143.22);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (280.13,145.48) -- (280.13,147.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (283.31,145.48) -- (283.31,144.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (283.31,145.48) -- (283.31,146.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (286.49,145.48) -- (286.49,114.90);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (286.49,145.48) -- (286.49,176.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (289.66,145.48) -- (289.66,157.39);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (289.66,145.48) -- (289.66,133.58);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (292.84,145.48) -- (292.84,149.61);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (292.84,145.48) -- (292.84,141.35);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (296.02,145.48) -- (296.02,154.52);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (296.02,145.48) -- (296.02,136.44);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (299.19,145.48) -- (299.19,147.88);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (299.19,145.48) -- (299.19,143.08);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (302.37,145.48) -- (302.37,144.92);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (302.37,145.48) -- (302.37,146.05);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (305.54,145.48) -- (305.54,162.23);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (305.54,145.48) -- (305.54,128.73);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (308.72,145.48) -- (308.72,138.00);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (308.72,145.48) -- (308.72,152.97);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (311.90,145.48) -- (311.90,115.13);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (311.90,145.48) -- (311.90,175.84);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (315.07,145.48) -- (315.07,183.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (315.07,145.48) -- (315.07,107.84);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (318.25,145.48) -- (318.25,137.82);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (318.25,145.48) -- (318.25,153.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (321.43,145.48) -- (321.43,146.97);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (321.43,145.48) -- (321.43,143.99);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (324.60,145.48) -- (324.60,154.31);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (324.60,145.48) -- (324.60,136.65);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (327.78,145.48) -- (327.78,151.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (327.78,145.48) -- (327.78,139.46);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (330.96,145.48) -- (330.96,133.13);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (330.96,145.48) -- (330.96,157.83);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (334.13,145.48) -- (334.13,140.28);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (334.13,145.48) -- (334.13,150.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (337.31,145.48) -- (337.31,139.14);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (337.31,145.48) -- (337.31,151.82);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (340.48,145.48) -- (340.48,134.06);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (340.48,145.48) -- (340.48,156.91);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (343.66,145.48) -- (343.66,143.21);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (343.66,145.48) -- (343.66,147.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (346.84,145.48) -- (346.84,151.26);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (346.84,145.48) -- (346.84,139.71);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (350.01,145.48) -- (350.01,140.82);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (350.01,145.48) -- (350.01,150.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (353.19,145.48) -- (353.19,147.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (353.19,145.48) -- (353.19,143.45);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (356.37,145.48) -- (356.37,142.78);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (356.37,145.48) -- (356.37,148.19);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (359.54,145.48) -- (359.54,148.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (359.54,145.48) -- (359.54,142.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (362.72,145.48) -- (362.72,144.25);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (362.72,145.48) -- (362.72,146.71);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (365.90,145.48) -- (365.90,144.21);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (365.90,145.48) -- (365.90,146.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (369.07,145.48) -- (369.07,145.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (369.07,145.48) -- (369.07,145.45);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (372.25,145.48) -- (372.25,154.41);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (372.25,145.48) -- (372.25,136.55);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (375.42,145.48) -- (375.42,143.29);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (375.42,145.48) -- (375.42,147.67);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (378.60,145.48) -- (378.60,173.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (378.60,145.48) -- (378.60,117.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (381.78,145.48) -- (381.78,126.83);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (381.78,145.48) -- (381.78,164.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (384.95,145.48) -- (384.95,138.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (384.95,145.48) -- (384.95,152.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (388.13,145.48) -- (388.13,143.66);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (388.13,145.48) -- (388.13,147.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (391.31,145.48) -- (391.31,147.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (391.31,145.48) -- (391.31,143.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (394.48,145.48) -- (394.48,140.83);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (394.48,145.48) -- (394.48,150.14);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (397.66,145.48) -- (397.66,144.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (397.66,145.48) -- (397.66,146.33);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (400.84,145.48) -- (400.84,147.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (400.84,145.48) -- (400.84,143.45);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (404.01,145.48) -- (404.01,149.02);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (404.01,145.48) -- (404.01,141.94);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (407.19,145.48) -- (407.19,142.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (407.19,145.48) -- (407.19,148.61);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (410.36,145.48) -- (410.36,151.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (410.36,145.48) -- (410.36,139.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (413.54,145.48) -- (413.54,144.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (413.54,145.48) -- (413.54,146.22);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (416.72,145.48) -- (416.72,156.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (416.72,145.48) -- (416.72,134.52);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (419.89,145.48) -- (419.89,146.85);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (419.89,145.48) -- (419.89,144.11);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (423.07,145.48) -- (423.07,139.33);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (423.07,145.48) -- (423.07,151.64);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (426.25,145.48) -- (426.25,142.24);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (426.25,145.48) -- (426.25,148.73);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (429.42,145.48) -- (429.42,147.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (429.42,145.48) -- (429.42,143.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (432.60,145.48) -- (432.60,128.33);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (432.60,145.48) -- (432.60,162.63);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (435.78,145.48) -- (435.78,155.84);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (435.78,145.48) -- (435.78,135.12);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (438.95,145.48) -- (438.95,139.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (438.95,145.48) -- (438.95,151.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (442.13,145.48) -- (442.13,124.91);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (442.13,145.48) -- (442.13,166.06);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (445.30,145.48) -- (445.30,172.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (445.30,145.48) -- (445.30,118.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (448.48,145.48) -- (448.48,142.86);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (448.48,145.48) -- (448.48,148.10);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (451.66,145.48) -- (451.66,154.66);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (451.66,145.48) -- (451.66,136.30);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (454.83,145.48) -- (454.83,153.93);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (454.83,145.48) -- (454.83,137.03);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (458.01,145.48) -- (458.01,138.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (458.01,145.48) -- (458.01,152.88);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (461.19,145.48) -- (461.19,135.12);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (461.19,145.48) -- (461.19,155.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (464.36,145.48) -- (464.36,145.70);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (464.36,145.48) -- (464.36,145.27);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (467.54,145.48) -- (467.54,149.29);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (467.54,145.48) -- (467.54,141.67);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (470.71,145.48) -- (470.71,150.68);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (470.71,145.48) -- (470.71,140.28);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (473.89,145.48) -- (473.89,149.27);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (473.89,145.48) -- (473.89,141.69);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (477.07,145.48) -- (477.07,149.98);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (477.07,145.48) -- (477.07,140.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (480.24,145.48) -- (480.24,150.83);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (480.24,145.48) -- (480.24,140.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (483.42,145.48) -- (483.42,146.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (483.42,145.48) -- (483.42,144.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (486.60,145.48) -- (486.60,139.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (486.60,145.48) -- (486.60,151.22);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (489.77,145.48) -- (489.77,134.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (489.77,145.48) -- (489.77,156.49);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (492.95,145.48) -- (492.95,142.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (492.95,145.48) -- (492.95,148.23);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (496.13,145.48) -- (496.13,135.27);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (496.13,145.48) -- (496.13,155.70);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (499.30,145.48) -- (499.30,147.73);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (499.30,145.48) -- (499.30,143.24);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (502.48,145.48) -- (502.48,145.59);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (502.48,145.48) -- (502.48,145.37);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (505.65,145.48) -- (505.65,144.74);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (505.65,145.48) -- (505.65,146.23);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (508.83,145.48) -- (508.83,137.22);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (508.83,145.48) -- (508.83,153.75);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (512.01,145.48) -- (512.01,151.95);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (512.01,145.48) -- (512.01,139.02);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (515.18,145.48) -- (515.18,141.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (515.18,145.48) -- (515.18,149.52);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (518.36,145.48) -- (518.36,150.78);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (518.36,145.48) -- (518.36,140.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (521.54,145.48) -- (521.54,144.10);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (521.54,145.48) -- (521.54,146.87);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (524.71,145.48) -- (524.71,151.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (524.71,145.48) -- (524.71,139.48);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (527.89,145.48) -- (527.89,148.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (527.89,145.48) -- (527.89,142.41);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (531.07,145.48) -- (531.07,171.31);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (531.07,145.48) -- (531.07,119.65);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (534.24,145.48) -- (534.24,122.51);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (534.24,145.48) -- (534.24,168.46);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (537.42,145.48) -- (537.42,140.55);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (537.42,145.48) -- (537.42,150.42);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (540.59,145.48) -- (540.59,144.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (540.59,145.48) -- (540.59,146.32);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (543.77,145.48) -- (543.77,147.42);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (543.77,145.48) -- (543.77,143.55);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (546.95,145.48) -- (546.95,141.35);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (546.95,145.48) -- (546.95,149.61);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (550.12,145.48) -- (550.12,145.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (550.12,145.48) -- (550.12,145.53);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (553.30,145.48) -- (553.30,147.15);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (553.30,145.48) -- (553.30,143.81);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (556.48,145.48) -- (556.48,149.04);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (556.48,145.48) -- (556.48,141.92);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (559.65,145.48) -- (559.65,139.80);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (559.65,145.48) -- (559.65,151.16);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (562.83,145.48) -- (562.83,152.00);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (562.83,145.48) -- (562.83,138.96);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (566.01,145.48) -- (566.01,147.24);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (566.01,145.48) -- (566.01,143.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (569.18,145.48) -- (569.18,155.41);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (569.18,145.48) -- (569.18,135.56);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (572.36,145.48) -- (572.36,146.08);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (572.36,145.48) -- (572.36,144.88);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (575.53,145.48) -- (575.53,138.36);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (575.53,145.48) -- (575.53,152.61);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (578.71,145.48) -- (578.71,148.49);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (578.71,145.48) -- (578.71,142.47);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (581.89,145.48) -- (581.89,131.76);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (581.89,145.48) -- (581.89,159.20);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (585.06,145.48) -- (585.06,134.32);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (585.06,145.48) -- (585.06,156.64);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (588.24,145.48) -- (588.24,141.87);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (588.24,145.48) -- (588.24,149.10);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (591.42,145.48) -- (591.42,170.15);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (591.42,145.48) -- (591.42,120.81);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (594.59,145.48) -- (594.59,109.94);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (594.59,145.48) -- (594.59,181.03);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (597.77,145.48) -- (597.77,172.00);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (597.77,145.48) -- (597.77,118.97);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (600.95,145.48) -- (600.95,181.16);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (600.95,145.48) -- (600.95,109.80);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (604.12,145.48) -- (604.12, 71.89);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (604.12,145.48) -- (604.12,219.08);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (607.30,145.48) -- (607.30,197.46);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (607.30,145.48) -- (607.30, 93.51);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (610.47,145.48) -- (610.47,162.25);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (610.47,145.48) -- (610.47,128.72);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (613.65,145.48) -- (613.65,104.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (613.65,145.48) -- (613.65,186.34);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (616.83,145.48) -- (616.83,162.10);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (616.83,145.48) -- (616.83,128.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (620.00,145.48) -- (620.00,160.47);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (620.00,145.48) -- (620.00,130.50);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (623.18,145.48) -- (623.18,145.01);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (623.18,145.48) -- (623.18,145.96);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (626.36,145.48) -- (626.36,139.48);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (626.36,145.48) -- (626.36,151.48);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (629.53,145.48) -- (629.53,155.72);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (629.53,145.48) -- (629.53,135.24);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (632.71,145.48) -- (632.71,141.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (632.71,145.48) -- (632.71,149.85);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (635.89,145.48) -- (635.89,147.10);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (635.89,145.48) -- (635.89,143.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (639.06,145.48) -- (639.06,141.96);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (639.06,145.48) -- (639.06,149.00);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (642.24,145.48) -- (642.24,141.65);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (642.24,145.48) -- (642.24,149.31);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (645.41,145.48) -- (645.41,132.64);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (645.41,145.48) -- (645.41,158.33);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (648.59,145.48) -- (648.59,139.60);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (648.59,145.48) -- (648.59,151.36);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (651.77,145.48) -- (651.77,145.41);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (651.77,145.48) -- (651.77,145.55);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (654.94,145.48) -- (654.94,145.52);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (654.94,145.48) -- (654.94,145.45);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (658.12,145.48) -- (658.12,146.19);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (658.12,145.48) -- (658.12,144.77);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (661.30,145.48) -- (661.30,143.44);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (661.30,145.48) -- (661.30,147.52);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (664.47,145.48) -- (664.47,145.17);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (664.47,145.48) -- (664.47,145.79);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (667.65,145.48) -- (667.65,142.70);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (667.65,145.48) -- (667.65,148.26);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (670.83,145.48) -- (670.83,147.11);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (670.83,145.48) -- (670.83,143.86);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (674.00,145.48) -- (674.00,144.96);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (674.00,145.48) -- (674.00,146.00);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (677.18,145.48) -- (677.18,150.79);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (677.18,145.48) -- (677.18,140.18);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (680.35,145.48) -- (680.35,149.41);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (680.35,145.48) -- (680.35,141.56);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (683.53,145.48) -- (683.53,174.14);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (683.53,145.48) -- (683.53,116.82);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.4pt,line join=round] (686.71,145.48) -- (686.71,120.42);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 1.4pt,line join=round] (686.71,145.48) -- (686.71,170.54);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40, 92.25) {-0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,140.80) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 41.40,189.35) {0.5};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 76.85, 50.21) {Dec 05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (229.31, 50.21) {Dec 06};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (381.78, 50.21) {Dec 07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (534.24, 50.21) {Dec 08};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (686.71, 50.21) {Dec 09};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (381.78, 35.75) {Time};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,145.48) {Load [MW]};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (137.78, 15.13) -- (151.65, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (137.78, 15.13) -- (151.65, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (284.54, 15.13) -- (298.42, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (284.54, 15.13) -- (298.42, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 2.3pt,line join=round] (431.31, 15.13) -- (445.18, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{106,26,153}

\path[draw=drawColor,line width= 2.3pt,line join=round] (431.31, 15.13) -- (445.18, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 2.3pt,line join=round] (514.84, 15.13) -- (528.71, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 2.3pt,line join=round] (514.84, 15.13) -- (528.71, 15.13);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (161.89, 10.44) {$\Delta_t^{min}$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (308.65, 10.44) {$\Delta_t^{max}$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (455.42, 10.44) {$L_t''$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (538.95, 10.44) {$-L_t''$};
\end{scope}
\end{tikzpicture}


==> anc/load_overview.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-24 14:39:02
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (722.70,361.35);
\begin{scope}
\path[clip] ( 49.66,234.12) rectangle (717.20,278.57);
\definecolor{fillColor}{RGB}{223,223,223}

\path[fill=fillColor,fill opacity=0.50] (305.36,278.57) --
	(354.04,278.57) --
	(717.20,234.12) --
	( 49.66,234.12) --
	cycle;

\path[] ( 49.66,234.12) -- (305.36,278.57);

\path[] (717.20,234.12) -- (354.04,278.57);
\end{scope}
\begin{scope}
\path[clip] ( 49.66,278.57) rectangle (717.20,355.85);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,291.01) --
	(717.20,291.01);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,304.64) --
	(717.20,304.64);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,318.28) --
	(717.20,318.28);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,331.91) --
	(717.20,331.91);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,345.55) --
	(717.20,345.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (155.86,278.57) --
	(155.86,355.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (307.57,278.57) --
	(307.57,355.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (459.29,278.57) --
	(459.29,355.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (611.00,278.57) --
	(611.00,355.85);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,284.19) --
	(717.20,284.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,297.82) --
	(717.20,297.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,311.46) --
	(717.20,311.46);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,325.09) --
	(717.20,325.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,338.73) --
	(717.20,338.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,352.36) --
	(717.20,352.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 80.00,278.57) --
	( 80.00,355.85);

\path[draw=drawColor,line width= 0.6pt,line join=round] (231.72,278.57) --
	(231.72,355.85);

\path[draw=drawColor,line width= 0.6pt,line join=round] (383.43,278.57) --
	(383.43,355.85);

\path[draw=drawColor,line width= 0.6pt,line join=round] (535.14,278.57) --
	(535.14,355.85);

\path[draw=drawColor,line width= 0.6pt,line join=round] (686.86,278.57) --
	(686.86,355.85);
\definecolor{fillColor}{RGB}{223,223,223}

\path[fill=fillColor,fill opacity=0.50] (305.36,278.58) rectangle (354.04,355.85);

\path[] (305.36,278.57) -- (305.36,355.85);

\path[] (354.04,278.57) -- (354.04,355.85);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.00,342.28) --
	( 80.11,342.35) --
	( 80.21,342.38) --
	( 80.32,342.92) --
	( 80.42,343.00) --
	( 80.53,342.63) --
	( 80.63,343.02) --
	( 80.74,342.80) --
	( 80.85,342.91) --
	( 80.95,342.73) --
	( 81.06,342.70) --
	( 81.16,342.77) --
	( 81.27,342.64) --
	( 81.37,342.47) --
	( 81.48,342.26) --
	( 81.58,342.24) --
	( 81.69,342.11) --
	( 81.79,342.14) --
	( 81.90,342.14) --
	( 82.00,342.04) --
	( 82.11,341.67) --
	( 82.21,341.57) --
	( 82.32,341.43) --
	( 82.43,341.46) --
	( 82.53,341.44) --
	( 82.64,341.53) --
	( 82.74,341.19) --
	( 82.85,341.34) --
	( 82.95,341.64) --
	( 83.06,341.58) --
	( 83.16,341.42) --
	( 83.27,341.43) --
	( 83.37,341.62) --
	( 83.48,341.46) --
	( 83.58,341.73) --
	( 83.69,341.63) --
	( 83.80,341.67) --
	( 83.90,341.62) --
	( 84.01,341.78) --
	( 84.11,341.93) --
	( 84.22,341.76) --
	( 84.32,341.71) --
	( 84.43,341.63) --
	( 84.53,341.81) --
	( 84.64,342.06) --
	( 84.74,341.51) --
	( 84.85,341.38) --
	( 84.95,341.20) --
	( 85.06,341.22) --
	( 85.16,341.33) --
	( 85.27,341.38) --
	( 85.38,341.41) --
	( 85.48,341.43) --
	( 85.59,341.36) --
	( 85.69,341.27) --
	( 85.80,341.04) --
	( 85.90,340.73) --
	( 86.01,340.77) --
	( 86.11,340.98) --
	( 86.22,341.06) --
	( 86.32,340.94) --
	( 86.43,341.28) --
	( 86.53,341.29) --
	( 86.64,341.36) --
	( 86.75,341.44) --
	( 86.85,341.21) --
	( 86.96,341.14) --
	( 87.06,340.84) --
	( 87.17,340.65) --
	( 87.27,340.62) --
	( 87.38,340.59) --
	( 87.48,340.73) --
	( 87.59,340.57) --
	( 87.69,340.88) --
	( 87.80,340.84) --
	( 87.90,340.70) --
	( 88.01,340.37) --
	( 88.11,340.30) --
	( 88.22,340.47) --
	( 88.33,340.59) --
	( 88.43,340.70) --
	( 88.54,340.52) --
	( 88.64,340.51) --
	( 88.75,340.72) --
	( 88.85,340.96) --
	( 88.96,340.55) --
	( 89.06,340.89) --
	( 89.17,340.74) --
	( 89.27,340.79) --
	( 89.38,340.75) --
	( 89.48,340.80) --
	( 89.59,340.27) --
	( 89.70,340.19) --
	( 89.80,339.99) --
	( 89.91,339.85) --
	( 90.01,339.78) --
	( 90.12,339.93) --
	( 90.22,339.91) --
	( 90.33,339.75) --
	( 90.43,339.83) --
	( 90.54,339.78) --
	( 90.64,339.59) --
	( 90.75,339.64) --
	( 90.85,339.62) --
	( 90.96,339.33) --
	( 91.06,339.38) --
	( 91.17,339.28) --
	( 91.28,339.39) --
	( 91.38,339.21) --
	( 91.49,339.17) --
	( 91.59,339.32) --
	( 91.70,339.58) --
	( 91.80,339.41) --
	( 91.91,339.66) --
	( 92.01,339.57) --
	( 92.12,339.42) --
	( 92.22,339.26) --
	( 92.33,339.28) --
	( 92.43,339.41) --
	( 92.54,339.65) --
	( 92.65,339.72) --
	( 92.75,339.67) --
	( 92.86,339.61) --
	( 92.96,339.50) --
	( 93.07,339.69) --
	( 93.17,339.37) --
	( 93.28,339.30) --
	( 93.38,339.37) --
	( 93.49,339.38) --
	( 93.59,339.34) --
	( 93.70,339.03) --
	( 93.80,338.98) --
	( 93.91,339.73) --
	( 94.01,339.56) --
	( 94.12,339.39) --
	( 94.23,339.67) --
	( 94.33,340.00) --
	( 94.44,339.80) --
	( 94.54,339.61) --
	( 94.65,339.85) --
	( 94.75,340.05) --
	( 94.86,339.95) --
	( 94.96,339.92) --
	( 95.07,340.02) --
	( 95.17,339.62) --
	( 95.28,340.00) --
	( 95.38,340.09) --
	( 95.49,340.08) --
	( 95.60,339.83) --
	( 95.70,339.77) --
	( 95.81,339.63) --
	( 95.91,339.62) --
	( 96.02,340.10) --
	( 96.12,340.15) --
	( 96.23,340.14) --
	( 96.33,339.59) --
	( 96.44,339.63) --
	( 96.54,340.03) --
	( 96.65,340.12) --
	( 96.75,340.19) --
	( 96.86,340.17) --
	( 96.96,339.99) --
	( 97.07,339.86) --
	( 97.18,339.63) --
	( 97.28,339.80) --
	( 97.39,339.88) --
	( 97.49,339.93) --
	( 97.60,339.90) --
	( 97.70,339.74) --
	( 97.81,339.61) --
	( 97.91,339.84) --
	( 98.02,339.53) --
	( 98.12,339.39) --
	( 98.23,339.38) --
	( 98.33,339.17) --
	( 98.44,339.20) --
	( 98.55,339.35) --
	( 98.65,339.27) --
	( 98.76,339.47) --
	( 98.86,339.60) --
	( 98.97,339.63) --
	( 99.07,339.58) --
	( 99.18,339.62) --
	( 99.28,339.72) --
	( 99.39,339.48) --
	( 99.49,339.66) --
	( 99.60,339.82) --
	( 99.70,339.90) --
	( 99.81,339.77) --
	( 99.91,339.75) --
	(100.02,339.62) --
	(100.13,339.25) --
	(100.23,338.93) --
	(100.34,339.34) --
	(100.44,339.50) --
	(100.55,339.43) --
	(100.65,339.22) --
	(100.76,339.02) --
	(100.86,339.38) --
	(100.97,339.54) --
	(101.07,339.46) --
	(101.18,339.21) --
	(101.28,339.14) --
	(101.39,338.91) --
	(101.50,339.06) --
	(101.60,338.93) --
	(101.71,338.96) --
	(101.81,338.67) --
	(101.92,338.84) --
	(102.02,339.30) --
	(102.13,339.64) --
	(102.23,339.40) --
	(102.34,339.36) --
	(102.44,339.22) --
	(102.55,338.92) --
	(102.65,339.08) --
	(102.76,339.34) --
	(102.86,339.20) --
	(102.97,339.26) --
	(103.08,339.03) --
	(103.18,339.10) --
	(103.29,338.80) --
	(103.39,338.84) --
	(103.50,339.09) --
	(103.60,338.95) --
	(103.71,339.01) --
	(103.81,339.27) --
	(103.92,339.57) --
	(104.02,339.36) --
	(104.13,339.50) --
	(104.23,339.34) --
	(104.34,339.15) --
	(104.45,339.59) --
	(104.55,339.58) --
	(104.66,338.97) --
	(104.76,339.04) --
	(104.87,339.13) --
	(104.97,339.46) --
	(105.08,339.44) --
	(105.18,339.55) --
	(105.29,339.84) --
	(105.39,340.18) --
	(105.50,340.21) --
	(105.60,339.95) --
	(105.71,339.66) --
	(105.81,339.65) --
	(105.92,339.57) --
	(106.03,338.96) --
	(106.13,339.14) --
	(106.24,339.20) --
	(106.34,339.01) --
	(106.45,339.14) --
	(106.55,338.90) --
	(106.66,338.86) --
	(106.76,338.54) --
	(106.87,338.59) --
	(106.97,338.66) --
	(107.08,338.69) --
	(107.18,338.66) --
	(107.29,338.53) --
	(107.40,338.70) --
	(107.50,338.75) --
	(107.61,339.00) --
	(107.71,339.00) --
	(107.82,339.00) --
	(107.92,339.10) --
	(108.03,339.03) --
	(108.13,339.03) --
	(108.24,338.97) --
	(108.34,339.03) --
	(108.45,339.16) --
	(108.55,339.11) --
	(108.66,339.09) --
	(108.76,339.02) --
	(108.87,339.17) --
	(108.98,339.22) --
	(109.08,339.08) --
	(109.19,339.16) --
	(109.29,339.05) --
	(109.40,339.18) --
	(109.50,338.95) --
	(109.61,338.49) --
	(109.71,338.53) --
	(109.82,338.81) --
	(109.92,339.03) --
	(110.03,338.93) --
	(110.13,338.65) --
	(110.24,338.47) --
	(110.35,338.65) --
	(110.45,338.58) --
	(110.56,338.66) --
	(110.66,338.21) --
	(110.77,338.55) --
	(110.87,338.18) --
	(110.98,338.46) --
	(111.08,338.83) --
	(111.19,339.02) --
	(111.29,339.28) --
	(111.40,339.38) --
	(111.50,339.23) --
	(111.61,338.95) --
	(111.71,339.23) --
	(111.82,339.46) --
	(111.93,339.30) --
	(112.03,339.31) --
	(112.14,338.78) --
	(112.24,338.32) --
	(112.35,338.25) --
	(112.45,338.59) --
	(112.56,338.72) --
	(112.66,338.56) --
	(112.77,338.46) --
	(112.87,339.03) --
	(112.98,339.93) --
	(113.08,339.97) --
	(113.19,339.04) --
	(113.30,339.63) --
	(113.40,339.99) --
	(113.51,339.42) --
	(113.61,338.87) --
	(113.72,338.44) --
	(113.82,338.75) --
	(113.93,338.67) --
	(114.03,340.10) --
	(114.14,338.26) --
	(114.24,337.72) --
	(114.35,337.62) --
	(114.45,337.39) --
	(114.56,337.89) --
	(114.66,338.50) --
	(114.77,338.14) --
	(114.88,338.60) --
	(114.98,338.44) --
	(115.09,337.87) --
	(115.19,337.94) --
	(115.30,338.21) --
	(115.40,338.24) --
	(115.51,338.86) --
	(115.61,338.84) --
	(115.72,338.69) --
	(115.82,338.48) --
	(115.93,338.17) --
	(116.03,338.05) --
	(116.14,338.05) --
	(116.25,337.49) --
	(116.35,337.88) --
	(116.46,338.32) --
	(116.56,338.95) --
	(116.67,339.01) --
	(116.77,339.56) --
	(116.88,339.03) --
	(116.98,338.28) --
	(117.09,338.14) --
	(117.19,337.68) --
	(117.30,337.88) --
	(117.40,337.94) --
	(117.51,337.44) --
	(117.61,336.40) --
	(117.72,335.88) --
	(117.83,335.49) --
	(117.93,335.55) --
	(118.04,335.89) --
	(118.14,335.68) --
	(118.25,335.52) --
	(118.35,336.58) --
	(118.46,336.95) --
	(118.56,338.17) --
	(118.67,338.63) --
	(118.77,339.20) --
	(118.88,339.60) --
	(118.98,340.38) --
	(119.09,339.51) --
	(119.20,339.54) --
	(119.30,338.57) --
	(119.41,336.62) --
	(119.51,336.08) --
	(119.62,337.66) --
	(119.72,337.81) --
	(119.83,337.21) --
	(119.93,336.83) --
	(120.04,337.26) --
	(120.14,338.56) --
	(120.25,338.32) --
	(120.35,338.57) --
	(120.46,338.19) --
	(120.56,337.03) --
	(120.67,336.85) --
	(120.78,335.92) --
	(120.88,334.32) --
	(120.99,333.87) --
	(121.09,333.49) --
	(121.20,333.71) --
	(121.30,334.94) --
	(121.41,336.75) --
	(121.51,338.34) --
	(121.62,339.34) --
	(121.72,340.16) --
	(121.83,340.35) --
	(121.93,340.90) --
	(122.04,341.15) --
	(122.15,341.27) --
	(122.25,341.75) --
	(122.36,341.43) --
	(122.46,341.28) --
	(122.57,341.31) --
	(122.67,342.12) --
	(122.78,341.65) --
	(122.88,340.27) --
	(122.99,339.01) --
	(123.09,339.00) --
	(123.20,337.53) --
	(123.30,336.46) --
	(123.41,333.63) --
	(123.51,333.42) --
	(123.62,336.67) --
	(123.73,337.88) --
	(123.83,338.17) --
	(123.94,338.53) --
	(124.04,338.16) --
	(124.15,335.46) --
	(124.25,334.79) --
	(124.36,334.22) --
	(124.46,334.76) --
	(124.57,336.00) --
	(124.67,335.37) --
	(124.78,332.77) --
	(124.88,333.03) --
	(124.99,331.93) --
	(125.10,330.13) --
	(125.20,334.14) --
	(125.31,330.06) --
	(125.41,329.70) --
	(125.52,330.07) --
	(125.62,327.51) --
	(125.73,326.06) --
	(125.83,325.39) --
	(125.94,325.87) --
	(126.04,324.74) --
	(126.15,325.11) --
	(126.25,324.82) --
	(126.36,323.50) --
	(126.46,322.89) --
	(126.57,322.93) --
	(126.68,322.52) --
	(126.78,321.62) --
	(126.89,321.09) --
	(126.99,322.03) --
	(127.10,322.06) --
	(127.20,321.28) --
	(127.31,321.31) --
	(127.41,323.11) --
	(127.52,330.24) --
	(127.62,336.73) --
	(127.73,337.15) --
	(127.83,334.77) --
	(127.94,325.13) --
	(128.04,319.55) --
	(128.15,318.69) --
	(128.26,322.90) --
	(128.36,333.89) --
	(128.47,331.11) --
	(128.57,329.26) --
	(128.68,328.32) --
	(128.78,324.47) --
	(128.89,320.04) --
	(128.99,320.74) --
	(129.10,316.51) --
	(129.20,316.22) --
	(129.31,316.58) --
	(129.41,320.07) --
	(129.52,321.80) --
	(129.63,322.81) --
	(129.73,319.24) --
	(129.84,323.70) --
	(129.94,319.24) --
	(130.05,316.63) --
	(130.15,314.61) --
	(130.26,313.65) --
	(130.36,313.63) --
	(130.47,314.61) --
	(130.57,316.66) --
	(130.68,318.70) --
	(130.78,314.40) --
	(130.89,314.18) --
	(130.99,313.56) --
	(131.10,313.40) --
	(131.21,313.62) --
	(131.31,313.88) --
	(131.42,313.66) --
	(131.52,312.66) --
	(131.63,312.17) --
	(131.73,312.92) --
	(131.84,312.54) --
	(131.94,311.94) --
	(132.05,311.61) --
	(132.15,312.67) --
	(132.26,312.39) --
	(132.36,312.03) --
	(132.47,311.87) --
	(132.58,310.53) --
	(132.68,309.78) --
	(132.79,309.83) --
	(132.89,309.42) --
	(133.00,308.65) --
	(133.10,308.52) --
	(133.21,308.83) --
	(133.31,307.75) --
	(133.42,307.39) --
	(133.52,307.67) --
	(133.63,306.67) --
	(133.73,306.13) --
	(133.84,306.85) --
	(133.94,306.55) --
	(134.05,306.57) --
	(134.16,305.80) --
	(134.26,306.10) --
	(134.37,305.50) --
	(134.47,306.19) --
	(134.58,306.10) --
	(134.68,305.52) --
	(134.79,306.01) --
	(134.89,306.30) --
	(135.00,306.28) --
	(135.10,305.34) --
	(135.21,305.29) --
	(135.31,309.02) --
	(135.42,307.33) --
	(135.53,303.76) --
	(135.63,305.04) --
	(135.74,304.94) --
	(135.84,303.60) --
	(135.95,303.28) --
	(136.05,304.97) --
	(136.16,304.17) --
	(136.26,303.05) --
	(136.37,301.99) --
	(136.47,308.33) --
	(136.58,301.73) --
	(136.68,299.01) --
	(136.79,299.28) --
	(136.89,298.15) --
	(137.00,298.56) --
	(137.11,299.23) --
	(137.21,298.41) --
	(137.32,297.65) --
	(137.42,298.01) --
	(137.53,299.54) --
	(137.63,296.42) --
	(137.74,296.51) --
	(137.84,296.36) --
	(137.95,294.99) --
	(138.05,293.68) --
	(138.16,294.23) --
	(138.26,294.47) --
	(138.37,293.84) --
	(138.48,293.57) --
	(138.58,294.34) --
	(138.69,293.62) --
	(138.79,294.30) --
	(138.90,295.29) --
	(139.00,297.11) --
	(139.11,296.54) --
	(139.21,299.13) --
	(139.32,298.94) --
	(139.42,300.21) --
	(139.53,300.48) --
	(139.63,297.79) --
	(139.74,298.18) --
	(139.84,297.26) --
	(139.95,300.50) --
	(140.06,303.61) --
	(140.16,307.69) --
	(140.27,307.55) --
	(140.37,307.50) --
	(140.48,306.13) --
	(140.58,305.51) --
	(140.69,304.44) --
	(140.79,302.30) --
	(140.90,309.03) --
	(141.00,309.91) --
	(141.11,308.96) --
	(141.21,304.77) --
	(141.32,305.10) --
	(141.43,304.66) --
	(141.53,303.94) --
	(141.64,307.38) --
	(141.74,306.90) --
	(141.85,304.08) --
	(141.95,300.88) --
	(142.06,303.69) --
	(142.16,308.08) --
	(142.27,310.94) --
	(142.37,309.21) --
	(142.48,310.67) --
	(142.58,309.11) --
	(142.69,308.78) --
	(142.79,300.84) --
	(142.90,302.04) --
	(143.01,300.77) --
	(143.11,299.82) --
	(143.22,308.74) --
	(143.32,309.86) --
	(143.43,310.97) --
	(143.53,308.66) --
	(143.64,305.23) --
	(143.74,309.19) --
	(143.85,313.23) --
	(143.95,318.27) --
	(144.06,318.33) --
	(144.16,318.05) --
	(144.27,317.37) --
	(144.38,316.15) --
	(144.48,315.55) --
	(144.59,310.87) --
	(144.69,307.04) --
	(144.80,305.96) --
	(144.90,307.55) --
	(145.01,309.46) --
	(145.11,302.91) --
	(145.22,300.87) --
	(145.32,305.69) --
	(145.43,311.45) --
	(145.53,313.62) --
	(145.64,311.30) --
	(145.74,304.89) --
	(145.85,296.26) --
	(145.96,286.34) --
	(146.06,286.32) --
	(146.17,284.65) --
	(146.27,292.23) --
	(146.38,282.85) --
	(146.48,283.73) --
	(146.59,283.35) --
	(146.69,282.90) --
	(146.80,289.01) --
	(146.90,284.21) --
	(147.01,282.75) --
	(147.11,283.23) --
	(147.22,283.84) --
	(147.33,285.26) --
	(147.43,290.89) --
	(147.54,285.64) --
	(147.64,286.05) --
	(147.75,287.21) --
	(147.85,291.68) --
	(147.96,290.42) --
	(148.06,305.58) --
	(148.17,323.08) --
	(148.27,323.13) --
	(148.38,325.09) --
	(148.48,326.01) --
	(148.59,325.80) --
	(148.69,325.61) --
	(148.80,324.19) --
	(148.91,320.40) --
	(149.01,318.60) --
	(149.12,317.16) --
	(149.22,313.70) --
	(149.33,313.81) --
	(149.43,311.22) --
	(149.54,303.78) --
	(149.64,289.75) --
	(149.75,300.51) --
	(149.85,303.19) --
	(149.96,306.39) --
	(150.06,302.78) --
	(150.17,294.76) --
	(150.28,288.64) --
	(150.38,285.68) --
	(150.49,286.29) --
	(150.59,284.93) --
	(150.70,284.91) --
	(150.80,285.60) --
	(150.91,286.02) --
	(151.01,289.98) --
	(151.12,295.27) --
	(151.22,297.76) --
	(151.33,300.62) --
	(151.43,297.66) --
	(151.54,295.35) --
	(151.64,294.62) --
	(151.75,292.97) --
	(151.86,288.79) --
	(151.96,286.26) --
	(152.07,284.97) --
	(152.17,283.13) --
	(152.28,282.42) --
	(152.38,284.73) --
	(152.49,284.56) --
	(152.59,283.82) --
	(152.70,284.93) --
	(152.80,284.58) --
	(152.91,284.52) --
	(153.01,286.44) --
	(153.12,288.23) --
	(153.23,290.18) --
	(153.33,300.34) --
	(153.44,305.55) --
	(153.54,309.34) --
	(153.65,312.40) --
	(153.75,311.33) --
	(153.86,310.95) --
	(153.96,308.75) --
	(154.07,305.34) --
	(154.17,299.68) --
	(154.28,293.46) --
	(154.38,287.39) --
	(154.49,285.78) --
	(154.59,284.82) --
	(154.70,286.69) --
	(154.81,291.38) --
	(154.91,292.22) --
	(155.02,296.68) --
	(155.12,295.43) --
	(155.23,294.35) --
	(155.33,293.75) --
	(155.44,293.34) --
	(155.54,293.28) --
	(155.65,294.94) --
	(155.75,291.86) --
	(155.86,287.43) --
	(155.96,286.00) --
	(156.07,284.95) --
	(156.18,286.39) --
	(156.28,296.29) --
	(156.39,287.14) --
	(156.49,283.99) --
	(156.60,284.09) --
	(156.70,285.45) --
	(156.81,287.26) --
	(156.91,287.67) --
	(157.02,287.92) --
	(157.12,287.75) --
	(157.23,287.83) --
	(157.33,286.47) --
	(157.44,284.55) --
	(157.54,284.78) --
	(157.65,284.89) --
	(157.76,285.03) --
	(157.86,284.63) --
	(157.97,284.80) --
	(158.07,285.07) --
	(158.18,285.13) --
	(158.28,287.90) --
	(158.39,288.61) --
	(158.49,288.39) --
	(158.60,289.37) --
	(158.70,289.81) --
	(158.81,290.55) --
	(158.91,289.14) --
	(159.02,288.13) --
	(159.13,286.05) --
	(159.23,285.49) --
	(159.34,284.98) --
	(159.44,285.18) --
	(159.55,284.97) --
	(159.65,285.34) --
	(159.76,285.41) --
	(159.86,284.51) --
	(159.97,284.66) --
	(160.07,287.07) --
	(160.18,286.76) --
	(160.28,287.91) --
	(160.39,287.50) --
	(160.49,287.85) --
	(160.60,287.82) --
	(160.71,284.46) --
	(160.81,284.09) --
	(160.92,283.59) --
	(161.02,283.56) --
	(161.13,283.20) --
	(161.23,282.77) --
	(161.34,283.23) --
	(161.44,283.98) --
	(161.55,284.17) --
	(161.65,284.04) --
	(161.76,284.98) --
	(161.86,285.95) --
	(161.97,286.62) --
	(162.08,287.54) --
	(162.18,289.50) --
	(162.29,289.96) --
	(162.39,289.20) --
	(162.50,287.87) --
	(162.60,289.13) --
	(162.71,290.63) --
	(162.81,295.67) --
	(162.92,300.25) --
	(163.02,305.67) --
	(163.13,304.21) --
	(163.23,307.72) --
	(163.34,309.32) --
	(163.44,307.29) --
	(163.55,305.58) --
	(163.66,305.31) --
	(163.76,304.67) --
	(163.87,304.18) --
	(163.97,302.01) --
	(164.08,301.52) --
	(164.18,300.46) --
	(164.29,299.92) --
	(164.39,298.89) --
	(164.50,298.92) --
	(164.60,298.06) --
	(164.71,297.59) --
	(164.81,302.92) --
	(164.92,303.66) --
	(165.03,310.83) --
	(165.13,314.58) --
	(165.24,310.39) --
	(165.34,306.63) --
	(165.45,304.68) --
	(165.55,299.58) --
	(165.66,291.13) --
	(165.76,289.24) --
	(165.87,285.76) --
	(165.97,284.82) --
	(166.08,283.57) --
	(166.18,283.18) --
	(166.29,284.45) --
	(166.39,285.29) --
	(166.50,285.78) --
	(166.61,286.09) --
	(166.71,285.99) --
	(166.82,284.83) --
	(166.92,284.62) --
	(167.03,285.24) --
	(167.13,285.57) --
	(167.24,284.67) --
	(167.34,284.58) --
	(167.45,285.76) --
	(167.55,288.03) --
	(167.66,287.80) --
	(167.76,287.56) --
	(167.87,288.21) --
	(167.98,289.41) --
	(168.08,289.94) --
	(168.19,286.67) --
	(168.29,292.54) --
	(168.40,287.72) --
	(168.50,285.64) --
	(168.61,286.81) --
	(168.71,288.38) --
	(168.82,291.84) --
	(168.92,293.82) --
	(169.03,291.00) --
	(169.13,290.43) --
	(169.24,292.40) --
	(169.34,290.94) --
	(169.45,290.61) --
	(169.56,290.40) --
	(169.66,289.69) --
	(169.77,292.07) --
	(169.87,298.21) --
	(169.98,290.17) --
	(170.08,287.87) --
	(170.19,287.14) --
	(170.29,287.51) --
	(170.40,288.09) --
	(170.50,288.25) --
	(170.61,288.46) --
	(170.71,287.56) --
	(170.82,287.58) --
	(170.93,290.49) --
	(171.03,294.49) --
	(171.14,299.87) --
	(171.24,306.31) --
	(171.35,306.65) --
	(171.45,316.13) --
	(171.56,317.80) --
	(171.66,320.26) --
	(171.77,318.92) --
	(171.87,318.78) --
	(171.98,318.21) --
	(172.08,315.99) --
	(172.19,312.58) --
	(172.29,307.51) --
	(172.40,318.64) --
	(172.51,323.27) --
	(172.61,321.59) --
	(172.72,318.84) --
	(172.82,316.59) --
	(172.93,318.07) --
	(173.03,321.12) --
	(173.14,322.13) --
	(173.24,320.07) --
	(173.35,314.70) --
	(173.45,310.87) --
	(173.56,308.07) --
	(173.66,305.44) --
	(173.77,301.88) --
	(173.88,300.34) --
	(173.98,299.74) --
	(174.09,300.47) --
	(174.19,299.14) --
	(174.30,301.20) --
	(174.40,290.00) --
	(174.51,287.24) --
	(174.61,286.11) --
	(174.72,286.36) --
	(174.82,288.63) --
	(174.93,297.26) --
	(175.03,290.44) --
	(175.14,289.46) --
	(175.24,289.63) --
	(175.35,295.68) --
	(175.46,295.46) --
	(175.56,292.74) --
	(175.67,290.04) --
	(175.77,289.87) --
	(175.88,290.77) --
	(175.98,295.51) --
	(176.09,302.92) --
	(176.19,306.58) --
	(176.30,308.34) --
	(176.40,304.89) --
	(176.51,306.19) --
	(176.61,306.84) --
	(176.72,301.31) --
	(176.83,299.45) --
	(176.93,299.67) --
	(177.04,302.18) --
	(177.14,301.76) --
	(177.25,302.05) --
	(177.35,303.41) --
	(177.46,308.03) --
	(177.56,304.82) --
	(177.67,300.02) --
	(177.77,301.02) --
	(177.88,304.02) --
	(177.98,310.73) --
	(178.09,319.19) --
	(178.19,321.84) --
	(178.30,321.87) --
	(178.41,321.59) --
	(178.51,318.31) --
	(178.62,317.23) --
	(178.72,318.83) --
	(178.83,321.70) --
	(178.93,322.40) --
	(179.04,319.42) --
	(179.14,316.83) --
	(179.25,316.35) --
	(179.35,318.53) --
	(179.46,323.29) --
	(179.56,322.12) --
	(179.67,321.12) --
	(179.78,321.22) --
	(179.88,324.85) --
	(179.99,329.00) --
	(180.09,327.92) --
	(180.20,323.00) --
	(180.30,318.97) --
	(180.41,312.49) --
	(180.51,308.85) --
	(180.62,307.31) --
	(180.72,305.75) --
	(180.83,306.13) --
	(180.93,307.00) --
	(181.04,306.64) --
	(181.14,306.01) --
	(181.25,306.29) --
	(181.36,306.37) --
	(181.46,306.86) --
	(181.57,308.25) --
	(181.67,308.49) --
	(181.78,310.91) --
	(181.88,312.79) --
	(181.99,313.06) --
	(182.09,311.00) --
	(182.20,311.19) --
	(182.30,310.44) --
	(182.41,310.07) --
	(182.51,309.89) --
	(182.62,309.65) --
	(182.73,309.61) --
	(182.83,310.04) --
	(182.94,311.17) --
	(183.04,314.22) --
	(183.15,315.39) --
	(183.25,315.44) --
	(183.36,319.33) --
	(183.46,322.70) --
	(183.57,324.86) --
	(183.67,324.35) --
	(183.78,317.71) --
	(183.88,314.08) --
	(183.99,312.34) --
	(184.09,311.53) --
	(184.20,312.12) --
	(184.31,312.07) --
	(184.41,311.40) --
	(184.52,311.87) --
	(184.62,313.81) --
	(184.73,320.62) --
	(184.83,319.76) --
	(184.94,316.89) --
	(185.04,316.78) --
	(185.15,316.58) --
	(185.25,318.68) --
	(185.36,323.26) --
	(185.46,328.29) --
	(185.57,328.22) --
	(185.68,325.31) --
	(185.78,325.81) --
	(185.89,326.32) --
	(185.99,324.54) --
	(186.10,323.27) --
	(186.20,323.51) --
	(186.31,323.35) --
	(186.41,323.48) --
	(186.52,322.71) --
	(186.62,322.32) --
	(186.73,322.13) --
	(186.83,323.83) --
	(186.94,325.61) --
	(187.04,325.74) --
	(187.15,324.69) --
	(187.26,323.60) --
	(187.36,323.23) --
	(187.47,324.13) --
	(187.57,323.57) --
	(187.68,325.01) --
	(187.78,325.14) --
	(187.89,324.58) --
	(187.99,325.00) --
	(188.10,325.14) --
	(188.20,335.32) --
	(188.31,339.59) --
	(188.41,340.04) --
	(188.52,340.24) --
	(188.63,337.21) --
	(188.73,333.35) --
	(188.84,336.95) --
	(188.94,332.63) --
	(189.05,329.55) --
	(189.15,330.43) --
	(189.26,332.00) --
	(189.36,332.52) --
	(189.47,331.59) --
	(189.57,332.00) --
	(189.68,331.68) --
	(189.78,333.44) --
	(189.89,333.75) --
	(189.99,333.01) --
	(190.10,333.27) --
	(190.21,332.72) --
	(190.31,333.08) --
	(190.42,332.24) --
	(190.52,332.21) --
	(190.63,332.07) --
	(190.73,332.46) --
	(190.84,333.46) --
	(190.94,334.44) --
	(191.05,334.69) --
	(191.15,335.58) --
	(191.26,334.61) --
	(191.36,332.53) --
	(191.47,332.14) --
	(191.58,332.35) --
	(191.68,332.69) --
	(191.79,333.37) --
	(191.89,332.85) --
	(192.00,332.57) --
	(192.10,332.35) --
	(192.21,331.63) --
	(192.31,332.38) --
	(192.42,333.76) --
	(192.52,336.13) --
	(192.63,335.04) --
	(192.73,336.33) --
	(192.84,337.08) --
	(192.94,339.86) --
	(193.05,343.40) --
	(193.16,343.23) --
	(193.26,343.56) --
	(193.37,343.13) --
	(193.47,343.20) --
	(193.58,342.60) --
	(193.68,342.92) --
	(193.79,342.46) --
	(193.89,342.41) --
	(194.00,341.94) --
	(194.10,340.29) --
	(194.21,340.89) --
	(194.31,340.12) --
	(194.42,339.69) --
	(194.53,340.54) --
	(194.63,340.72) --
	(194.74,341.05) --
	(194.84,341.30) --
	(194.95,342.32) --
	(195.05,344.12) --
	(195.16,343.63) --
	(195.26,344.86) --
	(195.37,345.28) --
	(195.47,345.71) --
	(195.58,344.83) --
	(195.68,343.96) --
	(195.79,344.21) --
	(195.89,344.24) --
	(196.00,343.78) --
	(196.11,343.79) --
	(196.21,344.49) --
	(196.32,344.80) --
	(196.42,345.00) --
	(196.53,345.60) --
	(196.63,346.05) --
	(196.74,345.62) --
	(196.84,345.88) --
	(196.95,345.56) --
	(197.05,345.69) --
	(197.16,346.16) --
	(197.26,346.35) --
	(197.37,345.53) --
	(197.48,345.38) --
	(197.58,345.37) --
	(197.69,346.50) --
	(197.79,346.60) --
	(197.90,345.82) --
	(198.00,346.46) --
	(198.11,346.44) --
	(198.21,346.47) --
	(198.32,346.72) --
	(198.42,346.44) --
	(198.53,346.64) --
	(198.63,346.64) --
	(198.74,346.68) --
	(198.84,346.66) --
	(198.95,346.22) --
	(199.06,346.19) --
	(199.16,346.15) --
	(199.27,346.35) --
	(199.37,346.20) --
	(199.48,346.38) --
	(199.58,346.00) --
	(199.69,345.99) --
	(199.79,345.73) --
	(199.90,345.90) --
	(200.00,345.15) --
	(200.11,345.41) --
	(200.21,345.77) --
	(200.32,346.12) --
	(200.43,347.01) --
	(200.53,346.74) --
	(200.64,347.44) --
	(200.74,348.26) --
	(200.85,348.67) --
	(200.95,348.52) --
	(201.06,348.34) --
	(201.16,348.51) --
	(201.27,348.66) --
	(201.37,348.25) --
	(201.48,347.98) --
	(201.58,348.34) --
	(201.69,348.31) --
	(201.79,348.02) --
	(201.90,347.45) --
	(202.01,347.48) --
	(202.11,347.41) --
	(202.22,347.79) --
	(202.32,347.60) --
	(202.43,347.17) --
	(202.53,347.20) --
	(202.64,346.95) --
	(202.74,347.31) --
	(202.85,346.80) --
	(202.95,346.98) --
	(203.06,346.78) --
	(203.16,346.69) --
	(203.27,346.93) --
	(203.38,347.32) --
	(203.48,347.37) --
	(203.59,347.33) --
	(203.69,346.64) --
	(203.80,347.10) --
	(203.90,347.69) --
	(204.01,347.75) --
	(204.11,348.33) --
	(204.22,348.32) --
	(204.32,347.84) --
	(204.43,347.51) --
	(204.53,347.83) --
	(204.64,348.41) --
	(204.74,348.17) --
	(204.85,347.71) --
	(204.96,348.08) --
	(205.06,347.86) --
	(205.17,348.02) --
	(205.27,348.65) --
	(205.38,349.47) --
	(205.48,348.86) --
	(205.59,349.15) --
	(205.69,349.49) --
	(205.80,350.17) --
	(205.90,350.15) --
	(206.01,349.82) --
	(206.11,349.25) --
	(206.22,349.41) --
	(206.33,349.13) --
	(206.43,349.59) --
	(206.54,349.90) --
	(206.64,349.40) --
	(206.75,349.27) --
	(206.85,348.86) --
	(206.96,349.06) --
	(207.06,348.80) --
	(207.17,348.96) --
	(207.27,349.35) --
	(207.38,349.42) --
	(207.48,349.44) --
	(207.59,349.11) --
	(207.69,349.51) --
	(207.80,349.81) --
	(207.91,349.73) --
	(208.01,349.70) --
	(208.12,350.61) --
	(208.22,350.51) --
	(208.33,350.15) --
	(208.43,350.48) --
	(208.54,350.56) --
	(208.64,350.95) --
	(208.75,350.84) --
	(208.85,351.08) --
	(208.96,350.71) --
	(209.06,350.31) --
	(209.17,350.46) --
	(209.28,350.20) --
	(209.38,349.69) --
	(209.49,350.01) --
	(209.59,350.07) --
	(209.70,350.14) --
	(209.80,350.13) --
	(209.91,349.33) --
	(210.01,349.32) --
	(210.12,349.47) --
	(210.22,349.28) --
	(210.33,349.16) --
	(210.43,349.51) --
	(210.54,349.70) --
	(210.64,349.65) --
	(210.75,349.72) --
	(210.86,349.88) --
	(210.96,349.62) --
	(211.07,349.84) --
	(211.17,349.59) --
	(211.28,349.71) --
	(211.38,350.44) --
	(211.49,349.41) --
	(211.59,348.82) --
	(211.70,349.02) --
	(211.80,349.28) --
	(211.91,349.62) --
	(212.01,349.84) --
	(212.12,349.86) --
	(212.23,349.46) --
	(212.33,349.71) --
	(212.44,349.23) --
	(212.54,349.24) --
	(212.65,348.88) --
	(212.75,348.70) --
	(212.86,348.81) --
	(212.96,348.09) --
	(213.07,348.71) --
	(213.17,349.17) --
	(213.28,349.35) --
	(213.38,349.39) --
	(213.49,349.13) --
	(213.59,348.73) --
	(213.70,348.22) --
	(213.81,348.21) --
	(213.91,348.35) --
	(214.02,349.13) --
	(214.12,348.93) --
	(214.23,348.06) --
	(214.33,348.32) --
	(214.44,348.33) --
	(214.54,348.18) --
	(214.65,348.46) --
	(214.75,347.97) --
	(214.86,347.66) --
	(214.96,347.91) --
	(215.07,347.97) --
	(215.18,348.09) --
	(215.28,348.03) --
	(215.39,347.72) --
	(215.49,347.96) --
	(215.60,347.67) --
	(215.70,347.57) --
	(215.81,347.43) --
	(215.91,347.61) --
	(216.02,347.73) --
	(216.12,347.36) --
	(216.23,347.23) --
	(216.33,347.54) --
	(216.44,347.37) --
	(216.54,347.44) --
	(216.65,347.48) --
	(216.76,347.01) --
	(216.86,347.24) --
	(216.97,347.34) --
	(217.07,347.33) --
	(217.18,347.12) --
	(217.28,347.13) --
	(217.39,347.11) --
	(217.49,347.23) --
	(217.60,347.08) --
	(217.70,346.65) --
	(217.81,346.52) --
	(217.91,346.45) --
	(218.02,346.71) --
	(218.13,346.78) --
	(218.23,346.81) --
	(218.34,346.53) --
	(218.44,346.36) --
	(218.55,346.74) --
	(218.65,346.38) --
	(218.76,346.51) --
	(218.86,346.64) --
	(218.97,346.39) --
	(219.07,346.04) --
	(219.18,345.72) --
	(219.28,345.74) --
	(219.39,345.92) --
	(219.49,345.99) --
	(219.60,346.11) --
	(219.71,345.89) --
	(219.81,345.78) --
	(219.92,345.65) --
	(220.02,345.50) --
	(220.13,345.54) --
	(220.23,346.03) --
	(220.34,345.86) --
	(220.44,345.68) --
	(220.55,345.68) --
	(220.65,346.14) --
	(220.76,346.17) --
	(220.86,345.60) --
	(220.97,345.35) --
	(221.08,345.86) --
	(221.18,345.54) --
	(221.29,345.32) --
	(221.39,345.16) --
	(221.50,345.26) --
	(221.60,344.84) --
	(221.71,345.06) --
	(221.81,345.03) --
	(221.92,344.85) --
	(222.02,344.94) --
	(222.13,344.67) --
	(222.23,345.01) --
	(222.34,344.82) --
	(222.44,344.83) --
	(222.55,344.63) --
	(222.66,344.62) --
	(222.76,344.82) --
	(222.87,344.95) --
	(222.97,344.83) --
	(223.08,344.91) --
	(223.18,344.74) --
	(223.29,345.12) --
	(223.39,345.01) --
	(223.50,344.98) --
	(223.60,344.45) --
	(223.71,344.30) --
	(223.81,344.02) --
	(223.92,343.83) --
	(224.03,344.30) --
	(224.13,344.17) --
	(224.24,344.12) --
	(224.34,343.99) --
	(224.45,343.98) --
	(224.55,343.61) --
	(224.66,343.56) --
	(224.76,343.26) --
	(224.87,343.64) --
	(224.97,343.32) --
	(225.08,343.15) --
	(225.18,343.50) --
	(225.29,343.58) --
	(225.39,344.16) --
	(225.50,343.91) --
	(225.61,343.85) --
	(225.71,344.02) --
	(225.82,343.83) --
	(225.92,343.98) --
	(226.03,343.88) --
	(226.13,343.92) --
	(226.24,343.94) --
	(226.34,343.88) --
	(226.45,343.62) --
	(226.55,343.83) --
	(226.66,343.40) --
	(226.76,343.21) --
	(226.87,343.22) --
	(226.97,343.15) --
	(227.08,343.36) --
	(227.19,343.57) --
	(227.29,343.28) --
	(227.40,342.97) --
	(227.50,342.83) --
	(227.61,342.76) --
	(227.71,342.90) --
	(227.82,342.74) --
	(227.92,342.64) --
	(228.03,342.73) --
	(228.13,342.67) --
	(228.24,342.81) --
	(228.34,342.99) --
	(228.45,343.28) --
	(228.56,342.99) --
	(228.66,343.13) --
	(228.77,343.22) --
	(228.87,343.06) --
	(228.98,342.91) --
	(229.08,342.66) --
	(229.19,342.95) --
	(229.29,343.19) --
	(229.40,342.84) --
	(229.50,342.64) --
	(229.61,342.24) --
	(229.71,342.04) --
	(229.82,341.89) --
	(229.92,342.14) --
	(230.03,341.55) --
	(230.14,341.86) --
	(230.24,341.67) --
	(230.35,341.32) --
	(230.45,341.39) --
	(230.56,341.31) --
	(230.66,341.11) --
	(230.77,341.11) --
	(230.87,341.16) --
	(230.98,341.12) --
	(231.08,340.99) --
	(231.19,340.99) --
	(231.29,341.61) --
	(231.40,341.80) --
	(231.51,341.88) --
	(231.61,341.62) --
	(231.72,341.98) --
	(231.82,342.25) --
	(231.93,342.71) --
	(232.03,342.88) --
	(232.14,342.76) --
	(232.24,342.71) --
	(232.35,342.87) --
	(232.45,342.87) --
	(232.56,342.83) --
	(232.66,342.61) --
	(232.77,342.66) --
	(232.87,342.40) --
	(232.98,342.74) --
	(233.09,342.64) --
	(233.19,342.50) --
	(233.30,342.27) --
	(233.40,342.33) --
	(233.51,342.77) --
	(233.61,342.52) --
	(233.72,342.58) --
	(233.82,342.08) --
	(233.93,342.06) --
	(234.03,342.33) --
	(234.14,342.62) --
	(234.24,342.17) --
	(234.35,341.81) --
	(234.46,341.71) --
	(234.56,341.41) --
	(234.67,341.39) --
	(234.77,341.60) --
	(234.88,341.71) --
	(234.98,341.45) --
	(235.09,341.40) --
	(235.19,341.73) --
	(235.30,341.60) --
	(235.40,341.67) --
	(235.51,342.10) --
	(235.61,341.80) --
	(235.72,341.81) --
	(235.82,341.62) --
	(235.93,341.27) --
	(236.04,341.20) --
	(236.14,341.49) --
	(236.25,341.47) --
	(236.35,341.23) --
	(236.46,341.47) --
	(236.56,341.20) --
	(236.67,341.47) --
	(236.77,341.62) --
	(236.88,341.50) --
	(236.98,340.95) --
	(237.09,340.98) --
	(237.19,340.86) --
	(237.30,340.75) --
	(237.41,340.46) --
	(237.51,340.54) --
	(237.62,340.83) --
	(237.72,340.61) --
	(237.83,340.57) --
	(237.93,340.57) --
	(238.04,340.30) --
	(238.14,340.05) --
	(238.25,340.29) --
	(238.35,340.51) --
	(238.46,341.15) --
	(238.56,340.89) --
	(238.67,340.57) --
	(238.77,340.33) --
	(238.88,340.28) --
	(238.99,340.24) --
	(239.09,340.07) --
	(239.20,340.26) --
	(239.30,340.32) --
	(239.41,340.34) --
	(239.51,340.41) --
	(239.62,340.39) --
	(239.72,340.17) --
	(239.83,339.87) --
	(239.93,339.63) --
	(240.04,339.48) --
	(240.14,339.39) --
	(240.25,339.59) --
	(240.36,339.82) --
	(240.46,339.66) --
	(240.57,339.82) --
	(240.67,339.95) --
	(240.78,340.00) --
	(240.88,339.91) --
	(240.99,339.91) --
	(241.09,340.01) --
	(241.20,339.72) --
	(241.30,339.59) --
	(241.41,339.59) --
	(241.51,339.83) --
	(241.62,340.13) --
	(241.72,339.86) --
	(241.83,339.74) --
	(241.94,339.30) --
	(242.04,339.33) --
	(242.15,339.46) --
	(242.25,339.24) --
	(242.36,339.14) --
	(242.46,339.46) --
	(242.57,339.40) --
	(242.67,339.27) --
	(242.78,339.30) --
	(242.88,339.26) --
	(242.99,339.23) --
	(243.09,339.13) --
	(243.20,339.06) --
	(243.31,339.22) --
	(243.41,339.42) --
	(243.52,339.51) --
	(243.62,339.33) --
	(243.73,339.18) --
	(243.83,339.34) --
	(243.94,339.97) --
	(244.04,339.93) --
	(244.15,340.00) --
	(244.25,339.63) --
	(244.36,339.61) --
	(244.46,339.37) --
	(244.57,339.44) --
	(244.67,339.41) --
	(244.78,339.15) --
	(244.89,338.96) --
	(244.99,339.01) --
	(245.10,339.15) --
	(245.20,339.36) --
	(245.31,339.49) --
	(245.41,339.43) --
	(245.52,339.44) --
	(245.62,339.21) --
	(245.73,339.22) --
	(245.83,339.21) --
	(245.94,339.19) --
	(246.04,339.26) --
	(246.15,339.18) --
	(246.26,339.35) --
	(246.36,339.10) --
	(246.47,339.21) --
	(246.57,339.10) --
	(246.68,338.95) --
	(246.78,339.00) --
	(246.89,339.18) --
	(246.99,339.10) --
	(247.10,339.03) --
	(247.20,339.14) --
	(247.31,339.14) --
	(247.41,339.30) --
	(247.52,339.39) --
	(247.62,339.62) --
	(247.73,339.23) --
	(247.84,339.13) --
	(247.94,339.14) --
	(248.05,339.15) --
	(248.15,339.37) --
	(248.26,339.26) --
	(248.36,339.35) --
	(248.47,339.39) --
	(248.57,339.34) --
	(248.68,339.13) --
	(248.78,339.32) --
	(248.89,339.23) --
	(248.99,339.30) --
	(249.10,339.53) --
	(249.21,339.39) --
	(249.31,339.59) --
	(249.42,339.73) --
	(249.52,339.58) --
	(249.63,339.45) --
	(249.73,339.21) --
	(249.84,339.14) --
	(249.94,339.39) --
	(250.05,339.55) --
	(250.15,339.52) --
	(250.26,339.11) --
	(250.36,339.07) --
	(250.47,339.27) --
	(250.57,339.06) --
	(250.68,339.24) --
	(250.79,339.21) --
	(250.89,339.15) --
	(251.00,339.34) --
	(251.10,339.22) --
	(251.21,339.58) --
	(251.31,339.46) --
	(251.42,339.13) --
	(251.52,338.91) --
	(251.63,338.99) --
	(251.73,339.05) --
	(251.84,339.18) --
	(251.94,339.16) --
	(252.05,339.12) --
	(252.16,339.32) --
	(252.26,339.36) --
	(252.37,339.50) --
	(252.47,339.32) --
	(252.58,338.86) --
	(252.68,338.69) --
	(252.79,338.75) --
	(252.89,338.78) --
	(253.00,339.04) --
	(253.10,338.85) --
	(253.21,338.91) --
	(253.31,338.77) --
	(253.42,338.42) --
	(253.52,338.51) --
	(253.63,338.91) --
	(253.74,338.99) --
	(253.84,338.75) --
	(253.95,338.81) --
	(254.05,338.95) --
	(254.16,339.21) --
	(254.26,339.14) --
	(254.37,338.99) --
	(254.47,338.67) --
	(254.58,338.87) --
	(254.68,338.64) --
	(254.79,338.80) --
	(254.89,338.94) --
	(255.00,339.03) --
	(255.11,338.79) --
	(255.21,338.70) --
	(255.32,338.45) --
	(255.42,338.86) --
	(255.53,338.84) --
	(255.63,338.69) --
	(255.74,338.67) --
	(255.84,338.52) --
	(255.95,338.61) --
	(256.05,338.96) --
	(256.16,338.89) --
	(256.26,338.58) --
	(256.37,338.43) --
	(256.47,338.33) --
	(256.58,338.66) --
	(256.69,338.55) --
	(256.79,338.89) --
	(256.90,338.80) --
	(257.00,339.19) --
	(257.11,339.15) --
	(257.21,339.02) --
	(257.32,338.96) --
	(257.42,339.05) --
	(257.53,338.85) --
	(257.63,338.68) --
	(257.74,338.50) --
	(257.84,338.71) --
	(257.95,338.71) --
	(258.06,338.78) --
	(258.16,338.87) --
	(258.27,338.60) --
	(258.37,338.91) --
	(258.48,338.95) --
	(258.58,338.76) --
	(258.69,338.74) --
	(258.79,338.99) --
	(258.90,339.00) --
	(259.00,338.94) --
	(259.11,338.94) --
	(259.21,338.95) --
	(259.32,338.96) --
	(259.42,338.79) --
	(259.53,338.48) --
	(259.64,338.47) --
	(259.74,338.92) --
	(259.85,339.05) --
	(259.95,339.12) --
	(260.06,338.74) --
	(260.16,338.73) --
	(260.27,338.92) --
	(260.37,339.07) --
	(260.48,339.15) --
	(260.58,339.26) --
	(260.69,339.07) --
	(260.79,338.76) --
	(260.90,338.91) --
	(261.01,339.32) --
	(261.11,339.14) --
	(261.22,339.22) --
	(261.32,339.56) --
	(261.43,339.62) --
	(261.53,339.19) --
	(261.64,338.66) --
	(261.74,338.41) --
	(261.85,338.60) --
	(261.95,338.90) --
	(262.06,339.31) --
	(262.16,339.46) --
	(262.27,338.43) --
	(262.37,338.22) --
	(262.48,338.47) --
	(262.59,338.94) --
	(262.69,339.08) --
	(262.80,339.04) --
	(262.90,338.59) --
	(263.01,337.97) --
	(263.11,338.12) --
	(263.22,338.33) --
	(263.32,338.59) --
	(263.43,338.75) --
	(263.53,338.90) --
	(263.64,338.43) --
	(263.74,338.17) --
	(263.85,338.26) --
	(263.96,337.87) --
	(264.06,338.19) --
	(264.17,338.45) --
	(264.27,338.24) --
	(264.38,338.32) --
	(264.48,338.28) --
	(264.59,337.77) --
	(264.69,337.59) --
	(264.80,338.13) --
	(264.90,338.00) --
	(265.01,338.09) --
	(265.11,337.87) --
	(265.22,338.17) --
	(265.32,338.02) --
	(265.43,337.49) --
	(265.54,337.62) --
	(265.64,337.63) --
	(265.75,337.67) --
	(265.85,337.46) --
	(265.96,337.78) --
	(266.06,337.79) --
	(266.17,338.12) --
	(266.27,338.47) --
	(266.38,338.63) --
	(266.48,338.91) --
	(266.59,338.29) --
	(266.69,338.00) --
	(266.80,338.04) --
	(266.91,338.07) --
	(267.01,338.31) --
	(267.12,338.40) --
	(267.22,338.83) --
	(267.33,339.28) --
	(267.43,339.63) --
	(267.54,340.09) --
	(267.64,340.34) --
	(267.75,341.08) --
	(267.85,340.81) --
	(267.96,340.92) --
	(268.06,340.97) --
	(268.17,340.52) --
	(268.27,340.41) --
	(268.38,340.12) --
	(268.49,339.96) --
	(268.59,339.84) --
	(268.70,340.63) --
	(268.80,341.00) --
	(268.91,340.93) --
	(269.01,340.75) --
	(269.12,340.52) --
	(269.22,340.33) --
	(269.33,340.97) --
	(269.43,341.37) --
	(269.54,341.25) --
	(269.64,341.33) --
	(269.75,341.56) --
	(269.86,341.67) --
	(269.96,341.67) --
	(270.07,341.42) --
	(270.17,341.57) --
	(270.28,341.37) --
	(270.38,341.34) --
	(270.49,340.94) --
	(270.59,340.44) --
	(270.70,340.25) --
	(270.80,340.98) --
	(270.91,341.55) --
	(271.01,341.61) --
	(271.12,341.68) --
	(271.22,342.04) --
	(271.33,342.46) --
	(271.44,342.70) --
	(271.54,342.87) --
	(271.65,342.64) --
	(271.75,342.33) --
	(271.86,342.27) --
	(271.96,342.05) --
	(272.07,341.56) --
	(272.17,342.03) --
	(272.28,342.73) --
	(272.38,342.57) --
	(272.49,342.06) --
	(272.59,342.48) --
	(272.70,342.05) --
	(272.81,342.28) --
	(272.91,342.24) --
	(273.02,342.86) --
	(273.12,342.83) --
	(273.23,342.78) --
	(273.33,343.41) --
	(273.44,343.91) --
	(273.54,343.90) --
	(273.65,343.79) --
	(273.75,343.03) --
	(273.86,342.50) --
	(273.96,343.25) --
	(274.07,343.31) --
	(274.17,343.34) --
	(274.28,344.05) --
	(274.39,344.04) --
	(274.49,343.81) --
	(274.60,344.10) --
	(274.70,343.05) --
	(274.81,343.12) --
	(274.91,342.80) --
	(275.02,342.56) --
	(275.12,342.50) --
	(275.23,342.82) --
	(275.33,343.01) --
	(275.44,343.93) --
	(275.54,344.86) --
	(275.65,345.11) --
	(275.76,344.86) --
	(275.86,344.11) --
	(275.97,344.08) --
	(276.07,344.84) --
	(276.18,345.09) --
	(276.28,344.95) --
	(276.39,344.23) --
	(276.49,344.32) --
	(276.60,344.43) --
	(276.70,343.97) --
	(276.81,343.71) --
	(276.91,343.92) --
	(277.02,343.56) --
	(277.12,343.64) --
	(277.23,342.41) --
	(277.34,342.03) --
	(277.44,342.41) --
	(277.55,342.13) --
	(277.65,341.88) --
	(277.76,342.44) --
	(277.86,342.29) --
	(277.97,341.72) --
	(278.07,340.85) --
	(278.18,340.76) --
	(278.28,341.09) --
	(278.39,340.61) --
	(278.49,340.52) --
	(278.60,340.36) --
	(278.71,339.51) --
	(278.81,340.25) --
	(278.92,340.24) --
	(279.02,341.05) --
	(279.13,342.85) --
	(279.23,343.60) --
	(279.34,343.44) --
	(279.44,343.65) --
	(279.55,343.35) --
	(279.65,344.30) --
	(279.76,344.27) --
	(279.86,343.08) --
	(279.97,342.86) --
	(280.07,342.01) --
	(280.18,341.81) --
	(280.29,341.50) --
	(280.39,342.16) --
	(280.50,342.57) --
	(280.60,341.71) --
	(280.71,341.78) --
	(280.81,341.98) --
	(280.92,343.44) --
	(281.02,343.50) --
	(281.13,343.04) --
	(281.23,342.54) --
	(281.34,343.00) --
	(281.44,343.84) --
	(281.55,344.11) --
	(281.66,344.68) --
	(281.76,345.06) --
	(281.87,345.24) --
	(281.97,345.06) --
	(282.08,344.45) --
	(282.18,343.93) --
	(282.29,343.59) --
	(282.39,343.99) --
	(282.50,343.41) --
	(282.60,342.87) --
	(282.71,342.45) --
	(282.81,342.60) --
	(282.92,342.21) --
	(283.02,342.66) --
	(283.13,341.76) --
	(283.24,339.87) --
	(283.34,337.42) --
	(283.45,337.16) --
	(283.55,339.20) --
	(283.66,339.13) --
	(283.76,339.70) --
	(283.87,339.10) --
	(283.97,338.41) --
	(284.08,338.39) --
	(284.18,338.60) --
	(284.29,339.74) --
	(284.39,340.74) --
	(284.50,341.63) --
	(284.61,343.07) --
	(284.71,343.53) --
	(284.82,344.75) --
	(284.92,344.78) --
	(285.03,343.96) --
	(285.13,343.83) --
	(285.24,343.35) --
	(285.34,342.57) --
	(285.45,341.75) --
	(285.55,341.93) --
	(285.66,342.26) --
	(285.76,342.01) --
	(285.87,341.54) --
	(285.97,341.14) --
	(286.08,341.57) --
	(286.19,341.68) --
	(286.29,341.83) --
	(286.40,342.31) --
	(286.50,342.48) --
	(286.61,342.65) --
	(286.71,342.02) --
	(286.82,341.88) --
	(286.92,343.49) --
	(287.03,343.67) --
	(287.13,342.19) --
	(287.24,343.31) --
	(287.34,345.15) --
	(287.45,345.32) --
	(287.56,344.74) --
	(287.66,344.52) --
	(287.77,344.90) --
	(287.87,344.85) --
	(287.98,343.55) --
	(288.08,343.06) --
	(288.19,343.69) --
	(288.29,344.86) --
	(288.40,344.95) --
	(288.50,344.03) --
	(288.61,343.86) --
	(288.71,343.20) --
	(288.82,342.52) --
	(288.92,342.93) --
	(289.03,343.30) --
	(289.14,343.28) --
	(289.24,343.20) --
	(289.35,343.11) --
	(289.45,343.35) --
	(289.56,344.13) --
	(289.66,344.91) --
	(289.77,345.43) --
	(289.87,344.55) --
	(289.98,343.08) --
	(290.08,342.38) --
	(290.19,342.27) --
	(290.29,342.48) --
	(290.40,343.24) --
	(290.51,343.60) --
	(290.61,344.10) --
	(290.72,344.26) --
	(290.82,345.07) --
	(290.93,345.94) --
	(291.03,345.90) --
	(291.14,345.28) --
	(291.24,345.80) --
	(291.35,345.01) --
	(291.45,345.57) --
	(291.56,345.27) --
	(291.66,344.47) --
	(291.77,344.07) --
	(291.87,343.51) --
	(291.98,343.73) --
	(292.09,343.61) --
	(292.19,341.90) --
	(292.30,341.05) --
	(292.40,342.22) --
	(292.51,342.94) --
	(292.61,343.63) --
	(292.72,344.17) --
	(292.82,343.14) --
	(292.93,342.52) --
	(293.03,342.57) --
	(293.14,342.69) --
	(293.24,342.67) --
	(293.35,342.07) --
	(293.46,342.46) --
	(293.56,343.44) --
	(293.67,343.99) --
	(293.77,343.74) --
	(293.88,342.91) --
	(293.98,342.58) --
	(294.09,342.30) --
	(294.19,340.84) --
	(294.30,341.24) --
	(294.40,342.14) --
	(294.51,342.18) --
	(294.61,341.97) --
	(294.72,344.07) --
	(294.82,344.12) --
	(294.93,342.91) --
	(295.04,343.49) --
	(295.14,342.32) --
	(295.25,342.17) --
	(295.35,344.05) --
	(295.46,343.36) --
	(295.56,343.95) --
	(295.67,342.56) --
	(295.77,340.20) --
	(295.88,338.57) --
	(295.98,335.05) --
	(296.09,331.75) --
	(296.19,330.67) --
	(296.30,330.28) --
	(296.41,329.49) --
	(296.51,332.71) --
	(296.62,336.23) --
	(296.72,338.77) --
	(296.83,341.44) --
	(296.93,342.13) --
	(297.04,342.75) --
	(297.14,340.84) --
	(297.25,340.58) --
	(297.35,340.04) --
	(297.46,340.05) --
	(297.56,338.92) --
	(297.67,338.33) --
	(297.77,337.67) --
	(297.88,337.88) --
	(297.99,339.09) --
	(298.09,339.47) --
	(298.20,340.67) --
	(298.30,341.52) --
	(298.41,342.63) --
	(298.51,342.83) --
	(298.62,342.78) --
	(298.72,343.45) --
	(298.83,344.13) --
	(298.93,344.39) --
	(299.04,343.94) --
	(299.14,343.53) --
	(299.25,343.23) --
	(299.36,341.36) --
	(299.46,339.94) --
	(299.57,338.74) --
	(299.67,338.15) --
	(299.78,338.47) --
	(299.88,340.70) --
	(299.99,341.09) --
	(300.09,342.06) --
	(300.20,342.71) --
	(300.30,342.37) --
	(300.41,342.69) --
	(300.51,342.48) --
	(300.62,342.49) --
	(300.72,341.93) --
	(300.83,342.80) --
	(300.94,343.75) --
	(301.04,344.00) --
	(301.15,343.98) --
	(301.25,342.94) --
	(301.36,341.83) --
	(301.46,341.44) --
	(301.57,340.98) --
	(301.67,341.12) --
	(301.78,342.54) --
	(301.88,343.31) --
	(301.99,343.57) --
	(302.09,343.62) --
	(302.20,342.93) --
	(302.31,343.01) --
	(302.41,342.36) --
	(302.52,342.43) --
	(302.62,342.51) --
	(302.73,343.07) --
	(302.83,342.73) --
	(302.94,342.51) --
	(303.04,342.46) --
	(303.15,342.54) --
	(303.25,342.03) --
	(303.36,341.98) --
	(303.46,340.29) --
	(303.57,340.11) --
	(303.67,339.65) --
	(303.78,338.69) --
	(303.89,337.01) --
	(303.99,336.38) --
	(304.10,337.64) --
	(304.20,339.81) --
	(304.31,340.57) --
	(304.41,340.45) --
	(304.52,340.37) --
	(304.62,340.49) --
	(304.73,340.79) --
	(304.83,341.12) --
	(304.94,342.01) --
	(305.04,343.05) --
	(305.15,343.33) --
	(305.26,343.54) --
	(305.36,343.34) --
	(305.47,343.68) --
	(305.57,342.91) --
	(305.68,342.86) --
	(305.78,343.91) --
	(305.89,344.76) --
	(305.99,346.20) --
	(306.10,347.27) --
	(306.20,347.20) --
	(306.31,346.50) --
	(306.41,345.47) --
	(306.52,345.72) --
	(306.62,345.53) --
	(306.73,344.95) --
	(306.84,345.01) --
	(306.94,345.29) --
	(307.05,344.31) --
	(307.15,344.54) --
	(307.26,344.33) --
	(307.36,343.62) --
	(307.47,343.30) --
	(307.57,344.04) --
	(307.68,343.29) --
	(307.78,342.86) --
	(307.89,342.95) --
	(307.99,343.48) --
	(308.10,343.01) --
	(308.21,343.71) --
	(308.31,343.59) --
	(308.42,343.65) --
	(308.52,344.14) --
	(308.63,343.96) --
	(308.73,344.20) --
	(308.84,344.03) --
	(308.94,344.78) --
	(309.05,345.15) --
	(309.15,345.79) --
	(309.26,346.00) --
	(309.36,345.52) --
	(309.47,345.23) --
	(309.57,345.18) --
	(309.68,345.78) --
	(309.79,345.30) --
	(309.89,345.23) --
	(310.00,345.55) --
	(310.10,345.27) --
	(310.21,345.88) --
	(310.31,344.67) --
	(310.42,343.89) --
	(310.52,342.88) --
	(310.63,341.81) --
	(310.73,340.52) --
	(310.84,340.06) --
	(310.94,339.60) --
	(311.05,338.58) --
	(311.16,337.96) --
	(311.26,337.23) --
	(311.37,336.09) --
	(311.47,337.02) --
	(311.58,338.30) --
	(311.68,339.55) --
	(311.79,339.23) --
	(311.89,338.91) --
	(312.00,339.76) --
	(312.10,339.88) --
	(312.21,340.20) --
	(312.31,338.81) --
	(312.42,337.15) --
	(312.52,336.27) --
	(312.63,336.78) --
	(312.74,337.55) --
	(312.84,337.67) --
	(312.95,337.09) --
	(313.05,336.10) --
	(313.16,335.44) --
	(313.26,334.22) --
	(313.37,332.93) --
	(313.47,332.94) --
	(313.58,332.36) --
	(313.68,332.23) --
	(313.79,331.75) --
	(313.89,332.29) --
	(314.00,332.71) --
	(314.11,333.41) --
	(314.21,335.06) --
	(314.32,334.66) --
	(314.42,332.63) --
	(314.53,328.79) --
	(314.63,326.22) --
	(314.74,326.34) --
	(314.84,328.62) --
	(314.95,331.44) --
	(315.05,333.54) --
	(315.16,335.10) --
	(315.26,334.18) --
	(315.37,331.72) --
	(315.47,331.27) --
	(315.58,328.87) --
	(315.69,326.30) --
	(315.79,323.56) --
	(315.90,320.94) --
	(316.00,320.99) --
	(316.11,323.23) --
	(316.21,322.31) --
	(316.32,320.77) --
	(316.42,320.56) --
	(316.53,321.36) --
	(316.63,320.94) --
	(316.74,320.51) --
	(316.84,322.10) --
	(316.95,323.51) --
	(317.06,323.50) --
	(317.16,323.20) --
	(317.27,323.86) --
	(317.37,325.24) --
	(317.48,326.99) --
	(317.58,329.19) --
	(317.69,328.43) --
	(317.79,325.19) --
	(317.90,320.42) --
	(318.00,318.29) --
	(318.11,316.46) --
	(318.21,316.04) --
	(318.32,316.93) --
	(318.42,316.06) --
	(318.53,318.08) --
	(318.64,323.00) --
	(318.74,323.95) --
	(318.85,321.94) --
	(318.95,320.21) --
	(319.06,319.15) --
	(319.16,320.40) --
	(319.27,321.50) --
	(319.37,322.77) --
	(319.48,322.93) --
	(319.58,322.61) --
	(319.69,323.69) --
	(319.79,323.36) --
	(319.90,321.59) --
	(320.01,322.49) --
	(320.11,325.21) --
	(320.22,326.03) --
	(320.32,325.80) --
	(320.43,324.69) --
	(320.53,321.85) --
	(320.64,320.69) --
	(320.74,320.74) --
	(320.85,320.46) --
	(320.95,320.41) --
	(321.06,317.50) --
	(321.16,316.89) --
	(321.27,319.77) --
	(321.37,321.50) --
	(321.48,321.18) --
	(321.59,321.22) --
	(321.69,322.26) --
	(321.80,323.05) --
	(321.90,324.48) --
	(322.01,326.90) --
	(322.11,329.41) --
	(322.22,330.59) --
	(322.32,329.67) --
	(322.43,327.62) --
	(322.53,324.69) --
	(322.64,322.11) --
	(322.74,320.46) --
	(322.85,321.07) --
	(322.95,324.50) --
	(323.06,328.63) --
	(323.17,333.06) --
	(323.27,334.86) --
	(323.38,334.82) --
	(323.48,333.94) --
	(323.59,333.23) --
	(323.69,332.21) --
	(323.80,331.80) --
	(323.90,330.76) --
	(324.01,329.04) --
	(324.11,326.51) --
	(324.22,325.90) --
	(324.32,325.16) --
	(324.43,324.71) --
	(324.54,325.12) --
	(324.64,323.59) --
	(324.75,325.18) --
	(324.85,327.11) --
	(324.96,328.63) --
	(325.06,330.53) --
	(325.17,332.24) --
	(325.27,332.78) --
	(325.38,331.73) --
	(325.48,330.52) --
	(325.59,328.14) --
	(325.69,327.91) --
	(325.80,328.07) --
	(325.90,327.25) --
	(326.01,327.97) --
	(326.12,329.60) --
	(326.22,333.80) --
	(326.33,335.27) --
	(326.43,335.38) --
	(326.54,335.39) --
	(326.64,334.95) --
	(326.75,334.79) --
	(326.85,335.62) --
	(326.96,335.97) --
	(327.06,337.26) --
	(327.17,338.06) --
	(327.27,338.58) --
	(327.38,338.09) --
	(327.49,337.43) --
	(327.59,337.19) --
	(327.70,336.02) --
	(327.80,334.76) --
	(327.91,332.83) --
	(328.01,329.88) --
	(328.12,328.59) --
	(328.22,327.04) --
	(328.33,326.00) --
	(328.43,325.29) --
	(328.54,324.97) --
	(328.64,325.23) --
	(328.75,326.23) --
	(328.85,325.74) --
	(328.96,324.88) --
	(329.07,323.39) --
	(329.17,323.39) --
	(329.28,323.85) --
	(329.38,323.68) --
	(329.49,322.85) --
	(329.59,322.81) --
	(329.70,321.44) --
	(329.80,323.08) --
	(329.91,323.23) --
	(330.01,324.20) --
	(330.12,324.31) --
	(330.22,323.95) --
	(330.33,323.59) --
	(330.44,323.17) --
	(330.54,321.97) --
	(330.65,321.51) --
	(330.75,321.36) --
	(330.86,321.17) --
	(330.96,320.22) --
	(331.07,320.18) --
	(331.17,320.51) --
	(331.28,320.65) --
	(331.38,321.14) --
	(331.49,321.55) --
	(331.59,322.34) --
	(331.70,324.20) --
	(331.80,324.79) --
	(331.91,324.39) --
	(332.02,323.98) --
	(332.12,324.04) --
	(332.23,325.31) --
	(332.33,325.67) --
	(332.44,325.66) --
	(332.54,325.77) --
	(332.65,325.94) --
	(332.75,326.83) --
	(332.86,327.86) --
	(332.96,327.91) --
	(333.07,328.17) --
	(333.17,328.04) --
	(333.28,327.25) --
	(333.39,328.26) --
	(333.49,329.24) --
	(333.60,330.49) --
	(333.70,331.15) --
	(333.81,331.29) --
	(333.91,332.65) --
	(334.02,333.56) --
	(334.12,334.25) --
	(334.23,334.18) --
	(334.33,335.01) --
	(334.44,335.33) --
	(334.54,335.86) --
	(334.65,334.91) --
	(334.75,334.05) --
	(334.86,333.36) --
	(334.97,323.27) --
	(335.07,306.24) --
	(335.18,304.91) --
	(335.28,304.92) --
	(335.39,305.37) --
	(335.49,306.70) --
	(335.60,307.31) --
	(335.70,308.16) --
	(335.81,309.42) --
	(335.91,310.89) --
	(336.02,311.27) --
	(336.12,311.89) --
	(336.23,312.93) --
	(336.34,314.22) --
	(336.44,313.30) --
	(336.55,312.90) --
	(336.65,313.13) --
	(336.76,314.47) --
	(336.86,319.17) --
	(336.97,322.45) --
	(337.07,327.77) --
	(337.18,318.25) --
	(337.28,317.00) --
	(337.39,317.30) --
	(337.49,317.81) --
	(337.60,320.83) --
	(337.70,322.64) --
	(337.81,321.96) --
	(337.92,318.24) --
	(338.02,317.31) --
	(338.13,317.15) --
	(338.23,315.11) --
	(338.34,315.11) --
	(338.44,316.89) --
	(338.55,318.57) --
	(338.65,321.61) --
	(338.76,322.97) --
	(338.86,323.19) --
	(338.97,322.95) --
	(339.07,321.59) --
	(339.18,320.43) --
	(339.29,319.06) --
	(339.39,317.73) --
	(339.50,317.66) --
	(339.60,318.24) --
	(339.71,320.77) --
	(339.81,322.87) --
	(339.92,326.43) --
	(340.02,332.13) --
	(340.13,335.63) --
	(340.23,337.18) --
	(340.34,336.99) --
	(340.44,336.95) --
	(340.55,336.26) --
	(340.65,334.48) --
	(340.76,333.59) --
	(340.87,333.13) --
	(340.97,334.44) --
	(341.08,335.98) --
	(341.18,337.48) --
	(341.29,340.43) --
	(341.39,342.26) --
	(341.50,343.26) --
	(341.60,343.33) --
	(341.71,342.94) --
	(341.81,343.78) --
	(341.92,343.87) --
	(342.02,344.21) --
	(342.13,343.67) --
	(342.24,343.96) --
	(342.34,344.06) --
	(342.45,343.79) --
	(342.55,344.01) --
	(342.66,342.84) --
	(342.76,342.70) --
	(342.87,341.63) --
	(342.97,341.40) --
	(343.08,341.49) --
	(343.18,341.63) --
	(343.29,339.43) --
	(343.39,334.47) --
	(343.50,332.35) --
	(343.60,331.64) --
	(343.71,331.62) --
	(343.82,332.25) --
	(343.92,336.95) --
	(344.03,338.51) --
	(344.13,338.68) --
	(344.24,337.51) --
	(344.34,338.89) --
	(344.45,338.86) --
	(344.55,338.42) --
	(344.66,336.62) --
	(344.76,335.01) --
	(344.87,335.33) --
	(344.97,337.76) --
	(345.08,340.26) --
	(345.19,338.97) --
	(345.29,338.06) --
	(345.40,337.26) --
	(345.50,336.59) --
	(345.61,339.10) --
	(345.71,339.53) --
	(345.82,339.56) --
	(345.92,340.18) --
	(346.03,340.29) --
	(346.13,339.96) --
	(346.24,339.27) --
	(346.34,339.77) --
	(346.45,339.88) --
	(346.55,341.11) --
	(346.66,341.51) --
	(346.77,341.73) --
	(346.87,342.32) --
	(346.98,343.00) --
	(347.08,343.71) --
	(347.19,344.01) --
	(347.29,344.53) --
	(347.40,344.07) --
	(347.50,343.87) --
	(347.61,344.16) --
	(347.71,344.21) --
	(347.82,343.92) --
	(347.92,342.98) --
	(348.03,342.56) --
	(348.14,341.99) --
	(348.24,342.45) --
	(348.35,341.73) --
	(348.45,341.57) --
	(348.56,342.67) --
	(348.66,343.07) --
	(348.77,342.93) --
	(348.87,343.12) --
	(348.98,343.26) --
	(349.08,342.94) --
	(349.19,342.58) --
	(349.29,341.95) --
	(349.40,341.33) --
	(349.50,341.27) --
	(349.61,340.82) --
	(349.72,341.11) --
	(349.82,341.06) --
	(349.93,341.04) --
	(350.03,341.08) --
	(350.14,340.84) --
	(350.24,341.32) --
	(350.35,341.34) --
	(350.45,341.63) --
	(350.56,342.03) --
	(350.66,343.09) --
	(350.77,345.05) --
	(350.87,345.04) --
	(350.98,344.48) --
	(351.09,344.83) --
	(351.19,345.47) --
	(351.30,345.04) --
	(351.40,345.06) --
	(351.51,344.77) --
	(351.61,344.01) --
	(351.72,343.54) --
	(351.82,343.52) --
	(351.93,344.30) --
	(352.03,344.10) --
	(352.14,344.03) --
	(352.24,343.47) --
	(352.35,343.87) --
	(352.45,343.98) --
	(352.56,343.98) --
	(352.67,343.53) --
	(352.77,343.09) --
	(352.88,343.31) --
	(352.98,343.03) --
	(353.09,343.14) --
	(353.19,343.05) --
	(353.30,343.15) --
	(353.40,344.00) --
	(353.51,344.28) --
	(353.61,344.53) --
	(353.72,344.51) --
	(353.82,344.09) --
	(353.93,344.18) --
	(354.04,344.68) --
	(354.14,345.87) --
	(354.25,346.23) --
	(354.35,346.01) --
	(354.46,346.19) --
	(354.56,345.56) --
	(354.67,345.85) --
	(354.77,345.78) --
	(354.88,345.65) --
	(354.98,345.47) --
	(355.09,345.73) --
	(355.19,345.82) --
	(355.30,345.95) --
	(355.40,345.79) --
	(355.51,345.59) --
	(355.62,345.61) --
	(355.72,345.72) --
	(355.83,345.04) --
	(355.93,345.26) --
	(356.04,345.44) --
	(356.14,346.13) --
	(356.25,346.38) --
	(356.35,346.37) --
	(356.46,346.22) --
	(356.56,346.99) --
	(356.67,347.40) --
	(356.77,347.33) --
	(356.88,346.80) --
	(356.99,346.77) --
	(357.09,346.93) --
	(357.20,346.30) --
	(357.30,346.37) --
	(357.41,345.87) --
	(357.51,345.90) --
	(357.62,345.12) --
	(357.72,345.29) --
	(357.83,345.20) --
	(357.93,345.30) --
	(358.04,345.60) --
	(358.14,345.55) --
	(358.25,345.48) --
	(358.35,346.02) --
	(358.46,345.94) --
	(358.57,346.13) --
	(358.67,345.98) --
	(358.78,345.52) --
	(358.88,345.54) --
	(358.99,345.78) --
	(359.09,346.09) --
	(359.20,346.23) --
	(359.30,346.44) --
	(359.41,346.77) --
	(359.51,347.59) --
	(359.62,347.29) --
	(359.72,347.48) --
	(359.83,347.46) --
	(359.94,347.33) --
	(360.04,348.03) --
	(360.15,348.13) --
	(360.25,348.23) --
	(360.36,347.99) --
	(360.46,347.85) --
	(360.57,347.77) --
	(360.67,348.18) --
	(360.78,349.28) --
	(360.88,349.66) --
	(360.99,348.92) --
	(361.09,348.95) --
	(361.20,349.29) --
	(361.30,349.01) --
	(361.41,348.93) --
	(361.52,348.12) --
	(361.62,348.30) --
	(361.73,348.16) --
	(361.83,347.68) --
	(361.94,347.76) --
	(362.04,347.98) --
	(362.15,348.56) --
	(362.25,348.20) --
	(362.36,348.53) --
	(362.46,348.78) --
	(362.57,349.56) --
	(362.67,349.13) --
	(362.78,348.75) --
	(362.89,348.73) --
	(362.99,348.51) --
	(363.10,348.31) --
	(363.20,347.74) --
	(363.31,347.34) --
	(363.41,347.31) --
	(363.52,347.26) --
	(363.62,347.16) --
	(363.73,347.22) --
	(363.83,347.42) --
	(363.94,347.64) --
	(364.04,347.70) --
	(364.15,347.32) --
	(364.25,347.44) --
	(364.36,347.50) --
	(364.47,347.46) --
	(364.57,347.38) --
	(364.68,348.36) --
	(364.78,347.97) --
	(364.89,347.61) --
	(364.99,347.72) --
	(365.10,347.95) --
	(365.20,347.37) --
	(365.31,346.95) --
	(365.41,346.94) --
	(365.52,346.80) --
	(365.62,346.45) --
	(365.73,346.13) --
	(365.84,346.41) --
	(365.94,347.17) --
	(366.05,347.71) --
	(366.15,347.66) --
	(366.26,347.17) --
	(366.36,347.05) --
	(366.47,346.87) --
	(366.57,346.51) --
	(366.68,346.73) --
	(366.78,346.93) --
	(366.89,347.08) --
	(366.99,347.23) --
	(367.10,347.22) --
	(367.20,346.72) --
	(367.31,346.47) --
	(367.42,346.53) --
	(367.52,346.59) --
	(367.63,346.41) --
	(367.73,346.51) --
	(367.84,346.00) --
	(367.94,345.87) --
	(368.05,346.09) --
	(368.15,346.10) --
	(368.26,345.88) --
	(368.36,345.86) --
	(368.47,345.79) --
	(368.57,345.77) --
	(368.68,345.53) --
	(368.79,345.84) --
	(368.89,345.94) --
	(369.00,345.84) --
	(369.10,345.63) --
	(369.21,345.89) --
	(369.31,346.08) --
	(369.42,346.21) --
	(369.52,345.90) --
	(369.63,345.67) --
	(369.73,345.06) --
	(369.84,345.00) --
	(369.94,344.62) --
	(370.05,344.40) --
	(370.15,344.39) --
	(370.26,344.09) --
	(370.37,344.19) --
	(370.47,344.65) --
	(370.58,344.58) --
	(370.68,344.73) --
	(370.79,344.36) --
	(370.89,344.35) --
	(371.00,344.45) --
	(371.10,344.33) --
	(371.21,344.72) --
	(371.31,344.70) --
	(371.42,344.87) --
	(371.52,344.90) --
	(371.63,344.67) --
	(371.74,344.42) --
	(371.84,344.47) --
	(371.95,344.24) --
	(372.05,344.29) --
	(372.16,344.56) --
	(372.26,344.90) --
	(372.37,344.63) --
	(372.47,344.16) --
	(372.58,343.95) --
	(372.68,343.99) --
	(372.79,343.59) --
	(372.89,343.68) --
	(373.00,343.85) --
	(373.10,343.88) --
	(373.21,344.08) --
	(373.32,343.83) --
	(373.42,343.24) --
	(373.53,343.08) --
	(373.63,342.95) --
	(373.74,343.12) --
	(373.84,343.71) --
	(373.95,343.75) --
	(374.05,343.65) --
	(374.16,343.55) --
	(374.26,343.18) --
	(374.37,343.90) --
	(374.47,343.45) --
	(374.58,343.34) --
	(374.69,343.22) --
	(374.79,343.13) --
	(374.90,342.97) --
	(375.00,342.96) --
	(375.11,342.80) --
	(375.21,342.69) --
	(375.32,342.54) --
	(375.42,342.26) --
	(375.53,342.29) --
	(375.63,342.05) --
	(375.74,342.24) --
	(375.84,341.89) --
	(375.95,341.97) --
	(376.05,342.09) --
	(376.16,342.53) --
	(376.27,342.20) --
	(376.37,342.44) --
	(376.48,342.20) --
	(376.58,342.24) --
	(376.69,342.14) --
	(376.79,342.60) --
	(376.90,342.84) --
	(377.00,342.66) --
	(377.11,342.89) --
	(377.21,342.62) --
	(377.32,342.70) --
	(377.42,342.66) --
	(377.53,342.64) --
	(377.64,342.65) --
	(377.74,342.36) --
	(377.85,342.38) --
	(377.95,342.48) --
	(378.06,342.56) --
	(378.16,342.58) --
	(378.27,342.55) --
	(378.37,342.22) --
	(378.48,342.58) --
	(378.58,342.46) --
	(378.69,342.23) --
	(378.79,342.12) --
	(378.90,342.00) --
	(379.00,341.74) --
	(379.11,342.01) --
	(379.22,342.17) --
	(379.32,342.57) --
	(379.43,342.10) --
	(379.53,341.91) --
	(379.64,341.85) --
	(379.74,341.90) --
	(379.85,341.78) --
	(379.95,341.95) --
	(380.06,341.79) --
	(380.16,341.64) --
	(380.27,341.65) --
	(380.37,342.11) --
	(380.48,341.61) --
	(380.59,341.50) --
	(380.69,341.36) --
	(380.80,341.31) --
	(380.90,341.21) --
	(381.01,341.23) --
	(381.11,341.13) --
	(381.22,340.97) --
	(381.32,340.88) --
	(381.43,340.94) --
	(381.53,340.75) --
	(381.64,340.94) --
	(381.74,340.86) --
	(381.85,340.98) --
	(381.95,340.86) --
	(382.06,341.07) --
	(382.17,341.04) --
	(382.27,340.61) --
	(382.38,340.90) --
	(382.48,340.79) --
	(382.59,340.90) --
	(382.69,341.39) --
	(382.80,341.41) --
	(382.90,341.82) --
	(383.01,341.49) --
	(383.11,341.44) --
	(383.22,341.08) --
	(383.32,341.12) --
	(383.43,341.95) --
	(383.54,341.57) --
	(383.64,341.82) --
	(383.75,341.90) --
	(383.85,341.88) --
	(383.96,341.67) --
	(384.06,341.71) --
	(384.17,341.98) --
	(384.27,341.80) --
	(384.38,341.94) --
	(384.48,341.83) --
	(384.59,341.81) --
	(384.69,341.87) --
	(384.80,341.74) --
	(384.90,341.50) --
	(385.01,341.89) --
	(385.12,341.88) --
	(385.22,342.29) --
	(385.33,342.36) --
	(385.43,341.63) --
	(385.54,341.46) --
	(385.64,341.06) --
	(385.75,341.14) --
	(385.85,341.36) --
	(385.96,341.23) --
	(386.06,340.81) --
	(386.17,340.76) --
	(386.27,340.59) --
	(386.38,340.54) --
	(386.49,340.57) --
	(386.59,340.79) --
	(386.70,341.06) --
	(386.80,340.99) --
	(386.91,341.19) --
	(387.01,341.43) --
	(387.12,341.05) --
	(387.22,340.97) --
	(387.33,341.00) --
	(387.43,341.35) --
	(387.54,341.38) --
	(387.64,340.94) --
	(387.75,340.75) --
	(387.85,340.59) --
	(387.96,340.53) --
	(388.07,340.46) --
	(388.17,340.55) --
	(388.28,340.60) --
	(388.38,340.34) --
	(388.49,340.06) --
	(388.59,340.17) --
	(388.70,339.86) --
	(388.80,339.89) --
	(388.91,339.60) --
	(389.01,339.64) --
	(389.12,339.44) --
	(389.22,339.62) --
	(389.33,339.88) --
	(389.44,339.97) --
	(389.54,340.34) --
	(389.65,340.64) --
	(389.75,340.53) --
	(389.86,340.17) --
	(389.96,339.82) --
	(390.07,339.93) --
	(390.17,339.93) --
	(390.28,339.38) --
	(390.38,339.38) --
	(390.49,339.88) --
	(390.59,340.08) --
	(390.70,339.97) --
	(390.80,339.77) --
	(390.91,339.36) --
	(391.02,339.39) --
	(391.12,339.71) --
	(391.23,339.72) --
	(391.33,339.59) --
	(391.44,339.63) --
	(391.54,339.62) --
	(391.65,339.67) --
	(391.75,339.59) --
	(391.86,339.74) --
	(391.96,339.73) --
	(392.07,339.50) --
	(392.17,338.92) --
	(392.28,338.85) --
	(392.39,339.05) --
	(392.49,339.10) --
	(392.60,339.08) --
	(392.70,339.00) --
	(392.81,338.93) --
	(392.91,338.90) --
	(393.02,338.86) --
	(393.12,338.86) --
	(393.23,338.86) --
	(393.33,338.57) --
	(393.44,338.45) --
	(393.54,338.85) --
	(393.65,339.15) --
	(393.75,338.98) --
	(393.86,338.68) --
	(393.97,338.84) --
	(394.07,338.91) --
	(394.18,338.68) --
	(394.28,338.67) --
	(394.39,338.50) --
	(394.49,338.38) --
	(394.60,338.29) --
	(394.70,338.46) --
	(394.81,338.90) --
	(394.91,338.78) --
	(395.02,339.00) --
	(395.12,339.03) --
	(395.23,339.00) --
	(395.34,338.88) --
	(395.44,338.95) --
	(395.55,338.72) --
	(395.65,338.49) --
	(395.76,338.84) --
	(395.86,338.74) --
	(395.97,338.70) --
	(396.07,338.96) --
	(396.18,339.45) --
	(396.28,339.17) --
	(396.39,338.99) --
	(396.49,338.80) --
	(396.60,338.91) --
	(396.70,338.81) --
	(396.81,338.82) --
	(396.92,338.42) --
	(397.02,338.50) --
	(397.13,338.53) --
	(397.23,338.93) --
	(397.34,338.48) --
	(397.44,338.60) --
	(397.55,338.53) --
	(397.65,338.21) --
	(397.76,338.23) --
	(397.86,338.64) --
	(397.97,338.72) --
	(398.07,338.50) --
	(398.18,338.85) --
	(398.29,338.84) --
	(398.39,338.76) --
	(398.50,339.10) --
	(398.60,338.73) --
	(398.71,338.75) --
	(398.81,338.91) --
	(398.92,338.83) --
	(399.02,338.95) --
	(399.13,338.79) --
	(399.23,338.71) --
	(399.34,338.77) --
	(399.44,338.75) --
	(399.55,338.71) --
	(399.65,338.64) --
	(399.76,338.64) --
	(399.87,338.74) --
	(399.97,338.52) --
	(400.08,338.47) --
	(400.18,338.88) --
	(400.29,339.20) --
	(400.39,339.08) --
	(400.50,339.10) --
	(400.60,338.66) --
	(400.71,338.70) --
	(400.81,338.62) --
	(400.92,338.80) --
	(401.02,338.63) --
	(401.13,338.75) --
	(401.24,338.91) --
	(401.34,338.92) --
	(401.45,339.04) --
	(401.55,339.15) --
	(401.66,339.09) --
	(401.76,338.77) --
	(401.87,338.68) --
	(401.97,338.72) --
	(402.08,339.22) --
	(402.18,339.13) --
	(402.29,338.86) --
	(402.39,338.66) --
	(402.50,338.70) --
	(402.60,338.44) --
	(402.71,338.69) --
	(402.82,338.86) --
	(402.92,338.91) --
	(403.03,338.90) --
	(403.13,338.84) --
	(403.24,338.72) --
	(403.34,338.72) --
	(403.45,338.73) --
	(403.55,338.50) --
	(403.66,338.58) --
	(403.76,338.41) --
	(403.87,338.35) --
	(403.97,338.40) --
	(404.08,338.70) --
	(404.19,339.00) --
	(404.29,338.47) --
	(404.40,338.28) --
	(404.50,338.47) --
	(404.61,338.47) --
	(404.71,338.34) --
	(404.82,338.33) --
	(404.92,338.60) --
	(405.03,338.61) --
	(405.13,338.72) --
	(405.24,338.53) --
	(405.34,338.40) --
	(405.45,338.22) --
	(405.55,338.04) --
	(405.66,338.26) --
	(405.77,338.46) --
	(405.87,338.33) --
	(405.98,338.39) --
	(406.08,338.09) --
	(406.19,338.03) --
	(406.29,338.10) --
	(406.40,338.17) --
	(406.50,338.14) --
	(406.61,338.20) --
	(406.71,337.98) --
	(406.82,337.96) --
	(406.92,338.05) --
	(407.03,338.28) --
	(407.14,338.22) --
	(407.24,338.35) --
	(407.35,338.47) --
	(407.45,338.37) --
	(407.56,338.37) --
	(407.66,338.51) --
	(407.77,338.22) --
	(407.87,338.25) --
	(407.98,337.94) --
	(408.08,338.02) --
	(408.19,338.18) --
	(408.29,338.15) --
	(408.40,338.00) --
	(408.50,338.39) --
	(408.61,338.48) --
	(408.72,338.63) --
	(408.82,338.30) --
	(408.93,338.16) --
	(409.03,338.14) --
	(409.14,337.95) --
	(409.24,337.87) --
	(409.35,338.05) --
	(409.45,338.20) --
	(409.56,338.16) --
	(409.66,338.36) --
	(409.77,338.67) --
	(409.87,338.82) --
	(409.98,338.46) --
	(410.09,338.48) --
	(410.19,338.26) --
	(410.30,338.10) --
	(410.40,338.27) --
	(410.51,337.90) --
	(410.61,338.28) --
	(410.72,338.00) --
	(410.82,337.91) --
	(410.93,338.10) --
	(411.03,338.31) --
	(411.14,338.23) --
	(411.24,338.36) --
	(411.35,338.36) --
	(411.45,338.23) --
	(411.56,337.97) --
	(411.67,338.11) --
	(411.77,338.25) --
	(411.88,338.74) --
	(411.98,338.60) --
	(412.09,338.42) --
	(412.19,338.01) --
	(412.30,338.02) --
	(412.40,338.04) --
	(412.51,337.96) --
	(412.61,337.88) --
	(412.72,337.88) --
	(412.82,338.12) --
	(412.93,338.56) --
	(413.04,338.58) --
	(413.14,338.07) --
	(413.25,337.78) --
	(413.35,337.97) --
	(413.46,338.24) --
	(413.56,338.38) --
	(413.67,338.40) --
	(413.77,338.38) --
	(413.88,338.54) --
	(413.98,338.28) --
	(414.09,338.33) --
	(414.19,338.21) --
	(414.30,338.25) --
	(414.40,338.39) --
	(414.51,338.47) --
	(414.62,338.50) --
	(414.72,338.54) --
	(414.83,338.13) --
	(414.93,338.21) --
	(415.04,338.10) --
	(415.14,337.65) --
	(415.25,337.33) --
	(415.35,337.87) --
	(415.46,338.02) --
	(415.56,338.18) --
	(415.67,338.01) --
	(415.77,337.99) --
	(415.88,338.06) --
	(415.99,338.37) --
	(416.09,338.60) --
	(416.20,338.45) --
	(416.30,338.00) --
	(416.41,337.75) --
	(416.51,337.63) --
	(416.62,337.58) --
	(416.72,337.59) --
	(416.83,337.78) --
	(416.93,337.93) --
	(417.04,337.82) --
	(417.14,337.93) --
	(417.25,338.02) --
	(417.35,337.95) --
	(417.46,338.09) --
	(417.57,337.92) --
	(417.67,337.90) --
	(417.78,337.72) --
	(417.88,337.98) --
	(417.99,338.52) --
	(418.09,338.36) --
	(418.20,338.27) --
	(418.30,338.33) --
	(418.41,338.72) --
	(418.51,339.30) --
	(418.62,338.91) --
	(418.72,338.90) --
	(418.83,339.12) --
	(418.94,339.46) --
	(419.04,339.42) --
	(419.15,338.97) --
	(419.25,339.09) --
	(419.36,338.71) --
	(419.46,338.80) --
	(419.57,338.42) --
	(419.67,338.60) --
	(419.78,339.02) --
	(419.88,338.92) --
	(419.99,339.47) --
	(420.09,339.87) --
	(420.20,339.91) --
	(420.30,340.22) --
	(420.41,339.99) --
	(420.52,340.02) --
	(420.62,340.06) --
	(420.73,339.86) --
	(420.83,339.54) --
	(420.94,339.39) --
	(421.04,339.36) --
	(421.15,339.35) --
	(421.25,339.54) --
	(421.36,339.94) --
	(421.46,340.51) --
	(421.57,340.68) --
	(421.67,340.24) --
	(421.78,339.91) --
	(421.88,340.01) --
	(421.99,340.44) --
	(422.10,339.91) --
	(422.20,339.71) --
	(422.31,339.38) --
	(422.41,339.37) --
	(422.52,339.02) --
	(422.62,339.17) --
	(422.73,339.17) --
	(422.83,338.94) --
	(422.94,339.58) --
	(423.04,339.63) --
	(423.15,339.39) --
	(423.25,339.68) --
	(423.36,339.43) --
	(423.47,339.19) --
	(423.57,338.49) --
	(423.68,338.16) --
	(423.78,338.08) --
	(423.89,338.16) --
	(423.99,338.45) --
	(424.10,338.33) --
	(424.20,338.38) --
	(424.31,338.74) --
	(424.41,339.35) --
	(424.52,339.36) --
	(424.62,339.32) --
	(424.73,338.99) --
	(424.83,339.29) --
	(424.94,339.66) --
	(425.05,339.62) --
	(425.15,339.11) --
	(425.26,337.94) --
	(425.36,337.87) --
	(425.47,337.44) --
	(425.57,337.13) --
	(425.68,337.95) --
	(425.78,338.59) --
	(425.89,338.78) --
	(425.99,339.55) --
	(426.10,339.96) --
	(426.20,339.39) --
	(426.31,339.86) --
	(426.42,339.87) --
	(426.52,339.95) --
	(426.63,340.31) --
	(426.73,340.43) --
	(426.84,341.42) --
	(426.94,341.23) --
	(427.05,340.64) --
	(427.15,340.76) --
	(427.26,341.40) --
	(427.36,341.36) --
	(427.47,341.30) --
	(427.57,342.07) --
	(427.68,341.49) --
	(427.78,341.31) --
	(427.89,341.07) --
	(428.00,340.69) --
	(428.10,340.99) --
	(428.21,342.27) --
	(428.31,342.11) --
	(428.42,342.16) --
	(428.52,342.21) --
	(428.63,342.66) --
	(428.73,343.49) --
	(428.84,343.19) --
	(428.94,342.76) --
	(429.05,342.81) --
	(429.15,342.99) --
	(429.26,342.88) --
	(429.37,342.80) --
	(429.47,342.10) --
	(429.58,342.29) --
	(429.68,342.25) --
	(429.79,342.42) --
	(429.89,341.72) --
	(430.00,341.39) --
	(430.10,341.32) --
	(430.21,340.89) --
	(430.31,340.21) --
	(430.42,339.45) --
	(430.52,339.17) --
	(430.63,338.45) --
	(430.73,337.79) --
	(430.84,338.23) --
	(430.95,339.08) --
	(431.05,339.71) --
	(431.16,340.88) --
	(431.26,341.13) --
	(431.37,340.94) --
	(431.47,341.56) --
	(431.58,341.58) --
	(431.68,341.88) --
	(431.79,342.77) --
	(431.89,342.86) --
	(432.00,343.18) --
	(432.10,342.53) --
	(432.21,342.41) --
	(432.32,342.21) --
	(432.42,341.20) --
	(432.53,340.83) --
	(432.63,341.26) --
	(432.74,341.10) --
	(432.84,341.33) --
	(432.95,342.59) --
	(433.05,342.07) --
	(433.16,342.09) --
	(433.26,341.91) --
	(433.37,341.90) --
	(433.47,342.02) --
	(433.58,341.92) --
	(433.68,341.23) --
	(433.79,340.87) --
	(433.90,341.37) --
	(434.00,341.87) --
	(434.11,341.89) --
	(434.21,342.78) --
	(434.32,343.86) --
	(434.42,344.12) --
	(434.53,343.83) --
	(434.63,343.30) --
	(434.74,343.26) --
	(434.84,343.38) --
	(434.95,343.64) --
	(435.05,344.20) --
	(435.16,344.28) --
	(435.27,344.58) --
	(435.37,344.56) --
	(435.48,344.65) --
	(435.58,345.60) --
	(435.69,346.01) --
	(435.79,345.50) --
	(435.90,345.72) --
	(436.00,345.39) --
	(436.11,344.70) --
	(436.21,344.39) --
	(436.32,344.23) --
	(436.42,344.31) --
	(436.53,344.14) --
	(436.63,343.84) --
	(436.74,341.95) --
	(436.85,341.00) --
	(436.95,341.16) --
	(437.06,341.66) --
	(437.16,341.43) --
	(437.27,342.28) --
	(437.37,342.69) --
	(437.48,344.09) --
	(437.58,345.65) --
	(437.69,346.18) --
	(437.79,345.41) --
	(437.90,343.67) --
	(438.00,342.58) --
	(438.11,342.66) --
	(438.22,343.73) --
	(438.32,342.34) --
	(438.43,342.00) --
	(438.53,342.26) --
	(438.64,342.85) --
	(438.74,343.65) --
	(438.85,345.33) --
	(438.95,345.84) --
	(439.06,346.49) --
	(439.16,346.90) --
	(439.27,346.63) --
	(439.37,346.45) --
	(439.48,345.85) --
	(439.58,344.67) --
	(439.69,344.29) --
	(439.80,344.28) --
	(439.90,343.74) --
	(440.01,344.95) --
	(440.11,345.80) --
	(440.22,345.70) --
	(440.32,345.60) --
	(440.43,345.40) --
	(440.53,343.93) --
	(440.64,343.94) --
	(440.74,343.14) --
	(440.85,342.85) --
	(440.95,342.98) --
	(441.06,343.65) --
	(441.17,345.51) --
	(441.27,346.12) --
	(441.38,346.59) --
	(441.48,347.48) --
	(441.59,346.85) --
	(441.69,347.28) --
	(441.80,346.07) --
	(441.90,345.82) --
	(442.01,346.47) --
	(442.11,346.21) --
	(442.22,346.58) --
	(442.32,345.54) --
	(442.43,345.52) --
	(442.53,345.74) --
	(442.64,344.53) --
	(442.75,344.77) --
	(442.85,345.32) --
	(442.96,344.72) --
	(443.06,344.25) --
	(443.17,344.50) --
	(443.27,344.35) --
	(443.38,344.37) --
	(443.48,343.96) --
	(443.59,343.36) --
	(443.69,343.94) --
	(443.80,344.83) --
	(443.90,344.95) --
	(444.01,345.17) --
	(444.12,344.82) --
	(444.22,343.51) --
	(444.33,343.92) --
	(444.43,343.83) --
	(444.54,344.29) --
	(444.64,344.93) --
	(444.75,344.56) --
	(444.85,343.37) --
	(444.96,342.21) --
	(445.06,341.59) --
	(445.17,341.26) --
	(445.27,338.86) --
	(445.38,337.62) --
	(445.48,337.98) --
	(445.59,338.36) --
	(445.70,339.14) --
	(445.80,338.66) --
	(445.91,338.36) --
	(446.01,337.32) --
	(446.12,336.24) --
	(446.22,336.00) --
	(446.33,335.55) --
	(446.43,334.42) --
	(446.54,333.34) --
	(446.64,334.47) --
	(446.75,334.65) --
	(446.85,334.63) --
	(446.96,335.72) --
	(447.07,335.13) --
	(447.17,334.68) --
	(447.28,333.55) --
	(447.38,331.76) --
	(447.49,331.07) --
	(447.59,331.81) --
	(447.70,332.75) --
	(447.80,334.29) --
	(447.91,335.43) --
	(448.01,335.37) --
	(448.12,334.97) --
	(448.22,335.69) --
	(448.33,336.61) --
	(448.43,336.44) --
	(448.54,333.25) --
	(448.65,331.35) --
	(448.75,331.07) --
	(448.86,330.92) --
	(448.96,329.95) --
	(449.07,328.69) --
	(449.17,328.45) --
	(449.28,328.81) --
	(449.38,331.21) --
	(449.49,332.94) --
	(449.59,333.99) --
	(449.70,334.47) --
	(449.80,333.67) --
	(449.91,332.18) --
	(450.02,331.62) --
	(450.12,330.87) --
	(450.23,330.36) --
	(450.33,329.26) --
	(450.44,329.25) --
	(450.54,328.75) --
	(450.65,329.31) --
	(450.75,329.19) --
	(450.86,327.45) --
	(450.96,324.78) --
	(451.07,321.75) --
	(451.17,319.85) --
	(451.28,317.47) --
	(451.38,315.99) --
	(451.49,316.04) --
	(451.60,315.05) --
	(451.70,314.03) --
	(451.81,313.82) --
	(451.91,313.06) --
	(452.02,311.89) --
	(452.12,311.72) --
	(452.23,312.64) --
	(452.33,313.97) --
	(452.44,314.88) --
	(452.54,313.45) --
	(452.65,313.33) --
	(452.75,317.97) --
	(452.86,320.81) --
	(452.97,319.93) --
	(453.07,320.13) --
	(453.18,318.34) --
	(453.28,317.65) --
	(453.39,318.24) --
	(453.49,318.97) --
	(453.60,321.06) --
	(453.70,323.42) --
	(453.81,325.45) --
	(453.91,326.31) --
	(454.02,325.83) --
	(454.12,324.83) --
	(454.23,323.07) --
	(454.33,322.40) --
	(454.44,321.04) --
	(454.55,319.24) --
	(454.65,319.39) --
	(454.76,319.12) --
	(454.86,319.52) --
	(454.97,320.12) --
	(455.07,319.97) --
	(455.18,320.77) --
	(455.28,321.00) --
	(455.39,322.01) --
	(455.49,321.55) --
	(455.60,320.61) --
	(455.70,320.09) --
	(455.81,319.59) --
	(455.92,320.55) --
	(456.02,320.41) --
	(456.13,321.69) --
	(456.23,322.06) --
	(456.34,322.80) --
	(456.44,323.22) --
	(456.55,324.45) --
	(456.65,323.25) --
	(456.76,321.51) --
	(456.86,322.43) --
	(456.97,322.91) --
	(457.07,324.44) --
	(457.18,325.12) --
	(457.28,325.65) --
	(457.39,325.15) --
	(457.50,323.80) --
	(457.60,322.13) --
	(457.71,322.24) --
	(457.81,322.26) --
	(457.92,323.65) --
	(458.02,322.64) --
	(458.13,321.65) --
	(458.23,322.12) --
	(458.34,322.81) --
	(458.44,321.63) --
	(458.55,318.90) --
	(458.65,318.37) --
	(458.76,319.75) --
	(458.87,320.06) --
	(458.97,319.47) --
	(459.08,319.36) --
	(459.18,319.05) --
	(459.29,316.89) --
	(459.39,317.87) --
	(459.50,318.28) --
	(459.60,319.19) --
	(459.71,320.84) --
	(459.81,321.26) --
	(459.92,320.99) --
	(460.02,321.25) --
	(460.13,320.02) --
	(460.23,316.28) --
	(460.34,311.30) --
	(460.45,313.70) --
	(460.55,314.60) --
	(460.66,310.04) --
	(460.76,307.81) --
	(460.87,304.26) --
	(460.97,296.00) --
	(461.08,292.05) --
	(461.18,291.69) --
	(461.29,294.08) --
	(461.39,290.69) --
	(461.50,291.33) --
	(461.60,290.15) --
	(461.71,290.92) --
	(461.82,298.39) --
	(461.92,289.85) --
	(462.03,289.53) --
	(462.13,288.96) --
	(462.24,288.07) --
	(462.34,287.53) --
	(462.45,289.02) --
	(462.55,292.14) --
	(462.66,292.46) --
	(462.76,297.39) --
	(462.87,295.80) --
	(462.97,302.73) --
	(463.08,303.26) --
	(463.18,300.61) --
	(463.29,307.61) --
	(463.40,305.01) --
	(463.50,298.45) --
	(463.61,296.55) --
	(463.71,294.40) --
	(463.82,301.46) --
	(463.92,303.08) --
	(464.03,311.00) --
	(464.13,316.88) --
	(464.24,318.67) --
	(464.34,318.73) --
	(464.45,317.97) --
	(464.55,317.15) --
	(464.66,318.07) --
	(464.77,319.06) --
	(464.87,321.01) --
	(464.98,323.77) --
	(465.08,325.09) --
	(465.19,324.69) --
	(465.29,325.11) --
	(465.40,328.23) --
	(465.50,328.89) --
	(465.61,328.10) --
	(465.71,327.43) --
	(465.82,326.85) --
	(465.92,326.37) --
	(466.03,327.03) --
	(466.13,327.20) --
	(466.24,327.49) --
	(466.35,327.22) --
	(466.45,326.46) --
	(466.56,326.60) --
	(466.66,326.85) --
	(466.77,325.58) --
	(466.87,324.03) --
	(466.98,322.29) --
	(467.08,321.48) --
	(467.19,320.17) --
	(467.29,318.50) --
	(467.40,317.37) --
	(467.50,318.30) --
	(467.61,318.52) --
	(467.72,318.13) --
	(467.82,318.20) --
	(467.93,319.20) --
	(468.03,318.62) --
	(468.14,318.91) --
	(468.24,319.69) --
	(468.35,319.35) --
	(468.45,320.73) --
	(468.56,321.89) --
	(468.66,322.12) --
	(468.77,321.19) --
	(468.87,321.07) --
	(468.98,318.98) --
	(469.08,318.62) --
	(469.19,319.25) --
	(469.30,320.48) --
	(469.40,321.45) --
	(469.51,322.02) --
	(469.61,322.82) --
	(469.72,323.36) --
	(469.82,322.75) --
	(469.93,322.92) --
	(470.03,323.56) --
	(470.14,323.78) --
	(470.24,323.80) --
	(470.35,323.83) --
	(470.45,323.49) --
	(470.56,323.82) --
	(470.67,323.57) --
	(470.77,323.96) --
	(470.88,324.19) --
	(470.98,324.56) --
	(471.09,324.78) --
	(471.19,323.86) --
	(471.30,322.99) --
	(471.40,322.38) --
	(471.51,322.71) --
	(471.61,321.91) --
	(471.72,320.62) --
	(471.82,321.21) --
	(471.93,321.80) --
	(472.03,321.88) --
	(472.14,321.77) --
	(472.25,322.92) --
	(472.35,322.35) --
	(472.46,322.30) --
	(472.56,322.48) --
	(472.67,321.98) --
	(472.77,321.37) --
	(472.88,320.76) --
	(472.98,321.50) --
	(473.09,320.61) --
	(473.19,321.07) --
	(473.30,321.84) --
	(473.40,322.19) --
	(473.51,323.00) --
	(473.62,322.19) --
	(473.72,321.88) --
	(473.83,322.02) --
	(473.93,322.86) --
	(474.04,323.70) --
	(474.14,324.53) --
	(474.25,324.76) --
	(474.35,324.92) --
	(474.46,326.11) --
	(474.56,328.03) --
	(474.67,328.79) --
	(474.77,329.87) --
	(474.88,329.37) --
	(474.98,330.69) --
	(475.09,331.76) --
	(475.20,331.03) --
	(475.30,329.87) --
	(475.41,328.68) --
	(475.51,328.65) --
	(475.62,329.48) --
	(475.72,329.18) --
	(475.83,328.15) --
	(475.93,328.53) --
	(476.04,329.08) --
	(476.14,329.16) --
	(476.25,329.07) --
	(476.35,328.56) --
	(476.46,328.79) --
	(476.57,328.99) --
	(476.67,328.89) --
	(476.78,328.89) --
	(476.88,330.05) --
	(476.99,329.34) --
	(477.09,329.15) --
	(477.20,329.04) --
	(477.30,329.29) --
	(477.41,329.34) --
	(477.51,330.08) --
	(477.62,329.65) --
	(477.72,329.41) --
	(477.83,329.99) --
	(477.93,330.60) --
	(478.04,330.69) --
	(478.15,330.73) --
	(478.25,331.11) --
	(478.36,329.95) --
	(478.46,329.70) --
	(478.57,330.17) --
	(478.67,330.08) --
	(478.78,329.54) --
	(478.88,328.79) --
	(478.99,329.75) --
	(479.09,329.63) --
	(479.20,328.55) --
	(479.30,328.68) --
	(479.41,328.10) --
	(479.52,326.39) --
	(479.62,325.62) --
	(479.73,325.77) --
	(479.83,323.34) --
	(479.94,317.21) --
	(480.04,312.80) --
	(480.15,303.56) --
	(480.25,309.26) --
	(480.36,309.97) --
	(480.46,308.28) --
	(480.57,312.08) --
	(480.67,315.44) --
	(480.78,318.98) --
	(480.88,317.52) --
	(480.99,316.78) --
	(481.10,315.65) --
	(481.20,314.73) --
	(481.31,318.72) --
	(481.41,321.71) --
	(481.52,322.39) --
	(481.62,322.78) --
	(481.73,322.21) --
	(481.83,319.78) --
	(481.94,320.94) --
	(482.04,317.87) --
	(482.15,315.79) --
	(482.25,313.38) --
	(482.36,312.10) --
	(482.47,318.22) --
	(482.57,321.23) --
	(482.68,321.96) --
	(482.78,320.65) --
	(482.89,322.58) --
	(482.99,324.88) --
	(483.10,326.41) --
	(483.20,326.35) --
	(483.31,327.53) --
	(483.41,328.50) --
	(483.52,329.47) --
	(483.62,329.03) --
	(483.73,328.61) --
	(483.83,327.91) --
	(483.94,326.74) --
	(484.05,325.18) --
	(484.15,323.74) --
	(484.26,323.69) --
	(484.36,326.93) --
	(484.47,328.88) --
	(484.57,329.31) --
	(484.68,330.44) --
	(484.78,331.78) --
	(484.89,332.35) --
	(484.99,332.54) --
	(485.10,333.32) --
	(485.20,332.23) --
	(485.31,329.24) --
	(485.42,328.79) --
	(485.52,323.79) --
	(485.63,326.81) --
	(485.73,326.61) --
	(485.84,321.05) --
	(485.94,315.14) --
	(486.05,324.68) --
	(486.15,323.20) --
	(486.26,319.22) --
	(486.36,315.20) --
	(486.47,322.09) --
	(486.57,322.78) --
	(486.68,315.55) --
	(486.78,316.01) --
	(486.89,316.59) --
	(487.00,317.24) --
	(487.10,318.44) --
	(487.21,319.30) --
	(487.31,320.06) --
	(487.42,320.76) --
	(487.52,321.44) --
	(487.63,322.40) --
	(487.73,322.35) --
	(487.84,322.84) --
	(487.94,323.53) --
	(488.05,324.01) --
	(488.15,323.33) --
	(488.26,324.49) --
	(488.37,331.57) --
	(488.47,336.74) --
	(488.58,335.45) --
	(488.68,331.64) --
	(488.79,330.59) --
	(488.89,335.69) --
	(489.00,341.44) --
	(489.10,341.98) --
	(489.21,341.84) --
	(489.31,339.29) --
	(489.42,338.57) --
	(489.52,339.99) --
	(489.63,341.50) --
	(489.73,341.77) --
	(489.84,339.10) --
	(489.95,334.44) --
	(490.05,332.62) --
	(490.16,332.51) --
	(490.26,332.07) --
	(490.37,333.18) --
	(490.47,331.15) --
	(490.58,330.21) --
	(490.68,333.12) --
	(490.79,334.55) --
	(490.89,336.78) --
	(491.00,340.76) --
	(491.10,341.29) --
	(491.21,342.03) --
	(491.32,343.16) --
	(491.42,343.28) --
	(491.53,342.77) --
	(491.63,342.98) --
	(491.74,343.50) --
	(491.84,342.98) --
	(491.95,343.28) --
	(492.05,343.59) --
	(492.16,343.03) --
	(492.26,342.64) --
	(492.37,343.04) --
	(492.47,340.97) --
	(492.58,341.36) --
	(492.68,342.71) --
	(492.79,342.13) --
	(492.90,342.69) --
	(493.00,343.75) --
	(493.11,343.92) --
	(493.21,343.12) --
	(493.32,343.35) --
	(493.42,343.13) --
	(493.53,342.41) --
	(493.63,341.01) --
	(493.74,341.74) --
	(493.84,342.50) --
	(493.95,342.49) --
	(494.05,340.40) --
	(494.16,338.40) --
	(494.27,338.18) --
	(494.37,337.15) --
	(494.48,336.80) --
	(494.58,336.81) --
	(494.69,335.88) --
	(494.79,335.84) --
	(494.90,334.81) --
	(495.00,334.35) --
	(495.11,334.64) --
	(495.21,334.54) --
	(495.32,334.83) --
	(495.42,336.02) --
	(495.53,337.75) --
	(495.63,337.52) --
	(495.74,337.69) --
	(495.85,337.20) --
	(495.95,337.35) --
	(496.06,338.09) --
	(496.16,337.28) --
	(496.27,337.68) --
	(496.37,338.25) --
	(496.48,338.08) --
	(496.58,338.31) --
	(496.69,338.75) --
	(496.79,338.20) --
	(496.90,339.16) --
	(497.00,340.21) --
	(497.11,340.90) --
	(497.22,341.59) --
	(497.32,341.37) --
	(497.43,340.99) --
	(497.53,340.93) --
	(497.64,340.93) --
	(497.74,340.77) --
	(497.85,341.42) --
	(497.95,342.22) --
	(498.06,344.24) --
	(498.16,344.28) --
	(498.27,343.63) --
	(498.37,343.31) --
	(498.48,343.10) --
	(498.58,343.62) --
	(498.69,345.45) --
	(498.80,346.82) --
	(498.90,346.63) --
	(499.01,347.00) --
	(499.11,346.74) --
	(499.22,347.83) --
	(499.32,347.69) --
	(499.43,348.27) --
	(499.53,347.03) --
	(499.64,347.20) --
	(499.74,346.76) --
	(499.85,345.68) --
	(499.95,346.33) --
	(500.06,346.02) --
	(500.17,346.10) --
	(500.27,345.65) --
	(500.38,345.86) --
	(500.48,346.31) --
	(500.59,346.88) --
	(500.69,346.78) --
	(500.80,345.87) --
	(500.90,345.48) --
	(501.01,345.87) --
	(501.11,346.36) --
	(501.22,346.34) --
	(501.32,345.77) --
	(501.43,346.43) --
	(501.53,346.93) --
	(501.64,346.16) --
	(501.75,346.69) --
	(501.85,346.88) --
	(501.96,347.87) --
	(502.06,348.68) --
	(502.17,349.06) --
	(502.27,348.16) --
	(502.38,348.44) --
	(502.48,348.15) --
	(502.59,347.77) --
	(502.69,347.64) --
	(502.80,347.16) --
	(502.90,347.37) --
	(503.01,348.00) --
	(503.12,348.54) --
	(503.22,348.72) --
	(503.33,348.66) --
	(503.43,348.67) --
	(503.54,348.97) --
	(503.64,349.16) --
	(503.75,349.81) --
	(503.85,349.41) --
	(503.96,349.09) --
	(504.06,349.55) --
	(504.17,350.45) --
	(504.27,350.54) --
	(504.38,350.41) --
	(504.48,350.05) --
	(504.59,349.99) --
	(504.70,350.31) --
	(504.80,350.45) --
	(504.91,350.71) --
	(505.01,350.29) --
	(505.12,350.67) --
	(505.22,350.87) --
	(505.33,351.31) --
	(505.43,351.36) --
	(505.54,351.20) --
	(505.64,351.06) --
	(505.75,351.16) --
	(505.85,350.92) --
	(505.96,350.52) --
	(506.07,350.34) --
	(506.17,349.87) --
	(506.28,350.14) --
	(506.38,349.80) --
	(506.49,349.85) --
	(506.59,349.81) --
	(506.70,349.47) --
	(506.80,349.05) --
	(506.91,349.83) --
	(507.01,349.71) --
	(507.12,349.23) --
	(507.22,349.75) --
	(507.33,349.42) --
	(507.43,349.89) --
	(507.54,350.13) --
	(507.65,350.27) --
	(507.75,349.74) --
	(507.86,349.82) --
	(507.96,350.49) --
	(508.07,350.00) --
	(508.17,349.45) --
	(508.28,349.34) --
	(508.38,349.75) --
	(508.49,349.72) --
	(508.59,349.11) --
	(508.70,349.26) --
	(508.80,349.37) --
	(508.91,349.13) --
	(509.02,349.73) --
	(509.12,350.76) --
	(509.23,350.01) --
	(509.33,350.06) --
	(509.44,350.58) --
	(509.54,350.91) --
	(509.65,350.16) --
	(509.75,351.01) --
	(509.86,351.25) --
	(509.96,351.14) --
	(510.07,351.01) --
	(510.17,350.08) --
	(510.28,349.86) --
	(510.38,350.14) --
	(510.49,350.50) --
	(510.60,349.72) --
	(510.70,349.76) --
	(510.81,349.53) --
	(510.91,349.29) --
	(511.02,349.48) --
	(511.12,349.68) --
	(511.23,349.75) --
	(511.33,350.51) --
	(511.44,350.28) --
	(511.54,350.22) --
	(511.65,350.59) --
	(511.75,350.85) --
	(511.86,350.60) --
	(511.97,350.02) --
	(512.07,350.19) --
	(512.18,350.49) --
	(512.28,350.66) --
	(512.39,350.32) --
	(512.49,350.03) --
	(512.60,350.80) --
	(512.70,350.24) --
	(512.81,350.35) --
	(512.91,351.10) --
	(513.02,351.39) --
	(513.12,351.11) --
	(513.23,351.63) --
	(513.33,351.10) --
	(513.44,350.72) --
	(513.55,350.62) --
	(513.65,350.90) --
	(513.76,350.49) --
	(513.86,349.70) --
	(513.97,350.18) --
	(514.07,349.88) --
	(514.18,349.90) --
	(514.28,350.84) --
	(514.39,351.30) --
	(514.49,351.21) --
	(514.60,350.51) --
	(514.70,350.50) --
	(514.81,350.62) --
	(514.92,350.44) --
	(515.02,350.52) --
	(515.13,350.06) --
	(515.23,350.33) --
	(515.34,349.83) --
	(515.44,349.30) --
	(515.55,350.19) --
	(515.65,350.20) --
	(515.76,350.26) --
	(515.86,350.04) --
	(515.97,349.93) --
	(516.07,350.02) --
	(516.18,349.79) --
	(516.28,349.24) --
	(516.39,349.28) --
	(516.50,349.77) --
	(516.60,349.55) --
	(516.71,349.54) --
	(516.81,349.20) --
	(516.92,348.97) --
	(517.02,348.52) --
	(517.13,348.15) --
	(517.23,348.12) --
	(517.34,348.26) --
	(517.44,348.33) --
	(517.55,348.04) --
	(517.65,348.61) --
	(517.76,348.71) --
	(517.87,348.51) --
	(517.97,348.47) --
	(518.08,348.75) --
	(518.18,348.39) --
	(518.29,348.42) --
	(518.39,348.05) --
	(518.50,349.09) --
	(518.60,348.55) --
	(518.71,347.33) --
	(518.81,347.20) --
	(518.92,347.17) --
	(519.02,347.73) --
	(519.13,347.60) --
	(519.23,347.84) --
	(519.34,347.71) --
	(519.45,347.47) --
	(519.55,347.52) --
	(519.66,347.34) --
	(519.76,347.57) --
	(519.87,348.02) --
	(519.97,347.44) --
	(520.08,347.50) --
	(520.18,347.77) --
	(520.29,348.20) --
	(520.39,348.06) --
	(520.50,348.42) --
	(520.60,348.78) --
	(520.71,348.10) --
	(520.81,348.39) --
	(520.92,348.11) --
	(521.03,347.91) --
	(521.13,347.42) --
	(521.24,347.30) --
	(521.34,346.85) --
	(521.45,347.06) --
	(521.55,346.41) --
	(521.66,346.60) --
	(521.76,346.62) --
	(521.87,346.79) --
	(521.97,346.73) --
	(522.08,346.58) --
	(522.18,346.77) --
	(522.29,346.92) --
	(522.40,346.84) --
	(522.50,346.54) --
	(522.61,346.80) --
	(522.71,346.89) --
	(522.82,346.79) --
	(522.92,346.34) --
	(523.03,346.60) --
	(523.13,345.98) --
	(523.24,345.70) --
	(523.34,345.82) --
	(523.45,345.47) --
	(523.55,344.98) --
	(523.66,345.13) --
	(523.76,345.03) --
	(523.87,344.50) --
	(523.98,344.63) --
	(524.08,344.52) --
	(524.19,343.82) --
	(524.29,343.78) --
	(524.40,344.09) --
	(524.50,344.13) --
	(524.61,343.98) --
	(524.71,343.74) --
	(524.82,343.89) --
	(524.92,343.76) --
	(525.03,343.88) --
	(525.13,344.29) --
	(525.24,344.87) --
	(525.35,344.14) --
	(525.45,344.09) --
	(525.56,343.77) --
	(525.66,344.03) --
	(525.77,344.21) --
	(525.87,344.16) --
	(525.98,343.81) --
	(526.08,344.22) --
	(526.19,344.22) --
	(526.29,344.07) --
	(526.40,344.11) --
	(526.50,344.36) --
	(526.61,344.12) --
	(526.71,343.58) --
	(526.82,343.40) --
	(526.93,343.53) --
	(527.03,343.82) --
	(527.14,343.52) --
	(527.24,343.07) --
	(527.35,342.69) --
	(527.45,342.94) --
	(527.56,343.00) --
	(527.66,342.78) --
	(527.77,342.44) --
	(527.87,342.76) --
	(527.98,342.50) --
	(528.08,342.61) --
	(528.19,342.54) --
	(528.30,342.45) --
	(528.40,342.36) --
	(528.51,342.35) --
	(528.61,342.42) --
	(528.72,342.64) --
	(528.82,342.96) --
	(528.93,342.59) --
	(529.03,342.53) --
	(529.14,342.25) --
	(529.24,341.91) --
	(529.35,342.36) --
	(529.45,342.55) --
	(529.56,342.32) --
	(529.66,342.20) --
	(529.77,342.14) --
	(529.88,342.00) --
	(529.98,342.21) --
	(530.09,342.21) --
	(530.19,342.35) --
	(530.30,342.48) --
	(530.40,342.26) --
	(530.51,341.98) --
	(530.61,342.08) --
	(530.72,342.17) --
	(530.82,341.83) --
	(530.93,341.71) --
	(531.03,341.76) --
	(531.14,341.99) --
	(531.25,341.73) --
	(531.35,341.99) --
	(531.46,342.02) --
	(531.56,341.87) --
	(531.67,342.03) --
	(531.77,342.20) --
	(531.88,342.18) --
	(531.98,341.89) --
	(532.09,341.75) --
	(532.19,341.77) --
	(532.30,341.73) --
	(532.40,341.44) --
	(532.51,341.40) --
	(532.61,341.33) --
	(532.72,341.08) --
	(532.83,340.95) --
	(532.93,341.12) --
	(533.04,341.44) --
	(533.14,341.20) --
	(533.25,340.89) --
	(533.35,340.84) --
	(533.46,340.94) --
	(533.56,340.69) --
	(533.67,340.67) --
	(533.77,340.48) --
	(533.88,340.34) --
	(533.98,340.28) --
	(534.09,340.30) --
	(534.20,340.43) --
	(534.30,340.68) --
	(534.41,340.57) --
	(534.51,340.74) --
	(534.62,340.52) --
	(534.72,340.56) --
	(534.83,340.49) --
	(534.93,340.74) --
	(535.04,340.97) --
	(535.14,341.58) --
	(535.25,341.96) --
	(535.35,342.05) --
	(535.46,342.26) --
	(535.56,342.33) --
	(535.67,342.17) --
	(535.78,342.05) --
	(535.88,342.21) --
	(535.99,342.23) --
	(536.09,342.32) --
	(536.20,342.34) --
	(536.30,342.44) --
	(536.41,342.60) --
	(536.51,342.32) --
	(536.62,342.04) --
	(536.72,342.09) --
	(536.83,342.01) --
	(536.93,341.54) --
	(537.04,341.66) --
	(537.15,341.55) --
	(537.25,341.38) --
	(537.36,341.36) --
	(537.46,340.97) --
	(537.57,340.97) --
	(537.67,341.06) --
	(537.78,341.29) --
	(537.88,341.29) --
	(537.99,340.85) --
	(538.09,340.74) --
	(538.20,340.58) --
	(538.30,340.74) --
	(538.41,340.77) --
	(538.51,340.77) --
	(538.62,340.88) --
	(538.73,340.98) --
	(538.83,341.01) --
	(538.94,341.06) --
	(539.04,341.33) --
	(539.15,341.21) --
	(539.25,341.01) --
	(539.36,340.71) --
	(539.46,340.57) --
	(539.57,340.93) --
	(539.67,340.68) --
	(539.78,340.46) --
	(539.88,340.45) --
	(539.99,340.21) --
	(540.10,340.11) --
	(540.20,340.35) --
	(540.31,340.57) --
	(540.41,340.64) --
	(540.52,340.77) --
	(540.62,341.06) --
	(540.73,340.41) --
	(540.83,340.29) --
	(540.94,340.38) --
	(541.04,340.05) --
	(541.15,340.27) --
	(541.25,340.49) --
	(541.36,340.74) --
	(541.46,340.87) --
	(541.57,340.81) --
	(541.68,340.79) --
	(541.78,340.81) --
	(541.89,340.58) --
	(541.99,340.78) --
	(542.10,340.80) --
	(542.20,340.48) --
	(542.31,340.23) --
	(542.41,340.09) --
	(542.52,339.89) --
	(542.62,339.90) --
	(542.73,340.15) --
	(542.83,339.99) --
	(542.94,340.28) --
	(543.05,340.28) --
	(543.15,340.37) --
	(543.26,340.11) --
	(543.36,340.10) --
	(543.47,339.77) --
	(543.57,339.61) --
	(543.68,339.59) --
	(543.78,339.71) --
	(543.89,339.89) --
	(543.99,339.82) --
	(544.10,339.83) --
	(544.20,339.83) --
	(544.31,339.59) --
	(544.41,339.33) --
	(544.52,339.40) --
	(544.63,339.22) --
	(544.73,339.13) --
	(544.84,339.15) --
	(544.94,339.23) --
	(545.05,339.13) --
	(545.15,339.66) --
	(545.26,339.55) --
	(545.36,339.63) --
	(545.47,339.57) --
	(545.57,339.74) --
	(545.68,339.06) --
	(545.78,338.84) --
	(545.89,338.69) --
	(546.00,338.80) --
	(546.10,338.79) --
	(546.21,338.63) --
	(546.31,338.61) --
	(546.42,338.24) --
	(546.52,338.21) --
	(546.63,338.58) --
	(546.73,338.75) --
	(546.84,338.95) --
	(546.94,339.26) --
	(547.05,339.15) --
	(547.15,338.86) --
	(547.26,338.62) --
	(547.36,338.94) --
	(547.47,338.56) --
	(547.58,338.69) --
	(547.68,338.68) --
	(547.79,338.80) --
	(547.89,338.89) --
	(548.00,338.79) --
	(548.10,339.04) --
	(548.21,338.89) --
	(548.31,338.73) --
	(548.42,338.69) --
	(548.52,338.87) --
	(548.63,339.02) --
	(548.73,339.04) --
	(548.84,338.71) --
	(548.95,338.97) --
	(549.05,338.72) --
	(549.16,338.60) --
	(549.26,338.69) --
	(549.37,338.61) --
	(549.47,338.51) --
	(549.58,338.67) --
	(549.68,338.65) --
	(549.79,338.70) --
	(549.89,338.79) --
	(550.00,339.00) --
	(550.10,338.82) --
	(550.21,338.75) --
	(550.31,338.36) --
	(550.42,338.63) --
	(550.53,339.19) --
	(550.63,339.06) --
	(550.74,339.12) --
	(550.84,339.07) --
	(550.95,339.32) --
	(551.05,339.01) --
	(551.16,338.91) --
	(551.26,338.33) --
	(551.37,338.24) --
	(551.47,338.47) --
	(551.58,338.68) --
	(551.68,338.90) --
	(551.79,338.80) --
	(551.90,338.75) --
	(552.00,338.87) --
	(552.11,338.70) --
	(552.21,338.74) --
	(552.32,338.74) --
	(552.42,338.36) --
	(552.53,338.26) --
	(552.63,338.39) --
	(552.74,338.83) --
	(552.84,338.62) --
	(552.95,338.49) --
	(553.05,338.37) --
	(553.16,338.56) --
	(553.26,338.68) --
	(553.37,339.04) --
	(553.48,339.09) --
	(553.58,338.84) --
	(553.69,338.56) --
	(553.79,338.75) --
	(553.90,338.93) --
	(554.00,339.30) --
	(554.11,339.27) --
	(554.21,338.98) --
	(554.32,339.09) --
	(554.42,339.21) --
	(554.53,338.99) --
	(554.63,339.10) --
	(554.74,339.33) --
	(554.85,339.05) --
	(554.95,339.07) --
	(555.06,338.53) --
	(555.16,338.50) --
	(555.27,338.78) --
	(555.37,339.01) --
	(555.48,338.93) --
	(555.58,338.96) --
	(555.69,339.11) --
	(555.79,338.81) --
	(555.90,338.95) --
	(556.00,339.14) --
	(556.11,338.90) --
	(556.21,338.64) --
	(556.32,338.41) --
	(556.43,338.66) --
	(556.53,338.81) --
	(556.64,338.72) --
	(556.74,338.44) --
	(556.85,338.47) --
	(556.95,338.28) --
	(557.06,338.51) --
	(557.16,338.74) --
	(557.27,338.85) --
	(557.37,338.25) --
	(557.48,338.27) --
	(557.58,338.44) --
	(557.69,338.26) --
	(557.80,338.44) --
	(557.90,338.53) --
	(558.01,338.39) --
	(558.11,338.46) --
	(558.22,338.46) --
	(558.32,338.20) --
	(558.43,338.70) --
	(558.53,338.88) --
	(558.64,338.74) --
	(558.74,338.80) --
	(558.85,339.08) --
	(558.95,338.84) --
	(559.06,338.48) --
	(559.16,338.76) --
	(559.27,338.53) --
	(559.38,338.58) --
	(559.48,338.78) --
	(559.59,338.69) --
	(559.69,338.72) --
	(559.80,338.79) --
	(559.90,338.93) --
	(560.01,339.01) --
	(560.11,338.92) --
	(560.22,338.74) --
	(560.32,338.84) --
	(560.43,338.84) --
	(560.53,338.89) --
	(560.64,339.29) --
	(560.75,339.19) --
	(560.85,339.00) --
	(560.96,339.12) --
	(561.06,338.63) --
	(561.17,338.94) --
	(561.27,339.01) --
	(561.38,338.62) --
	(561.48,338.34) --
	(561.59,338.40) --
	(561.69,338.12) --
	(561.80,338.14) --
	(561.90,338.38) --
	(562.01,338.36) --
	(562.11,338.50) --
	(562.22,338.77) --
	(562.33,338.88) --
	(562.43,338.93) --
	(562.54,338.44) --
	(562.64,338.93) --
	(562.75,338.77) --
	(562.85,338.67) --
	(562.96,338.61) --
	(563.06,338.88) --
	(563.17,338.68) --
	(563.27,338.92) --
	(563.38,338.72) --
	(563.48,338.91) --
	(563.59,338.95) --
	(563.70,338.91) --
	(563.80,338.98) --
	(563.91,339.25) --
	(564.01,339.08) --
	(564.12,339.05) --
	(564.22,338.83) --
	(564.33,338.76) --
	(564.43,338.53) --
	(564.54,338.56) --
	(564.64,339.15) --
	(564.75,339.18) --
	(564.85,339.43) --
	(564.96,339.11) --
	(565.06,338.93) --
	(565.17,338.73) --
	(565.28,339.01) --
	(565.38,338.78) --
	(565.49,338.84) --
	(565.59,338.59) --
	(565.70,337.92) --
	(565.80,337.97) --
	(565.91,338.06) --
	(566.01,338.37) --
	(566.12,338.41) --
	(566.22,338.05) --
	(566.33,337.77) --
	(566.43,338.31) --
	(566.54,338.68) --
	(566.65,339.38) --
	(566.75,338.87) --
	(566.86,338.80) --
	(566.96,338.96) --
	(567.07,338.96) --
	(567.17,338.61) --
	(567.28,338.22) --
	(567.38,338.24) --
	(567.49,339.01) --
	(567.59,339.34) --
	(567.70,339.04) --
	(567.80,339.19) --
	(567.91,339.79) --
	(568.01,339.69) --
	(568.12,339.07) --
	(568.23,338.90) --
	(568.33,338.99) --
	(568.44,338.97) --
	(568.54,338.58) --
	(568.65,338.72) --
	(568.75,338.91) --
	(568.86,338.47) --
	(568.96,338.29) --
	(569.07,338.23) --
	(569.17,338.37) --
	(569.28,338.56) --
	(569.38,338.96) --
	(569.49,339.59) --
	(569.60,339.72) --
	(569.70,339.74) --
	(569.81,338.87) --
	(569.91,338.72) --
	(570.02,339.14) --
	(570.12,338.71) --
	(570.23,338.36) --
	(570.33,338.28) --
	(570.44,338.38) --
	(570.54,338.48) --
	(570.65,338.92) --
	(570.75,339.63) --
	(570.86,339.14) --
	(570.96,338.95) --
	(571.07,338.33) --
	(571.18,338.27) --
	(571.28,338.36) --
	(571.39,338.26) --
	(571.49,338.84) --
	(571.60,338.59) --
	(571.70,338.16) --
	(571.81,338.78) --
	(571.91,338.25) --
	(572.02,338.09) --
	(572.12,337.63) --
	(572.23,337.57) --
	(572.33,338.12) --
	(572.44,338.09) --
	(572.55,338.57) --
	(572.65,337.99) --
	(572.76,338.02) --
	(572.86,338.68) --
	(572.97,337.93) --
	(573.07,337.68) --
	(573.18,338.41) --
	(573.28,338.72) --
	(573.39,338.93) --
	(573.49,338.90) --
	(573.60,339.24) --
	(573.70,339.07) --
	(573.81,338.37) --
	(573.91,338.05) --
	(574.02,337.32) --
	(574.13,336.68) --
	(574.23,336.30) --
	(574.34,336.29) --
	(574.44,336.40) --
	(574.55,336.00) --
	(574.65,336.01) --
	(574.76,335.74) --
	(574.86,335.64) --
	(574.97,334.92) --
	(575.07,334.88) --
	(575.18,334.75) --
	(575.28,334.72) --
	(575.39,334.40) --
	(575.50,334.37) --
	(575.60,334.73) --
	(575.71,335.91) --
	(575.81,335.94) --
	(575.92,336.06) --
	(576.02,335.05) --
	(576.13,334.34) --
	(576.23,333.34) --
	(576.34,332.96) --
	(576.44,332.90) --
	(576.55,332.46) --
	(576.65,332.58) --
	(576.76,332.73) --
	(576.86,332.85) --
	(576.97,332.31) --
	(577.08,331.60) --
	(577.18,331.70) --
	(577.29,331.18) --
	(577.39,331.16) --
	(577.50,331.51) --
	(577.60,331.42) --
	(577.71,331.02) --
	(577.81,330.10) --
	(577.92,330.44) --
	(578.02,330.46) --
	(578.13,330.28) --
	(578.23,330.19) --
	(578.34,329.77) --
	(578.45,328.71) --
	(578.55,329.23) --
	(578.66,329.24) --
	(578.76,328.83) --
	(578.87,328.74) --
	(578.97,328.71) --
	(579.08,328.22) --
	(579.18,328.12) --
	(579.29,328.17) --
	(579.39,327.72) --
	(579.50,327.26) --
	(579.60,327.04) --
	(579.71,326.91) --
	(579.81,326.91) --
	(579.92,326.47) --
	(580.03,326.42) --
	(580.13,325.91) --
	(580.24,325.62) --
	(580.34,324.88) --
	(580.45,325.41) --
	(580.55,324.65) --
	(580.66,324.23) --
	(580.76,324.11) --
	(580.87,322.97) --
	(580.97,323.47) --
	(581.08,322.86) --
	(581.18,323.13) --
	(581.29,322.86) --
	(581.40,322.96) --
	(581.50,322.81) --
	(581.61,322.26) --
	(581.71,321.38) --
	(581.82,320.88) --
	(581.92,320.43) --
	(582.03,321.58) --
	(582.13,321.61) --
	(582.24,321.01) --
	(582.34,321.22) --
	(582.45,320.95) --
	(582.55,320.82) --
	(582.66,320.74) --
	(582.76,320.80) --
	(582.87,320.90) --
	(582.98,320.60) --
	(583.08,321.39) --
	(583.19,321.50) --
	(583.29,320.91) --
	(583.40,321.16) --
	(583.50,320.96) --
	(583.61,319.53) --
	(583.71,318.88) --
	(583.82,319.11) --
	(583.92,319.67) --
	(584.03,319.21) --
	(584.13,319.74) --
	(584.24,318.27) --
	(584.35,318.03) --
	(584.45,318.54) --
	(584.56,318.43) --
	(584.66,318.23) --
	(584.77,317.55) --
	(584.87,318.11) --
	(584.98,317.71) --
	(585.08,316.82) --
	(585.19,316.85) --
	(585.29,315.92) --
	(585.40,315.82) --
	(585.50,315.16) --
	(585.61,314.74) --
	(585.71,314.45) --
	(585.82,314.31) --
	(585.93,313.89) --
	(586.03,314.30) --
	(586.14,314.84) --
	(586.24,314.40) --
	(586.35,314.31) --
	(586.45,313.26) --
	(586.56,312.37) --
	(586.66,312.14) --
	(586.77,312.15) --
	(586.87,312.46) --
	(586.98,311.50) --
	(587.08,311.99) --
	(587.19,312.06) --
	(587.30,312.26) --
	(587.40,311.48) --
	(587.51,311.43) --
	(587.61,310.94) --
	(587.72,311.93) --
	(587.82,311.57) --
	(587.93,310.32) --
	(588.03,309.70) --
	(588.14,310.26) --
	(588.24,309.50) --
	(588.35,308.61) --
	(588.45,308.48) --
	(588.56,307.80) --
	(588.66,307.33) --
	(588.77,307.49) --
	(588.88,307.63) --
	(588.98,307.67) --
	(589.09,307.45) --
	(589.19,307.52) --
	(589.30,307.50) --
	(589.40,306.83) --
	(589.51,306.64) --
	(589.61,306.56) --
	(589.72,306.49) --
	(589.82,305.81) --
	(589.93,305.89) --
	(590.03,305.46) --
	(590.14,305.58) --
	(590.25,305.26) --
	(590.35,305.13) --
	(590.46,305.00) --
	(590.56,304.77) --
	(590.67,304.42) --
	(590.77,304.07) --
	(590.88,304.03) --
	(590.98,304.40) --
	(591.09,304.71) --
	(591.19,303.64) --
	(591.30,303.57) --
	(591.40,302.92) --
	(591.51,302.56) --
	(591.61,303.17) --
	(591.72,303.44) --
	(591.83,303.18) --
	(591.93,302.49) --
	(592.04,302.99) --
	(592.14,303.70) --
	(592.25,303.27) --
	(592.35,301.57) --
	(592.46,301.43) --
	(592.56,301.93) --
	(592.67,301.53) --
	(592.77,301.85) --
	(592.88,301.95) --
	(592.98,301.19) --
	(593.09,301.23) --
	(593.20,301.12) --
	(593.30,299.88) --
	(593.41,300.52) --
	(593.51,299.80) --
	(593.62,299.26) --
	(593.72,299.75) --
	(593.83,298.97) --
	(593.93,298.62) --
	(594.04,298.29) --
	(594.14,298.05) --
	(594.25,297.49) --
	(594.35,297.90) --
	(594.46,297.32) --
	(594.56,297.46) --
	(594.67,297.07) --
	(594.78,296.96) --
	(594.88,296.56) --
	(594.99,296.60) --
	(595.09,295.89) --
	(595.20,296.29) --
	(595.30,295.95) --
	(595.41,295.64) --
	(595.51,295.39) --
	(595.62,294.01) --
	(595.72,294.42) --
	(595.83,295.57) --
	(595.93,294.26) --
	(596.04,295.46) --
	(596.15,297.47) --
	(596.25,294.34) --
	(596.36,294.31) --
	(596.46,294.65) --
	(596.57,295.07) --
	(596.67,295.19) --
	(596.78,294.77) --
	(596.88,294.63) --
	(596.99,294.32) --
	(597.09,293.78) --
	(597.20,294.78) --
	(597.30,295.37) --
	(597.41,296.05) --
	(597.51,295.17) --
	(597.62,295.23) --
	(597.73,295.14) --
	(597.83,294.08) --
	(597.94,293.89) --
	(598.04,293.67) --
	(598.15,293.54) --
	(598.25,293.07) --
	(598.36,293.73) --
	(598.46,293.16) --
	(598.57,293.58) --
	(598.67,292.69) --
	(598.78,292.10) --
	(598.88,291.39) --
	(598.99,290.87) --
	(599.10,293.08) --
	(599.20,296.83) --
	(599.31,295.78) --
	(599.41,291.12) --
	(599.52,289.44) --
	(599.62,289.05) --
	(599.73,289.24) --
	(599.83,290.06) --
	(599.94,289.13) --
	(600.04,289.83) --
	(600.15,290.47) --
	(600.25,289.46) --
	(600.36,289.18) --
	(600.46,288.93) --
	(600.57,289.78) --
	(600.68,292.25) --
	(600.78,291.13) --
	(600.89,286.69) --
	(600.99,288.63) --
	(601.10,284.32) --
	(601.20,284.07) --
	(601.31,288.84) --
	(601.41,289.84) --
	(601.52,298.90) --
	(601.62,294.81) --
	(601.73,318.15) --
	(601.83,319.33) --
	(601.94,311.65) --
	(602.05,291.01) --
	(602.15,297.17) --
	(602.26,286.29) --
	(602.36,284.12) --
	(602.47,291.55) --
	(602.57,291.15) --
	(602.68,293.86) --
	(602.78,287.59) --
	(602.89,304.03) --
	(602.99,300.21) --
	(603.10,291.06) --
	(603.20,286.69) --
	(603.31,289.79) --
	(603.41,283.99) --
	(603.52,286.46) --
	(603.63,287.19) --
	(603.73,311.87) --
	(603.84,290.68) --
	(603.94,307.49) --
	(604.05,313.35) --
	(604.15,304.00) --
	(604.26,313.02) --
	(604.36,322.56) --
	(604.47,322.98) --
	(604.57,320.36) --
	(604.68,318.95) --
	(604.78,318.06) --
	(604.89,302.20) --
	(605.00,311.20) --
	(605.10,299.19) --
	(605.21,309.12) --
	(605.31,311.15) --
	(605.42,306.21) --
	(605.52,318.36) --
	(605.63,320.38) --
	(605.73,313.26) --
	(605.84,305.29) --
	(605.94,308.46) --
	(606.05,314.73) --
	(606.15,317.78) --
	(606.26,316.97) --
	(606.36,319.90) --
	(606.47,318.94) --
	(606.58,305.15) --
	(606.68,289.87) --
	(606.79,296.95) --
	(606.89,290.31) --
	(607.00,304.50) --
	(607.10,309.80) --
	(607.21,301.37) --
	(607.31,302.50) --
	(607.42,313.16) --
	(607.52,314.77) --
	(607.63,318.05) --
	(607.73,315.65) --
	(607.84,317.98) --
	(607.95,318.38) --
	(608.05,322.11) --
	(608.16,321.64) --
	(608.26,317.84) --
	(608.37,317.95) --
	(608.47,317.11) --
	(608.58,309.46) --
	(608.68,297.41) --
	(608.79,317.42) --
	(608.89,320.34) --
	(609.00,322.00) --
	(609.10,324.80) --
	(609.21,326.68) --
	(609.31,327.60) --
	(609.42,328.12) --
	(609.53,328.05) --
	(609.63,328.23) --
	(609.74,328.57) --
	(609.84,330.51) --
	(609.95,330.62) --
	(610.05,329.96) --
	(610.16,328.29) --
	(610.26,329.28) --
	(610.37,329.42) --
	(610.47,327.21) --
	(610.58,324.84) --
	(610.68,313.86) --
	(610.79,315.37) --
	(610.90,318.00) --
	(611.00,310.32) --
	(611.11,310.14) --
	(611.21,305.56) --
	(611.32,296.95) --
	(611.42,306.17) --
	(611.53,314.07) --
	(611.63,319.29) --
	(611.74,323.59) --
	(611.84,325.75) --
	(611.95,326.65) --
	(612.05,328.90) --
	(612.16,329.75) --
	(612.26,329.48) --
	(612.37,329.80) --
	(612.48,329.16) --
	(612.58,322.40) --
	(612.69,319.63) --
	(612.79,329.57) --
	(612.90,331.73) --
	(613.00,331.95) --
	(613.11,330.96) --
	(613.21,324.71) --
	(613.32,296.69) --
	(613.42,297.31) --
	(613.53,320.86) --
	(613.63,320.83) --
	(613.74,318.66) --
	(613.85,310.34) --
	(613.95,289.89) --
	(614.06,284.90) --
	(614.16,301.95) --
	(614.27,304.44) --
	(614.37,288.82) --
	(614.48,295.46) --
	(614.58,291.45) --
	(614.69,282.72) --
	(614.79,290.04) --
	(614.90,311.28) --
	(615.00,313.58) --
	(615.11,305.73) --
	(615.21,285.18) --
	(615.32,282.86) --
	(615.43,283.61) --
	(615.53,283.53) --
	(615.64,283.57) --
	(615.74,284.62) --
	(615.85,284.72) --
	(615.95,299.85) --
	(616.06,316.91) --
	(616.16,322.36) --
	(616.27,316.32) --
	(616.37,290.41) --
	(616.48,296.99) --
	(616.58,317.50) --
	(616.69,324.81) --
	(616.80,321.28) --
	(616.90,322.96) --
	(617.01,322.82) --
	(617.11,321.96) --
	(617.22,311.16) --
	(617.32,288.42) --
	(617.43,283.51) --
	(617.53,284.44) --
	(617.64,284.45) --
	(617.74,286.17) --
	(617.85,285.42) --
	(617.95,285.21) --
	(618.06,284.83) --
	(618.16,284.41) --
	(618.27,288.60) --
	(618.38,306.20) --
	(618.48,302.91) --
	(618.59,303.56) --
	(618.69,298.77) --
	(618.80,301.85) --
	(618.90,302.40) --
	(619.01,295.37) --
	(619.11,286.26) --
	(619.22,285.42) --
	(619.32,287.38) --
	(619.43,284.58) --
	(619.53,283.44) --
	(619.64,282.53) --
	(619.74,296.57) --
	(619.85,286.09) --
	(619.96,297.35) --
	(620.06,314.63) --
	(620.17,323.85) --
	(620.27,311.23) --
	(620.38,317.91) --
	(620.48,326.93) --
	(620.59,326.98) --
	(620.69,325.50) --
	(620.80,325.00) --
	(620.90,320.23) --
	(621.01,289.80) --
	(621.11,291.41) --
	(621.22,285.05) --
	(621.33,282.09) --
	(621.43,282.56) --
	(621.54,283.08) --
	(621.64,283.22) --
	(621.75,284.59) --
	(621.85,298.33) --
	(621.96,301.15) --
	(622.06,328.12) --
	(622.17,315.14) --
	(622.27,307.92) --
	(622.38,322.28) --
	(622.48,305.34) --
	(622.59,314.35) --
	(622.69,326.07) --
	(622.80,328.84) --
	(622.91,330.22) --
	(623.01,330.33) --
	(623.12,330.16) --
	(623.22,330.41) --
	(623.33,330.23) --
	(623.43,329.91) --
	(623.54,329.89) --
	(623.64,329.65) --
	(623.75,329.11) --
	(623.85,323.54) --
	(623.96,327.89) --
	(624.06,330.21) --
	(624.17,331.40) --
	(624.28,307.82) --
	(624.38,283.20) --
	(624.49,283.76) --
	(624.59,283.56) --
	(624.70,284.22) --
	(624.80,284.67) --
	(624.91,285.04) --
	(625.01,286.37) --
	(625.12,287.20) --
	(625.22,286.81) --
	(625.33,287.27) --
	(625.43,287.69) --
	(625.54,287.83) --
	(625.64,287.93) --
	(625.75,288.59) --
	(625.86,289.48) --
	(625.96,289.64) --
	(626.07,289.88) --
	(626.17,291.25) --
	(626.28,291.16) --
	(626.38,290.62) --
	(626.49,291.66) --
	(626.59,291.17) --
	(626.70,291.38) --
	(626.80,292.40) --
	(626.91,291.44) --
	(627.01,291.59) --
	(627.12,291.58) --
	(627.23,291.84) --
	(627.33,291.09) --
	(627.44,290.69) --
	(627.54,291.84) --
	(627.65,292.14) --
	(627.75,292.11) --
	(627.86,292.56) --
	(627.96,293.94) --
	(628.07,293.66) --
	(628.17,294.01) --
	(628.28,292.73) --
	(628.38,292.01) --
	(628.49,292.11) --
	(628.59,292.17) --
	(628.70,292.70) --
	(628.81,292.62) --
	(628.91,293.01) --
	(629.02,293.29) --
	(629.12,292.38) --
	(629.23,291.26) --
	(629.33,291.18) --
	(629.44,291.40) --
	(629.54,291.70) --
	(629.65,292.08) --
	(629.75,299.19) --
	(629.86,301.36) --
	(629.96,298.32) --
	(630.07,293.62) --
	(630.18,294.26) --
	(630.28,294.79) --
	(630.39,295.20) --
	(630.49,296.38) --
	(630.60,297.14) --
	(630.70,296.39) --
	(630.81,296.77) --
	(630.91,300.53) --
	(631.02,321.81) --
	(631.12,335.12) --
	(631.23,331.85) --
	(631.33,321.28) --
	(631.44,320.65) --
	(631.54,322.28) --
	(631.65,318.46) --
	(631.76,307.43) --
	(631.86,312.77) --
	(631.97,313.49) --
	(632.07,305.02) --
	(632.18,306.99) --
	(632.28,305.52) --
	(632.39,306.24) --
	(632.49,310.88) --
	(632.60,319.19) --
	(632.70,321.71) --
	(632.81,322.87) --
	(632.91,317.24) --
	(633.02,316.89) --
	(633.13,314.13) --
	(633.23,309.13) --
	(633.34,302.18) --
	(633.44,302.78) --
	(633.55,302.33) --
	(633.65,302.37) --
	(633.76,302.52) --
	(633.86,302.91) --
	(633.97,304.91) --
	(634.07,304.70) --
	(634.18,304.90) --
	(634.28,306.94) --
	(634.39,308.79) --
	(634.49,308.72) --
	(634.60,309.62) --
	(634.71,308.76) --
	(634.81,308.17) --
	(634.92,306.77) --
	(635.02,306.03) --
	(635.13,304.62) --
	(635.23,304.28) --
	(635.34,304.02) --
	(635.44,304.72) --
	(635.55,304.88) --
	(635.65,304.93) --
	(635.76,305.84) --
	(635.86,306.08) --
	(635.97,307.58) --
	(636.08,309.37) --
	(636.18,310.09) --
	(636.29,311.33) --
	(636.39,312.53) --
	(636.50,312.33) --
	(636.60,313.69) --
	(636.71,316.63) --
	(636.81,318.46) --
	(636.92,322.49) --
	(637.02,322.51) --
	(637.13,326.08) --
	(637.23,333.77) --
	(637.34,327.43) --
	(637.44,323.03) --
	(637.55,324.80) --
	(637.66,326.35) --
	(637.76,324.56) --
	(637.87,325.10) --
	(637.97,323.59) --
	(638.08,324.34) --
	(638.18,323.89) --
	(638.29,324.55) --
	(638.39,326.47) --
	(638.50,326.64) --
	(638.60,327.61) --
	(638.71,327.77) --
	(638.81,327.33) --
	(638.92,327.12) --
	(639.03,329.10) --
	(639.13,330.87) --
	(639.24,329.99) --
	(639.34,330.74) --
	(639.45,332.92) --
	(639.55,336.99) --
	(639.66,337.64) --
	(639.76,338.50) --
	(639.87,337.76) --
	(639.97,338.57) --
	(640.08,338.81) --
	(640.18,338.63) --
	(640.29,340.65) --
	(640.39,341.16) --
	(640.50,340.96) --
	(640.61,340.87) --
	(640.71,340.32) --
	(640.82,340.42) --
	(640.92,339.89) --
	(641.03,340.26) --
	(641.13,340.55) --
	(641.24,340.06) --
	(641.34,339.42) --
	(641.45,339.18) --
	(641.55,339.65) --
	(641.66,339.57) --
	(641.76,339.38) --
	(641.87,339.64) --
	(641.98,339.53) --
	(642.08,339.30) --
	(642.19,338.79) --
	(642.29,339.25) --
	(642.40,338.73) --
	(642.50,339.20) --
	(642.61,339.41) --
	(642.71,339.35) --
	(642.82,340.55) --
	(642.92,341.32) --
	(643.03,341.20) --
	(643.13,341.35) --
	(643.24,341.17) --
	(643.34,341.09) --
	(643.45,340.53) --
	(643.56,341.03) --
	(643.66,340.65) --
	(643.77,339.65) --
	(643.87,339.60) --
	(643.98,340.02) --
	(644.08,339.01) --
	(644.19,339.33) --
	(644.29,339.23) --
	(644.40,339.09) --
	(644.50,339.00) --
	(644.61,338.96) --
	(644.71,338.60) --
	(644.82,338.41) --
	(644.93,338.36) --
	(645.03,337.37) --
	(645.14,338.32) --
	(645.24,338.97) --
	(645.35,338.54) --
	(645.45,338.95) --
	(645.56,338.75) --
	(645.66,339.40) --
	(645.77,340.47) --
	(645.87,342.00) --
	(645.98,342.34) --
	(646.08,342.83) --
	(646.19,343.21) --
	(646.29,342.85) --
	(646.40,342.96) --
	(646.51,343.28) --
	(646.61,343.91) --
	(646.72,343.94) --
	(646.82,344.75) --
	(646.93,345.44) --
	(647.03,345.78) --
	(647.14,345.34) --
	(647.24,345.23) --
	(647.35,345.63) --
	(647.45,345.96) --
	(647.56,345.65) --
	(647.66,344.88) --
	(647.77,345.30) --
	(647.88,346.43) --
	(647.98,345.27) --
	(648.09,345.07) --
	(648.19,345.61) --
	(648.30,345.35) --
	(648.40,345.37) --
	(648.51,345.28) --
	(648.61,345.35) --
	(648.72,345.91) --
	(648.82,345.60) --
	(648.93,345.59) --
	(649.03,346.54) --
	(649.14,345.85) --
	(649.24,346.64) --
	(649.35,346.42) --
	(649.46,346.81) --
	(649.56,346.58) --
	(649.67,346.40) --
	(649.77,346.82) --
	(649.88,346.58) --
	(649.98,347.60) --
	(650.09,347.90) --
	(650.19,348.81) --
	(650.30,348.62) --
	(650.40,348.72) --
	(650.51,348.42) --
	(650.61,347.98) --
	(650.72,348.64) --
	(650.83,348.98) --
	(650.93,347.64) --
	(651.04,347.62) --
	(651.14,347.52) --
	(651.25,348.01) --
	(651.35,348.01) --
	(651.46,347.54) --
	(651.56,348.06) --
	(651.67,348.88) --
	(651.77,349.65) --
	(651.88,349.63) --
	(651.98,349.23) --
	(652.09,349.03) --
	(652.19,348.01) --
	(652.30,348.58) --
	(652.41,348.52) --
	(652.51,348.64) --
	(652.62,347.87) --
	(652.72,348.52) --
	(652.83,348.19) --
	(652.93,347.90) --
	(653.04,348.93) --
	(653.14,348.86) --
	(653.25,349.36) --
	(653.35,349.50) --
	(653.46,348.89) --
	(653.56,349.22) --
	(653.67,349.11) --
	(653.78,349.83) --
	(653.88,349.81) --
	(653.99,349.76) --
	(654.09,349.97) --
	(654.20,349.45) --
	(654.30,349.23) --
	(654.41,349.45) --
	(654.51,349.87) --
	(654.62,350.86) --
	(654.72,349.54) --
	(654.83,349.20) --
	(654.93,349.12) --
	(655.04,348.84) --
	(655.14,349.47) --
	(655.25,349.89) --
	(655.36,349.27) --
	(655.46,349.25) --
	(655.57,349.59) --
	(655.67,349.94) --
	(655.78,349.76) --
	(655.88,349.31) --
	(655.99,349.53) --
	(656.09,349.17) --
	(656.20,349.29) --
	(656.30,350.19) --
	(656.41,349.83) --
	(656.51,351.05) --
	(656.62,351.07) --
	(656.73,351.23) --
	(656.83,351.53) --
	(656.94,352.11) --
	(657.04,351.55) --
	(657.15,350.98) --
	(657.25,350.83) --
	(657.36,350.79) --
	(657.46,350.89) --
	(657.57,351.17) --
	(657.67,350.83) --
	(657.78,350.41) --
	(657.88,350.17) --
	(657.99,349.94) --
	(658.09,350.31) --
	(658.20,350.98) --
	(658.31,352.05) --
	(658.41,352.20) --
	(658.52,351.53) --
	(658.62,350.46) --
	(658.73,350.06) --
	(658.83,350.21) --
	(658.94,350.64) --
	(659.04,350.96) --
	(659.15,351.25) --
	(659.25,351.25) --
	(659.36,350.89) --
	(659.46,350.95) --
	(659.57,350.56) --
	(659.68,350.83) --
	(659.78,351.25) --
	(659.89,350.76) --
	(659.99,350.87) --
	(660.10,351.24) --
	(660.20,351.52) --
	(660.31,351.66) --
	(660.41,351.80) --
	(660.52,352.34) --
	(660.62,352.17) --
	(660.73,351.34) --
	(660.83,350.94) --
	(660.94,350.66) --
	(661.04,351.30) --
	(661.15,350.71) --
	(661.26,350.88) --
	(661.36,350.31) --
	(661.47,350.81) --
	(661.57,351.30) --
	(661.68,351.04) --
	(661.78,351.41) --
	(661.89,351.18) --
	(661.99,351.39) --
	(662.10,351.61) --
	(662.20,351.24) --
	(662.31,351.51) --
	(662.41,350.98) --
	(662.52,350.90) --
	(662.63,350.64) --
	(662.73,350.96) --
	(662.84,351.39) --
	(662.94,351.80) --
	(663.05,352.07) --
	(663.15,351.65) --
	(663.26,351.11) --
	(663.36,350.56) --
	(663.47,350.70) --
	(663.57,351.45) --
	(663.68,351.64) --
	(663.78,351.15) --
	(663.89,351.28) --
	(663.99,351.74) --
	(664.10,350.88) --
	(664.21,350.66) --
	(664.31,350.37) --
	(664.42,350.23) --
	(664.52,349.75) --
	(664.63,350.09) --
	(664.73,350.16) --
	(664.84,350.11) --
	(664.94,349.89) --
	(665.05,351.20) --
	(665.15,351.49) --
	(665.26,351.36) --
	(665.36,351.39) --
	(665.47,351.16) --
	(665.58,351.02) --
	(665.68,350.52) --
	(665.79,350.57) --
	(665.89,350.48) --
	(666.00,350.61) --
	(666.10,350.48) --
	(666.21,351.01) --
	(666.31,350.84) --
	(666.42,350.56) --
	(666.52,350.44) --
	(666.63,349.77) --
	(666.73,349.81) --
	(666.84,349.45) --
	(666.94,349.45) --
	(667.05,349.66) --
	(667.16,349.68) --
	(667.26,350.18) --
	(667.37,350.28) --
	(667.47,348.78) --
	(667.58,348.54) --
	(667.68,348.82) --
	(667.79,348.67) --
	(667.89,348.38) --
	(668.00,348.88) --
	(668.10,348.56) --
	(668.21,349.01) --
	(668.31,349.16) --
	(668.42,349.90) --
	(668.53,349.18) --
	(668.63,348.62) --
	(668.74,348.30) --
	(668.84,348.46) --
	(668.95,348.31) --
	(669.05,348.65) --
	(669.16,348.16) --
	(669.26,348.15) --
	(669.37,348.57) --
	(669.47,348.84) --
	(669.58,348.12) --
	(669.68,347.35) --
	(669.79,347.12) --
	(669.89,347.02) --
	(670.00,347.24) --
	(670.11,347.44) --
	(670.21,347.43) --
	(670.32,347.40) --
	(670.42,347.06) --
	(670.53,346.85) --
	(670.63,346.78) --
	(670.74,347.01) --
	(670.84,347.18) --
	(670.95,347.28) --
	(671.05,347.08) --
	(671.16,346.87) --
	(671.26,346.75) --
	(671.37,346.69) --
	(671.48,346.75) --
	(671.58,346.66) --
	(671.69,346.69) --
	(671.79,346.65) --
	(671.90,346.20) --
	(672.00,345.84) --
	(672.11,345.61) --
	(672.21,345.79) --
	(672.32,345.70) --
	(672.42,346.02) --
	(672.53,346.24) --
	(672.63,346.51) --
	(672.74,346.09) --
	(672.84,345.45) --
	(672.95,344.97) --
	(673.06,344.90) --
	(673.16,344.75) --
	(673.27,344.64) --
	(673.37,344.63) --
	(673.48,344.68) --
	(673.58,344.45) --
	(673.69,344.72) --
	(673.79,344.45) --
	(673.90,344.96) --
	(674.00,344.95) --
	(674.11,344.76) --
	(674.21,344.38) --
	(674.32,344.34) --
	(674.43,344.51) --
	(674.53,344.19) --
	(674.64,343.98) --
	(674.74,344.40) --
	(674.85,344.01) --
	(674.95,343.66) --
	(675.06,343.65) --
	(675.16,343.64) --
	(675.27,343.04) --
	(675.37,343.00) --
	(675.48,343.09) --
	(675.58,343.53) --
	(675.69,343.29) --
	(675.79,343.41) --
	(675.90,343.29) --
	(676.01,343.00) --
	(676.11,343.20) --
	(676.22,343.61) --
	(676.32,343.88) --
	(676.43,343.73) --
	(676.53,343.42) --
	(676.64,343.34) --
	(676.74,343.49) --
	(676.85,343.23) --
	(676.95,343.63) --
	(677.06,343.12) --
	(677.16,343.45) --
	(677.27,343.82) --
	(677.38,343.84) --
	(677.48,343.44) --
	(677.59,343.50) --
	(677.69,343.44) --
	(677.80,343.02) --
	(677.90,342.87) --
	(678.01,342.48) --
	(678.11,342.55) --
	(678.22,342.60) --
	(678.32,342.82) --
	(678.43,343.07) --
	(678.53,342.85) --
	(678.64,342.52) --
	(678.74,342.36) --
	(678.85,342.41) --
	(678.96,342.54) --
	(679.06,342.28) --
	(679.17,342.24) --
	(679.27,342.04) --
	(679.38,342.31) --
	(679.48,342.37) --
	(679.59,342.14) --
	(679.69,342.37) --
	(679.80,342.36) --
	(679.90,342.41) --
	(680.01,342.15) --
	(680.11,342.12) --
	(680.22,342.11) --
	(680.33,342.53) --
	(680.43,343.05) --
	(680.54,343.54) --
	(680.64,343.16) --
	(680.75,342.60) --
	(680.85,342.18) --
	(680.96,342.31) --
	(681.06,342.53) --
	(681.17,342.43) --
	(681.27,342.33) --
	(681.38,342.53) --
	(681.48,342.30) --
	(681.59,342.36) --
	(681.69,342.26) --
	(681.80,342.62) --
	(681.91,342.42) --
	(682.01,342.49) --
	(682.12,342.54) --
	(682.22,342.58) --
	(682.33,342.53) --
	(682.43,342.24) --
	(682.54,341.76) --
	(682.64,341.30) --
	(682.75,341.11) --
	(682.85,341.01) --
	(682.96,341.17) --
	(683.06,341.01) --
	(683.17,341.00) --
	(683.28,341.22) --
	(683.38,341.44) --
	(683.49,341.33) --
	(683.59,341.31) --
	(683.70,341.25) --
	(683.80,341.41) --
	(683.91,341.24) --
	(684.01,341.27) --
	(684.12,341.36) --
	(684.22,341.31) --
	(684.33,341.32) --
	(684.43,341.35) --
	(684.54,341.24) --
	(684.64,341.36) --
	(684.75,341.41) --
	(684.86,341.63) --
	(684.96,341.23) --
	(685.07,341.22) --
	(685.17,341.15) --
	(685.28,341.06) --
	(685.38,341.09) --
	(685.49,341.01) --
	(685.59,340.78) --
	(685.70,340.40) --
	(685.80,340.66) --
	(685.91,340.77) --
	(686.01,340.56) --
	(686.12,340.48) --
	(686.23,340.37) --
	(686.33,340.52) --
	(686.44,340.70) --
	(686.54,340.68) --
	(686.65,340.83) --
	(686.75,340.74) --
	(686.86,341.33);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.00,342.18) --
	( 80.11,342.18) --
	( 80.21,342.18) --
	( 80.32,342.18) --
	( 80.42,342.18) --
	( 80.53,342.18) --
	( 80.63,342.18) --
	( 80.74,342.18) --
	( 80.85,342.18) --
	( 80.95,342.18) --
	( 81.06,342.18) --
	( 81.16,342.18) --
	( 81.27,342.18) --
	( 81.37,342.18) --
	( 81.48,342.18) --
	( 81.58,342.18) --
	( 81.69,342.18) --
	( 81.79,342.18) --
	( 81.90,342.18) --
	( 82.00,342.18) --
	( 82.11,342.18) --
	( 82.21,342.18) --
	( 82.32,342.18) --
	( 82.43,342.18) --
	( 82.53,342.18) --
	( 82.64,342.18) --
	( 82.74,342.18) --
	( 82.85,342.18) --
	( 82.95,342.18) --
	( 83.06,342.18) --
	( 83.16,341.44) --
	( 83.27,341.44) --
	( 83.37,341.44) --
	( 83.48,341.44) --
	( 83.58,341.44) --
	( 83.69,341.44) --
	( 83.80,341.44) --
	( 83.90,341.44) --
	( 84.01,341.44) --
	( 84.11,341.44) --
	( 84.22,341.44) --
	( 84.32,341.44) --
	( 84.43,341.44) --
	( 84.53,341.44) --
	( 84.64,341.44) --
	( 84.74,341.44) --
	( 84.85,341.44) --
	( 84.95,341.44) --
	( 85.06,341.44) --
	( 85.16,341.44) --
	( 85.27,341.44) --
	( 85.38,341.44) --
	( 85.48,341.44) --
	( 85.59,341.44) --
	( 85.69,341.44) --
	( 85.80,341.44) --
	( 85.90,341.44) --
	( 86.01,341.44) --
	( 86.11,341.44) --
	( 86.22,341.44) --
	( 86.32,340.80) --
	( 86.43,340.80) --
	( 86.53,340.80) --
	( 86.64,340.80) --
	( 86.75,340.80) --
	( 86.85,340.80) --
	( 86.96,340.80) --
	( 87.06,340.80) --
	( 87.17,340.80) --
	( 87.27,340.80) --
	( 87.38,340.80) --
	( 87.48,340.80) --
	( 87.59,340.80) --
	( 87.69,340.80) --
	( 87.80,340.80) --
	( 87.90,340.80) --
	( 88.01,340.80) --
	( 88.11,340.80) --
	( 88.22,340.80) --
	( 88.33,340.80) --
	( 88.43,340.80) --
	( 88.54,340.80) --
	( 88.64,340.80) --
	( 88.75,340.80) --
	( 88.85,340.80) --
	( 88.96,340.80) --
	( 89.06,340.80) --
	( 89.17,340.80) --
	( 89.27,340.80) --
	( 89.38,340.80) --
	( 89.48,339.64) --
	( 89.59,339.64) --
	( 89.70,339.64) --
	( 89.80,339.64) --
	( 89.91,339.64) --
	( 90.01,339.64) --
	( 90.12,339.64) --
	( 90.22,339.64) --
	( 90.33,339.64) --
	( 90.43,339.64) --
	( 90.54,339.64) --
	( 90.64,339.64) --
	( 90.75,339.64) --
	( 90.85,339.64) --
	( 90.96,339.64) --
	( 91.06,339.64) --
	( 91.17,339.64) --
	( 91.28,339.64) --
	( 91.38,339.64) --
	( 91.49,339.64) --
	( 91.59,339.64) --
	( 91.70,339.64) --
	( 91.80,339.64) --
	( 91.91,339.64) --
	( 92.01,339.64) --
	( 92.12,339.64) --
	( 92.22,339.64) --
	( 92.33,339.64) --
	( 92.43,339.64) --
	( 92.54,339.64) --
	( 92.65,339.66) --
	( 92.75,339.66) --
	( 92.86,339.66) --
	( 92.96,339.66) --
	( 93.07,339.66) --
	( 93.17,339.66) --
	( 93.28,339.66) --
	( 93.38,339.66) --
	( 93.49,339.66) --
	( 93.59,339.66) --
	( 93.70,339.66) --
	( 93.80,339.66) --
	( 93.91,339.66) --
	( 94.01,339.66) --
	( 94.12,339.66) --
	( 94.23,339.66) --
	( 94.33,339.66) --
	( 94.44,339.66) --
	( 94.54,339.66) --
	( 94.65,339.66) --
	( 94.75,339.66) --
	( 94.86,339.66) --
	( 94.96,339.66) --
	( 95.07,339.66) --
	( 95.17,339.66) --
	( 95.28,339.66) --
	( 95.38,339.66) --
	( 95.49,339.66) --
	( 95.60,339.66) --
	( 95.70,339.66) --
	( 95.81,339.73) --
	( 95.91,339.73) --
	( 96.02,339.73) --
	( 96.12,339.73) --
	( 96.23,339.73) --
	( 96.33,339.73) --
	( 96.44,339.73) --
	( 96.54,339.73) --
	( 96.65,339.73) --
	( 96.75,339.73) --
	( 96.86,339.73) --
	( 96.96,339.73) --
	( 97.07,339.73) --
	( 97.18,339.73) --
	( 97.28,339.73) --
	( 97.39,339.73) --
	( 97.49,339.73) --
	( 97.60,339.73) --
	( 97.70,339.73) --
	( 97.81,339.73) --
	( 97.91,339.73) --
	( 98.02,339.73) --
	( 98.12,339.73) --
	( 98.23,339.73) --
	( 98.33,339.73) --
	( 98.44,339.73) --
	( 98.55,339.73) --
	( 98.65,339.73) --
	( 98.76,339.73) --
	( 98.86,339.73) --
	( 98.97,339.35) --
	( 99.07,339.35) --
	( 99.18,339.35) --
	( 99.28,339.35) --
	( 99.39,339.35) --
	( 99.49,339.35) --
	( 99.60,339.35) --
	( 99.70,339.35) --
	( 99.81,339.35) --
	( 99.91,339.35) --
	(100.02,339.35) --
	(100.13,339.35) --
	(100.23,339.35) --
	(100.34,339.35) --
	(100.44,339.35) --
	(100.55,339.35) --
	(100.65,339.35) --
	(100.76,339.35) --
	(100.86,339.35) --
	(100.97,339.35) --
	(101.07,339.35) --
	(101.18,339.35) --
	(101.28,339.35) --
	(101.39,339.35) --
	(101.50,339.35) --
	(101.60,339.35) --
	(101.71,339.35) --
	(101.81,339.35) --
	(101.92,339.35) --
	(102.02,339.35) --
	(102.13,339.24) --
	(102.23,339.24) --
	(102.34,339.24) --
	(102.44,339.24) --
	(102.55,339.24) --
	(102.65,339.24) --
	(102.76,339.24) --
	(102.86,339.24) --
	(102.97,339.24) --
	(103.08,339.24) --
	(103.18,339.24) --
	(103.29,339.24) --
	(103.39,339.24) --
	(103.50,339.24) --
	(103.60,339.24) --
	(103.71,339.24) --
	(103.81,339.24) --
	(103.92,339.24) --
	(104.02,339.24) --
	(104.13,339.24) --
	(104.23,339.24) --
	(104.34,339.24) --
	(104.45,339.24) --
	(104.55,339.24) --
	(104.66,339.24) --
	(104.76,339.24) --
	(104.87,339.24) --
	(104.97,339.24) --
	(105.08,339.24) --
	(105.18,339.24) --
	(105.29,339.12) --
	(105.39,339.12) --
	(105.50,339.12) --
	(105.60,339.12) --
	(105.71,339.12) --
	(105.81,339.12) --
	(105.92,339.12) --
	(106.03,339.12) --
	(106.13,339.12) --
	(106.24,339.12) --
	(106.34,339.12) --
	(106.45,339.12) --
	(106.55,339.12) --
	(106.66,339.12) --
	(106.76,339.12) --
	(106.87,339.12) --
	(106.97,339.12) --
	(107.08,339.12) --
	(107.18,339.12) --
	(107.29,339.12) --
	(107.40,339.12) --
	(107.50,339.12) --
	(107.61,339.12) --
	(107.71,339.12) --
	(107.82,339.12) --
	(107.92,339.12) --
	(108.03,339.12) --
	(108.13,339.12) --
	(108.24,339.12) --
	(108.34,339.12) --
	(108.45,338.87) --
	(108.55,338.87) --
	(108.66,338.87) --
	(108.76,338.87) --
	(108.87,338.87) --
	(108.98,338.87) --
	(109.08,338.87) --
	(109.19,338.87) --
	(109.29,338.87) --
	(109.40,338.87) --
	(109.50,338.87) --
	(109.61,338.87) --
	(109.71,338.87) --
	(109.82,338.87) --
	(109.92,338.87) --
	(110.03,338.87) --
	(110.13,338.87) --
	(110.24,338.87) --
	(110.35,338.87) --
	(110.45,338.87) --
	(110.56,338.87) --
	(110.66,338.87) --
	(110.77,338.87) --
	(110.87,338.87) --
	(110.98,338.87) --
	(111.08,338.87) --
	(111.19,338.87) --
	(111.29,338.87) --
	(111.40,338.87) --
	(111.50,338.87) --
	(111.61,338.84) --
	(111.71,338.84) --
	(111.82,338.84) --
	(111.93,338.84) --
	(112.03,338.84) --
	(112.14,338.84) --
	(112.24,338.84) --
	(112.35,338.84) --
	(112.45,338.84) --
	(112.56,338.84) --
	(112.66,338.84) --
	(112.77,338.84) --
	(112.87,338.84) --
	(112.98,338.84) --
	(113.08,338.84) --
	(113.19,338.84) --
	(113.30,338.84) --
	(113.40,338.84) --
	(113.51,338.84) --
	(113.61,338.84) --
	(113.72,338.84) --
	(113.82,338.84) --
	(113.93,338.84) --
	(114.03,338.84) --
	(114.14,338.84) --
	(114.24,338.84) --
	(114.35,338.84) --
	(114.45,338.84) --
	(114.56,338.84) --
	(114.66,338.84) --
	(114.77,338.06) --
	(114.88,338.06) --
	(114.98,338.06) --
	(115.09,338.06) --
	(115.19,338.06) --
	(115.30,338.06) --
	(115.40,338.06) --
	(115.51,338.06) --
	(115.61,338.06) --
	(115.72,338.06) --
	(115.82,338.06) --
	(115.93,338.06) --
	(116.03,338.06) --
	(116.14,338.06) --
	(116.25,338.06) --
	(116.35,338.06) --
	(116.46,338.06) --
	(116.56,338.06) --
	(116.67,338.06) --
	(116.77,338.06) --
	(116.88,338.06) --
	(116.98,338.06) --
	(117.09,338.06) --
	(117.19,338.06) --
	(117.30,338.06) --
	(117.40,338.06) --
	(117.51,338.06) --
	(117.61,338.06) --
	(117.72,338.06) --
	(117.83,338.06) --
	(117.93,337.36) --
	(118.04,337.36) --
	(118.14,337.36) --
	(118.25,337.36) --
	(118.35,337.36) --
	(118.46,337.36) --
	(118.56,337.36) --
	(118.67,337.36) --
	(118.77,337.36) --
	(118.88,337.36) --
	(118.98,337.36) --
	(119.09,337.36) --
	(119.20,337.36) --
	(119.30,337.36) --
	(119.41,337.36) --
	(119.51,337.36) --
	(119.62,337.36) --
	(119.72,337.36) --
	(119.83,337.36) --
	(119.93,337.36) --
	(120.04,337.36) --
	(120.14,337.36) --
	(120.25,337.36) --
	(120.35,337.36) --
	(120.46,337.36) --
	(120.56,337.36) --
	(120.67,337.36) --
	(120.78,337.36) --
	(120.88,337.36) --
	(120.99,337.36) --
	(121.09,338.47) --
	(121.20,338.47) --
	(121.30,338.47) --
	(121.41,338.47) --
	(121.51,338.47) --
	(121.62,338.47) --
	(121.72,338.47) --
	(121.83,338.47) --
	(121.93,338.47) --
	(122.04,338.47) --
	(122.15,338.47) --
	(122.25,338.47) --
	(122.36,338.47) --
	(122.46,338.47) --
	(122.57,338.47) --
	(122.67,338.47) --
	(122.78,338.47) --
	(122.88,338.47) --
	(122.99,338.47) --
	(123.09,338.47) --
	(123.20,338.47) --
	(123.30,338.47) --
	(123.41,338.47) --
	(123.51,338.47) --
	(123.62,338.47) --
	(123.73,338.47) --
	(123.83,338.47) --
	(123.94,338.47) --
	(124.04,338.47) --
	(124.15,338.47) --
	(124.25,327.59) --
	(124.36,327.59) --
	(124.46,327.59) --
	(124.57,327.59) --
	(124.67,327.59) --
	(124.78,327.59) --
	(124.88,327.59) --
	(124.99,327.59) --
	(125.10,327.59) --
	(125.20,327.59) --
	(125.31,327.59) --
	(125.41,327.59) --
	(125.52,327.59) --
	(125.62,327.59) --
	(125.73,327.59) --
	(125.83,327.59) --
	(125.94,327.59) --
	(126.04,327.59) --
	(126.15,327.59) --
	(126.25,327.59) --
	(126.36,327.59) --
	(126.46,327.59) --
	(126.57,327.59) --
	(126.68,327.59) --
	(126.78,327.59) --
	(126.89,327.59) --
	(126.99,327.59) --
	(127.10,327.59) --
	(127.20,327.59) --
	(127.31,327.59) --
	(127.41,322.85) --
	(127.52,322.85) --
	(127.62,322.85) --
	(127.73,322.85) --
	(127.83,322.85) --
	(127.94,322.85) --
	(128.04,322.85) --
	(128.15,322.85) --
	(128.26,322.85) --
	(128.36,322.85) --
	(128.47,322.85) --
	(128.57,322.85) --
	(128.68,322.85) --
	(128.78,322.85) --
	(128.89,322.85) --
	(128.99,322.85) --
	(129.10,322.85) --
	(129.20,322.85) --
	(129.31,322.85) --
	(129.41,322.85) --
	(129.52,322.85) --
	(129.63,322.85) --
	(129.73,322.85) --
	(129.84,322.85) --
	(129.94,322.85) --
	(130.05,322.85) --
	(130.15,322.85) --
	(130.26,322.85) --
	(130.36,322.85) --
	(130.47,322.85) --
	(130.57,311.66) --
	(130.68,311.66) --
	(130.78,311.66) --
	(130.89,311.66) --
	(130.99,311.66) --
	(131.10,311.66) --
	(131.21,311.66) --
	(131.31,311.66) --
	(131.42,311.66) --
	(131.52,311.66) --
	(131.63,311.66) --
	(131.73,311.66) --
	(131.84,311.66) --
	(131.94,311.66) --
	(132.05,311.66) --
	(132.15,311.66) --
	(132.26,311.66) --
	(132.36,311.66) --
	(132.47,311.66) --
	(132.58,311.66) --
	(132.68,311.66) --
	(132.79,311.66) --
	(132.89,311.66) --
	(133.00,311.66) --
	(133.10,311.66) --
	(133.21,311.66) --
	(133.31,311.66) --
	(133.42,311.66) --
	(133.52,311.66) --
	(133.63,311.66) --
	(133.73,305.00) --
	(133.84,305.00) --
	(133.94,305.00) --
	(134.05,305.00) --
	(134.16,305.00) --
	(134.26,305.00) --
	(134.37,305.00) --
	(134.47,305.00) --
	(134.58,305.00) --
	(134.68,305.00) --
	(134.79,305.00) --
	(134.89,305.00) --
	(135.00,305.00) --
	(135.10,305.00) --
	(135.21,305.00) --
	(135.31,305.00) --
	(135.42,305.00) --
	(135.53,305.00) --
	(135.63,305.00) --
	(135.74,305.00) --
	(135.84,305.00) --
	(135.95,305.00) --
	(136.05,305.00) --
	(136.16,305.00) --
	(136.26,305.00) --
	(136.37,305.00) --
	(136.47,305.00) --
	(136.58,305.00) --
	(136.68,305.00) --
	(136.79,305.00) --
	(136.89,296.91) --
	(137.00,296.91) --
	(137.11,296.91) --
	(137.21,296.91) --
	(137.32,296.91) --
	(137.42,296.91) --
	(137.53,296.91) --
	(137.63,296.91) --
	(137.74,296.91) --
	(137.84,296.91) --
	(137.95,296.91) --
	(138.05,296.91) --
	(138.16,296.91) --
	(138.26,296.91) --
	(138.37,296.91) --
	(138.48,296.91) --
	(138.58,296.91) --
	(138.69,296.91) --
	(138.79,296.91) --
	(138.90,296.91) --
	(139.00,296.91) --
	(139.11,296.91) --
	(139.21,296.91) --
	(139.32,296.91) --
	(139.42,296.91) --
	(139.53,296.91) --
	(139.63,296.91) --
	(139.74,296.91) --
	(139.84,296.91) --
	(139.95,296.91) --
	(140.06,305.81) --
	(140.16,305.81) --
	(140.27,305.81) --
	(140.37,305.81) --
	(140.48,305.81) --
	(140.58,305.81) --
	(140.69,305.81) --
	(140.79,305.81) --
	(140.90,305.81) --
	(141.00,305.81) --
	(141.11,305.81) --
	(141.21,305.81) --
	(141.32,305.81) --
	(141.43,305.81) --
	(141.53,305.81) --
	(141.64,305.81) --
	(141.74,305.81) --
	(141.85,305.81) --
	(141.95,305.81) --
	(142.06,305.81) --
	(142.16,305.81) --
	(142.27,305.81) --
	(142.37,305.81) --
	(142.48,305.81) --
	(142.58,305.81) --
	(142.69,305.81) --
	(142.79,305.81) --
	(142.90,305.81) --
	(143.01,305.81) --
	(143.11,305.81) --
	(143.22,306.90) --
	(143.32,306.90) --
	(143.43,306.90) --
	(143.53,306.90) --
	(143.64,306.90) --
	(143.74,306.90) --
	(143.85,306.90) --
	(143.95,306.90) --
	(144.06,306.90) --
	(144.16,306.90) --
	(144.27,306.90) --
	(144.38,306.90) --
	(144.48,306.90) --
	(144.59,306.90) --
	(144.69,306.90) --
	(144.80,306.90) --
	(144.90,306.90) --
	(145.01,306.90) --
	(145.11,306.90) --
	(145.22,306.90) --
	(145.32,306.90) --
	(145.43,306.90) --
	(145.53,306.90) --
	(145.64,306.90) --
	(145.74,306.90) --
	(145.85,306.90) --
	(145.96,306.90) --
	(146.06,306.90) --
	(146.17,306.90) --
	(146.27,306.90) --
	(146.38,301.21) --
	(146.48,301.21) --
	(146.59,301.21) --
	(146.69,301.21) --
	(146.80,301.21) --
	(146.90,301.21) --
	(147.01,301.21) --
	(147.11,301.21) --
	(147.22,301.21) --
	(147.33,301.21) --
	(147.43,301.21) --
	(147.54,301.21) --
	(147.64,301.21) --
	(147.75,301.21) --
	(147.85,301.21) --
	(147.96,301.21) --
	(148.06,301.21) --
	(148.17,301.21) --
	(148.27,301.21) --
	(148.38,301.21) --
	(148.48,301.21) --
	(148.59,301.21) --
	(148.69,301.21) --
	(148.80,301.21) --
	(148.91,301.21) --
	(149.01,301.21) --
	(149.12,301.21) --
	(149.22,301.21) --
	(149.33,301.21) --
	(149.43,301.21) --
	(149.54,291.12) --
	(149.64,291.12) --
	(149.75,291.12) --
	(149.85,291.12) --
	(149.96,291.12) --
	(150.06,291.12) --
	(150.17,291.12) --
	(150.28,291.12) --
	(150.38,291.12) --
	(150.49,291.12) --
	(150.59,291.12) --
	(150.70,291.12) --
	(150.80,291.12) --
	(150.91,291.12) --
	(151.01,291.12) --
	(151.12,291.12) --
	(151.22,291.12) --
	(151.33,291.12) --
	(151.43,291.12) --
	(151.54,291.12) --
	(151.64,291.12) --
	(151.75,291.12) --
	(151.86,291.12) --
	(151.96,291.12) --
	(152.07,291.12) --
	(152.17,291.12) --
	(152.28,291.12) --
	(152.38,291.12) --
	(152.49,291.12) --
	(152.59,291.12) --
	(152.70,295.26) --
	(152.80,295.26) --
	(152.91,295.26) --
	(153.01,295.26) --
	(153.12,295.26) --
	(153.23,295.26) --
	(153.33,295.26) --
	(153.44,295.26) --
	(153.54,295.26) --
	(153.65,295.26) --
	(153.75,295.26) --
	(153.86,295.26) --
	(153.96,295.26) --
	(154.07,295.26) --
	(154.17,295.26) --
	(154.28,295.26) --
	(154.38,295.26) --
	(154.49,295.26) --
	(154.59,295.26) --
	(154.70,295.26) --
	(154.81,295.26) --
	(154.91,295.26) --
	(155.02,295.26) --
	(155.12,295.26) --
	(155.23,295.26) --
	(155.33,295.26) --
	(155.44,295.26) --
	(155.54,295.26) --
	(155.65,295.26) --
	(155.75,295.26) --
	(155.86,286.98) --
	(155.96,286.98) --
	(156.07,286.98) --
	(156.18,286.98) --
	(156.28,286.98) --
	(156.39,286.98) --
	(156.49,286.98) --
	(156.60,286.98) --
	(156.70,286.98) --
	(156.81,286.98) --
	(156.91,286.98) --
	(157.02,286.98) --
	(157.12,286.98) --
	(157.23,286.98) --
	(157.33,286.98) --
	(157.44,286.98) --
	(157.54,286.98) --
	(157.65,286.98) --
	(157.76,286.98) --
	(157.86,286.98) --
	(157.97,286.98) --
	(158.07,286.98) --
	(158.18,286.98) --
	(158.28,286.98) --
	(158.39,286.98) --
	(158.49,286.98) --
	(158.60,286.98) --
	(158.70,286.98) --
	(158.81,286.98) --
	(158.91,286.98) --
	(159.02,285.39) --
	(159.13,285.39) --
	(159.23,285.39) --
	(159.34,285.39) --
	(159.44,285.39) --
	(159.55,285.39) --
	(159.65,285.39) --
	(159.76,285.39) --
	(159.86,285.39) --
	(159.97,285.39) --
	(160.07,285.39) --
	(160.18,285.39) --
	(160.28,285.39) --
	(160.39,285.39) --
	(160.49,285.39) --
	(160.60,285.39) --
	(160.71,285.39) --
	(160.81,285.39) --
	(160.92,285.39) --
	(161.02,285.39) --
	(161.13,285.39) --
	(161.23,285.39) --
	(161.34,285.39) --
	(161.44,285.39) --
	(161.55,285.39) --
	(161.65,285.39) --
	(161.76,285.39) --
	(161.86,285.39) --
	(161.97,285.39) --
	(162.08,285.39) --
	(162.18,300.86) --
	(162.29,300.86) --
	(162.39,300.86) --
	(162.50,300.86) --
	(162.60,300.86) --
	(162.71,300.86) --
	(162.81,300.86) --
	(162.92,300.86) --
	(163.02,300.86) --
	(163.13,300.86) --
	(163.23,300.86) --
	(163.34,300.86) --
	(163.44,300.86) --
	(163.55,300.86) --
	(163.66,300.86) --
	(163.76,300.86) --
	(163.87,300.86) --
	(163.97,300.86) --
	(164.08,300.86) --
	(164.18,300.86) --
	(164.29,300.86) --
	(164.39,300.86) --
	(164.50,300.86) --
	(164.60,300.86) --
	(164.71,300.86) --
	(164.81,300.86) --
	(164.92,300.86) --
	(165.03,300.86) --
	(165.13,300.86) --
	(165.24,300.86) --
	(165.34,288.31) --
	(165.45,288.31) --
	(165.55,288.31) --
	(165.66,288.31) --
	(165.76,288.31) --
	(165.87,288.31) --
	(165.97,288.31) --
	(166.08,288.31) --
	(166.18,288.31) --
	(166.29,288.31) --
	(166.39,288.31) --
	(166.50,288.31) --
	(166.61,288.31) --
	(166.71,288.31) --
	(166.82,288.31) --
	(166.92,288.31) --
	(167.03,288.31) --
	(167.13,288.31) --
	(167.24,288.31) --
	(167.34,288.31) --
	(167.45,288.31) --
	(167.55,288.31) --
	(167.66,288.31) --
	(167.76,288.31) --
	(167.87,288.31) --
	(167.98,288.31) --
	(168.08,288.31) --
	(168.19,288.31) --
	(168.29,288.31) --
	(168.40,288.31) --
	(168.50,293.22) --
	(168.61,293.22) --
	(168.71,293.22) --
	(168.82,293.22) --
	(168.92,293.22) --
	(169.03,293.22) --
	(169.13,293.22) --
	(169.24,293.22) --
	(169.34,293.22) --
	(169.45,293.22) --
	(169.56,293.22) --
	(169.66,293.22) --
	(169.77,293.22) --
	(169.87,293.22) --
	(169.98,293.22) --
	(170.08,293.22) --
	(170.19,293.22) --
	(170.29,293.22) --
	(170.40,293.22) --
	(170.50,293.22) --
	(170.61,293.22) --
	(170.71,293.22) --
	(170.82,293.22) --
	(170.93,293.22) --
	(171.03,293.22) --
	(171.14,293.22) --
	(171.24,293.22) --
	(171.35,293.22) --
	(171.45,293.22) --
	(171.56,293.22) --
	(171.66,309.47) --
	(171.77,309.47) --
	(171.87,309.47) --
	(171.98,309.47) --
	(172.08,309.47) --
	(172.19,309.47) --
	(172.29,309.47) --
	(172.40,309.47) --
	(172.51,309.47) --
	(172.61,309.47) --
	(172.72,309.47) --
	(172.82,309.47) --
	(172.93,309.47) --
	(173.03,309.47) --
	(173.14,309.47) --
	(173.24,309.47) --
	(173.35,309.47) --
	(173.45,309.47) --
	(173.56,309.47) --
	(173.66,309.47) --
	(173.77,309.47) --
	(173.88,309.47) --
	(173.98,309.47) --
	(174.09,309.47) --
	(174.19,309.47) --
	(174.30,309.47) --
	(174.40,309.47) --
	(174.51,309.47) --
	(174.61,309.47) --
	(174.72,309.47) --
	(174.82,298.97) --
	(174.93,298.97) --
	(175.03,298.97) --
	(175.14,298.97) --
	(175.24,298.97) --
	(175.35,298.97) --
	(175.46,298.97) --
	(175.56,298.97) --
	(175.67,298.97) --
	(175.77,298.97) --
	(175.88,298.97) --
	(175.98,298.97) --
	(176.09,298.97) --
	(176.19,298.97) --
	(176.30,298.97) --
	(176.40,298.97) --
	(176.51,298.97) --
	(176.61,298.97) --
	(176.72,298.97) --
	(176.83,298.97) --
	(176.93,298.97) --
	(177.04,298.97) --
	(177.14,298.97) --
	(177.25,298.97) --
	(177.35,298.97) --
	(177.46,298.97) --
	(177.56,298.97) --
	(177.67,298.97) --
	(177.77,298.97) --
	(177.88,298.97) --
	(177.98,317.68) --
	(178.09,317.68) --
	(178.19,317.68) --
	(178.30,317.68) --
	(178.41,317.68) --
	(178.51,317.68) --
	(178.62,317.68) --
	(178.72,317.68) --
	(178.83,317.68) --
	(178.93,317.68) --
	(179.04,317.68) --
	(179.14,317.68) --
	(179.25,317.68) --
	(179.35,317.68) --
	(179.46,317.68) --
	(179.56,317.68) --
	(179.67,317.68) --
	(179.78,317.68) --
	(179.88,317.68) --
	(179.99,317.68) --
	(180.09,317.68) --
	(180.20,317.68) --
	(180.30,317.68) --
	(180.41,317.68) --
	(180.51,317.68) --
	(180.62,317.68) --
	(180.72,317.68) --
	(180.83,317.68) --
	(180.93,317.68) --
	(181.04,317.68) --
	(181.14,312.54) --
	(181.25,312.54) --
	(181.36,312.54) --
	(181.46,312.54) --
	(181.57,312.54) --
	(181.67,312.54) --
	(181.78,312.54) --
	(181.88,312.54) --
	(181.99,312.54) --
	(182.09,312.54) --
	(182.20,312.54) --
	(182.30,312.54) --
	(182.41,312.54) --
	(182.51,312.54) --
	(182.62,312.54) --
	(182.73,312.54) --
	(182.83,312.54) --
	(182.94,312.54) --
	(183.04,312.54) --
	(183.15,312.54) --
	(183.25,312.54) --
	(183.36,312.54) --
	(183.46,312.54) --
	(183.57,312.54) --
	(183.67,312.54) --
	(183.78,312.54) --
	(183.88,312.54) --
	(183.99,312.54) --
	(184.09,312.54) --
	(184.20,312.54) --
	(184.31,321.59) --
	(184.41,321.59) --
	(184.52,321.59) --
	(184.62,321.59) --
	(184.73,321.59) --
	(184.83,321.59) --
	(184.94,321.59) --
	(185.04,321.59) --
	(185.15,321.59) --
	(185.25,321.59) --
	(185.36,321.59) --
	(185.46,321.59) --
	(185.57,321.59) --
	(185.68,321.59) --
	(185.78,321.59) --
	(185.89,321.59) --
	(185.99,321.59) --
	(186.10,321.59) --
	(186.20,321.59) --
	(186.31,321.59) --
	(186.41,321.59) --
	(186.52,321.59) --
	(186.62,321.59) --
	(186.73,321.59) --
	(186.83,321.59) --
	(186.94,321.59) --
	(187.04,321.59) --
	(187.15,321.59) --
	(187.26,321.59) --
	(187.36,321.59) --
	(187.47,331.71) --
	(187.57,331.71) --
	(187.68,331.71) --
	(187.78,331.71) --
	(187.89,331.71) --
	(187.99,331.71) --
	(188.10,331.71) --
	(188.20,331.71) --
	(188.31,331.71) --
	(188.41,331.71) --
	(188.52,331.71) --
	(188.63,331.71) --
	(188.73,331.71) --
	(188.84,331.71) --
	(188.94,331.71) --
	(189.05,331.71) --
	(189.15,331.71) --
	(189.26,331.71) --
	(189.36,331.71) --
	(189.47,331.71) --
	(189.57,331.71) --
	(189.68,331.71) --
	(189.78,331.71) --
	(189.89,331.71) --
	(189.99,331.71) --
	(190.10,331.71) --
	(190.21,331.71) --
	(190.31,331.71) --
	(190.42,331.71) --
	(190.52,331.71) --
	(190.63,336.08) --
	(190.73,336.08) --
	(190.84,336.08) --
	(190.94,336.08) --
	(191.05,336.08) --
	(191.15,336.08) --
	(191.26,336.08) --
	(191.36,336.08) --
	(191.47,336.08) --
	(191.58,336.08) --
	(191.68,336.08) --
	(191.79,336.08) --
	(191.89,336.08) --
	(192.00,336.08) --
	(192.10,336.08) --
	(192.21,336.08) --
	(192.31,336.08) --
	(192.42,336.08) --
	(192.52,336.08) --
	(192.63,336.08) --
	(192.73,336.08) --
	(192.84,336.08) --
	(192.94,336.08) --
	(193.05,336.08) --
	(193.16,336.08) --
	(193.26,336.08) --
	(193.37,336.08) --
	(193.47,336.08) --
	(193.58,336.08) --
	(193.68,336.08) --
	(193.79,343.32) --
	(193.89,343.32) --
	(194.00,343.32) --
	(194.10,343.32) --
	(194.21,343.32) --
	(194.31,343.32) --
	(194.42,343.32) --
	(194.53,343.32) --
	(194.63,343.32) --
	(194.74,343.32) --
	(194.84,343.32) --
	(194.95,343.32) --
	(195.05,343.32) --
	(195.16,343.32) --
	(195.26,343.32) --
	(195.37,343.32) --
	(195.47,343.32) --
	(195.58,343.32) --
	(195.68,343.32) --
	(195.79,343.32) --
	(195.89,343.32) --
	(196.00,343.32) --
	(196.11,343.32) --
	(196.21,343.32) --
	(196.32,343.32) --
	(196.42,343.32) --
	(196.53,343.32) --
	(196.63,343.32) --
	(196.74,343.32) --
	(196.84,343.32) --
	(196.95,346.15) --
	(197.05,346.15) --
	(197.16,346.15) --
	(197.26,346.15) --
	(197.37,346.15) --
	(197.48,346.15) --
	(197.58,346.15) --
	(197.69,346.15) --
	(197.79,346.15) --
	(197.90,346.15) --
	(198.00,346.15) --
	(198.11,346.15) --
	(198.21,346.15) --
	(198.32,346.15) --
	(198.42,346.15) --
	(198.53,346.15) --
	(198.63,346.15) --
	(198.74,346.15) --
	(198.84,346.15) --
	(198.95,346.15) --
	(199.06,346.15) --
	(199.16,346.15) --
	(199.27,346.15) --
	(199.37,346.15) --
	(199.48,346.15) --
	(199.58,346.15) --
	(199.69,346.15) --
	(199.79,346.15) --
	(199.90,346.15) --
	(200.00,346.15) --
	(200.11,347.47) --
	(200.21,347.47) --
	(200.32,347.47) --
	(200.43,347.47) --
	(200.53,347.47) --
	(200.64,347.47) --
	(200.74,347.47) --
	(200.85,347.47) --
	(200.95,347.47) --
	(201.06,347.47) --
	(201.16,347.47) --
	(201.27,347.47) --
	(201.37,347.47) --
	(201.48,347.47) --
	(201.58,347.47) --
	(201.69,347.47) --
	(201.79,347.47) --
	(201.90,347.47) --
	(202.01,347.47) --
	(202.11,347.47) --
	(202.22,347.47) --
	(202.32,347.47) --
	(202.43,347.47) --
	(202.53,347.47) --
	(202.64,347.47) --
	(202.74,347.47) --
	(202.85,347.47) --
	(202.95,347.47) --
	(203.06,347.47) --
	(203.16,347.47) --
	(203.27,348.32) --
	(203.38,348.32) --
	(203.48,348.32) --
	(203.59,348.32) --
	(203.69,348.32) --
	(203.80,348.32) --
	(203.90,348.32) --
	(204.01,348.32) --
	(204.11,348.32) --
	(204.22,348.32) --
	(204.32,348.32) --
	(204.43,348.32) --
	(204.53,348.32) --
	(204.64,348.32) --
	(204.74,348.32) --
	(204.85,348.32) --
	(204.96,348.32) --
	(205.06,348.32) --
	(205.17,348.32) --
	(205.27,348.32) --
	(205.38,348.32) --
	(205.48,348.32) --
	(205.59,348.32) --
	(205.69,348.32) --
	(205.80,348.32) --
	(205.90,348.32) --
	(206.01,348.32) --
	(206.11,348.32) --
	(206.22,348.32) --
	(206.33,348.32) --
	(206.43,349.88) --
	(206.54,349.88) --
	(206.64,349.88) --
	(206.75,349.88) --
	(206.85,349.88) --
	(206.96,349.88) --
	(207.06,349.88) --
	(207.17,349.88) --
	(207.27,349.88) --
	(207.38,349.88) --
	(207.48,349.88) --
	(207.59,349.88) --
	(207.69,349.88) --
	(207.80,349.88) --
	(207.91,349.88) --
	(208.01,349.88) --
	(208.12,349.88) --
	(208.22,349.88) --
	(208.33,349.88) --
	(208.43,349.88) --
	(208.54,349.88) --
	(208.64,349.88) --
	(208.75,349.88) --
	(208.85,349.88) --
	(208.96,349.88) --
	(209.06,349.88) --
	(209.17,349.88) --
	(209.28,349.88) --
	(209.38,349.88) --
	(209.49,349.88) --
	(209.59,349.56) --
	(209.70,349.56) --
	(209.80,349.56) --
	(209.91,349.56) --
	(210.01,349.56) --
	(210.12,349.56) --
	(210.22,349.56) --
	(210.33,349.56) --
	(210.43,349.56) --
	(210.54,349.56) --
	(210.64,349.56) --
	(210.75,349.56) --
	(210.86,349.56) --
	(210.96,349.56) --
	(211.07,349.56) --
	(211.17,349.56) --
	(211.28,349.56) --
	(211.38,349.56) --
	(211.49,349.56) --
	(211.59,349.56) --
	(211.70,349.56) --
	(211.80,349.56) --
	(211.91,349.56) --
	(212.01,349.56) --
	(212.12,349.56) --
	(212.23,349.56) --
	(212.33,349.56) --
	(212.44,349.56) --
	(212.54,349.56) --
	(212.65,349.56) --
	(212.75,348.34) --
	(212.86,348.34) --
	(212.96,348.34) --
	(213.07,348.34) --
	(213.17,348.34) --
	(213.28,348.34) --
	(213.38,348.34) --
	(213.49,348.34) --
	(213.59,348.34) --
	(213.70,348.34) --
	(213.81,348.34) --
	(213.91,348.34) --
	(214.02,348.34) --
	(214.12,348.34) --
	(214.23,348.34) --
	(214.33,348.34) --
	(214.44,348.34) --
	(214.54,348.34) --
	(214.65,348.34) --
	(214.75,348.34) --
	(214.86,348.34) --
	(214.96,348.34) --
	(215.07,348.34) --
	(215.18,348.34) --
	(215.28,348.34) --
	(215.39,348.34) --
	(215.49,348.34) --
	(215.60,348.34) --
	(215.70,348.34) --
	(215.81,348.34) --
	(215.91,346.99) --
	(216.02,346.99) --
	(216.12,346.99) --
	(216.23,346.99) --
	(216.33,346.99) --
	(216.44,346.99) --
	(216.54,346.99) --
	(216.65,346.99) --
	(216.76,346.99) --
	(216.86,346.99) --
	(216.97,346.99) --
	(217.07,346.99) --
	(217.18,346.99) --
	(217.28,346.99) --
	(217.39,346.99) --
	(217.49,346.99) --
	(217.60,346.99) --
	(217.70,346.99) --
	(217.81,346.99) --
	(217.91,346.99) --
	(218.02,346.99) --
	(218.13,346.99) --
	(218.23,346.99) --
	(218.34,346.99) --
	(218.44,346.99) --
	(218.55,346.99) --
	(218.65,346.99) --
	(218.76,346.99) --
	(218.86,346.99) --
	(218.97,346.99) --
	(219.07,345.56) --
	(219.18,345.56) --
	(219.28,345.56) --
	(219.39,345.56) --
	(219.49,345.56) --
	(219.60,345.56) --
	(219.71,345.56) --
	(219.81,345.56) --
	(219.92,345.56) --
	(220.02,345.56) --
	(220.13,345.56) --
	(220.23,345.56) --
	(220.34,345.56) --
	(220.44,345.56) --
	(220.55,345.56) --
	(220.65,345.56) --
	(220.76,345.56) --
	(220.86,345.56) --
	(220.97,345.56) --
	(221.08,345.56) --
	(221.18,345.56) --
	(221.29,345.56) --
	(221.39,345.56) --
	(221.50,345.56) --
	(221.60,345.56) --
	(221.71,345.56) --
	(221.81,345.56) --
	(221.92,345.56) --
	(222.02,345.56) --
	(222.13,345.56) --
	(222.23,344.29) --
	(222.34,344.29) --
	(222.44,344.29) --
	(222.55,344.29) --
	(222.66,344.29) --
	(222.76,344.29) --
	(222.87,344.29) --
	(222.97,344.29) --
	(223.08,344.29) --
	(223.18,344.29) --
	(223.29,344.29) --
	(223.39,344.29) --
	(223.50,344.29) --
	(223.60,344.29) --
	(223.71,344.29) --
	(223.81,344.29) --
	(223.92,344.29) --
	(224.03,344.29) --
	(224.13,344.29) --
	(224.24,344.29) --
	(224.34,344.29) --
	(224.45,344.29) --
	(224.55,344.29) --
	(224.66,344.29) --
	(224.76,344.29) --
	(224.87,344.29) --
	(224.97,344.29) --
	(225.08,344.29) --
	(225.18,344.29) --
	(225.29,344.29) --
	(225.39,343.35) --
	(225.50,343.35) --
	(225.61,343.35) --
	(225.71,343.35) --
	(225.82,343.35) --
	(225.92,343.35) --
	(226.03,343.35) --
	(226.13,343.35) --
	(226.24,343.35) --
	(226.34,343.35) --
	(226.45,343.35) --
	(226.55,343.35) --
	(226.66,343.35) --
	(226.76,343.35) --
	(226.87,343.35) --
	(226.97,343.35) --
	(227.08,343.35) --
	(227.19,343.35) --
	(227.29,343.35) --
	(227.40,343.35) --
	(227.50,343.35) --
	(227.61,343.35) --
	(227.71,343.35) --
	(227.82,343.35) --
	(227.92,343.35) --
	(228.03,343.35) --
	(228.13,343.35) --
	(228.24,343.35) --
	(228.34,343.35) --
	(228.45,343.35) --
	(228.56,342.01) --
	(228.66,342.01) --
	(228.77,342.01) --
	(228.87,342.01) --
	(228.98,342.01) --
	(229.08,342.01) --
	(229.19,342.01) --
	(229.29,342.01) --
	(229.40,342.01) --
	(229.50,342.01) --
	(229.61,342.01) --
	(229.71,342.01) --
	(229.82,342.01) --
	(229.92,342.01) --
	(230.03,342.01) --
	(230.14,342.01) --
	(230.24,342.01) --
	(230.35,342.01) --
	(230.45,342.01) --
	(230.56,342.01) --
	(230.66,342.01) --
	(230.77,342.01) --
	(230.87,342.01) --
	(230.98,342.01) --
	(231.08,342.01) --
	(231.19,342.01) --
	(231.29,342.01) --
	(231.40,342.01) --
	(231.51,342.01) --
	(231.61,342.01) --
	(231.72,342.37) --
	(231.82,342.37) --
	(231.93,342.37) --
	(232.03,342.37) --
	(232.14,342.37) --
	(232.24,342.37) --
	(232.35,342.37) --
	(232.45,342.37) --
	(232.56,342.37) --
	(232.66,342.37) --
	(232.77,342.37) --
	(232.87,342.37) --
	(232.98,342.37) --
	(233.09,342.37) --
	(233.19,342.37) --
	(233.30,342.37) --
	(233.40,342.37) --
	(233.51,342.37) --
	(233.61,342.37) --
	(233.72,342.37) --
	(233.82,342.37) --
	(233.93,342.37) --
	(234.03,342.37) --
	(234.14,342.37) --
	(234.24,342.37) --
	(234.35,342.37) --
	(234.46,342.37) --
	(234.56,342.37) --
	(234.67,342.37) --
	(234.77,342.37) --
	(234.88,341.26) --
	(234.98,341.26) --
	(235.09,341.26) --
	(235.19,341.26) --
	(235.30,341.26) --
	(235.40,341.26) --
	(235.51,341.26) --
	(235.61,341.26) --
	(235.72,341.26) --
	(235.82,341.26) --
	(235.93,341.26) --
	(236.04,341.26) --
	(236.14,341.26) --
	(236.25,341.26) --
	(236.35,341.26) --
	(236.46,341.26) --
	(236.56,341.26) --
	(236.67,341.26) --
	(236.77,341.26) --
	(236.88,341.26) --
	(236.98,341.26) --
	(237.09,341.26) --
	(237.19,341.26) --
	(237.30,341.26) --
	(237.41,341.26) --
	(237.51,341.26) --
	(237.62,341.26) --
	(237.72,341.26) --
	(237.83,341.26) --
	(237.93,341.26) --
	(238.04,340.15) --
	(238.14,340.15) --
	(238.25,340.15) --
	(238.35,340.15) --
	(238.46,340.15) --
	(238.56,340.15) --
	(238.67,340.15) --
	(238.77,340.15) --
	(238.88,340.15) --
	(238.99,340.15) --
	(239.09,340.15) --
	(239.20,340.15) --
	(239.30,340.15) --
	(239.41,340.15) --
	(239.51,340.15) --
	(239.62,340.15) --
	(239.72,340.15) --
	(239.83,340.15) --
	(239.93,340.15) --
	(240.04,340.15) --
	(240.14,340.15) --
	(240.25,340.15) --
	(240.36,340.15) --
	(240.46,340.15) --
	(240.57,340.15) --
	(240.67,340.15) --
	(240.78,340.15) --
	(240.88,340.15) --
	(240.99,340.15) --
	(241.09,340.15) --
	(241.20,339.49) --
	(241.30,339.49) --
	(241.41,339.49) --
	(241.51,339.49) --
	(241.62,339.49) --
	(241.72,339.49) --
	(241.83,339.49) --
	(241.94,339.49) --
	(242.04,339.49) --
	(242.15,339.49) --
	(242.25,339.49) --
	(242.36,339.49) --
	(242.46,339.49) --
	(242.57,339.49) --
	(242.67,339.49) --
	(242.78,339.49) --
	(242.88,339.49) --
	(242.99,339.49) --
	(243.09,339.49) --
	(243.20,339.49) --
	(243.31,339.49) --
	(243.41,339.49) --
	(243.52,339.49) --
	(243.62,339.49) --
	(243.73,339.49) --
	(243.83,339.49) --
	(243.94,339.49) --
	(244.04,339.49) --
	(244.15,339.49) --
	(244.25,339.49) --
	(244.36,339.22) --
	(244.46,339.22) --
	(244.57,339.22) --
	(244.67,339.22) --
	(244.78,339.22) --
	(244.89,339.22) --
	(244.99,339.22) --
	(245.10,339.22) --
	(245.20,339.22) --
	(245.31,339.22) --
	(245.41,339.22) --
	(245.52,339.22) --
	(245.62,339.22) --
	(245.73,339.22) --
	(245.83,339.22) --
	(245.94,339.22) --
	(246.04,339.22) --
	(246.15,339.22) --
	(246.26,339.22) --
	(246.36,339.22) --
	(246.47,339.22) --
	(246.57,339.22) --
	(246.68,339.22) --
	(246.78,339.22) --
	(246.89,339.22) --
	(246.99,339.22) --
	(247.10,339.22) --
	(247.20,339.22) --
	(247.31,339.22) --
	(247.41,339.22) --
	(247.52,339.33) --
	(247.62,339.33) --
	(247.73,339.33) --
	(247.84,339.33) --
	(247.94,339.33) --
	(248.05,339.33) --
	(248.15,339.33) --
	(248.26,339.33) --
	(248.36,339.33) --
	(248.47,339.33) --
	(248.57,339.33) --
	(248.68,339.33) --
	(248.78,339.33) --
	(248.89,339.33) --
	(248.99,339.33) --
	(249.10,339.33) --
	(249.21,339.33) --
	(249.31,339.33) --
	(249.42,339.33) --
	(249.52,339.33) --
	(249.63,339.33) --
	(249.73,339.33) --
	(249.84,339.33) --
	(249.94,339.33) --
	(250.05,339.33) --
	(250.15,339.33) --
	(250.26,339.33) --
	(250.36,339.33) --
	(250.47,339.33) --
	(250.57,339.33) --
	(250.68,339.06) --
	(250.79,339.06) --
	(250.89,339.06) --
	(251.00,339.06) --
	(251.10,339.06) --
	(251.21,339.06) --
	(251.31,339.06) --
	(251.42,339.06) --
	(251.52,339.06) --
	(251.63,339.06) --
	(251.73,339.06) --
	(251.84,339.06) --
	(251.94,339.06) --
	(252.05,339.06) --
	(252.16,339.06) --
	(252.26,339.06) --
	(252.37,339.06) --
	(252.47,339.06) --
	(252.58,339.06) --
	(252.68,339.06) --
	(252.79,339.06) --
	(252.89,339.06) --
	(253.00,339.06) --
	(253.10,339.06) --
	(253.21,339.06) --
	(253.31,339.06) --
	(253.42,339.06) --
	(253.52,339.06) --
	(253.63,339.06) --
	(253.74,339.06) --
	(253.84,338.77) --
	(253.95,338.77) --
	(254.05,338.77) --
	(254.16,338.77) --
	(254.26,338.77) --
	(254.37,338.77) --
	(254.47,338.77) --
	(254.58,338.77) --
	(254.68,338.77) --
	(254.79,338.77) --
	(254.89,338.77) --
	(255.00,338.77) --
	(255.11,338.77) --
	(255.21,338.77) --
	(255.32,338.77) --
	(255.42,338.77) --
	(255.53,338.77) --
	(255.63,338.77) --
	(255.74,338.77) --
	(255.84,338.77) --
	(255.95,338.77) --
	(256.05,338.77) --
	(256.16,338.77) --
	(256.26,338.77) --
	(256.37,338.77) --
	(256.47,338.77) --
	(256.58,338.77) --
	(256.69,338.77) --
	(256.79,338.77) --
	(256.90,338.77) --
	(257.00,338.86) --
	(257.11,338.86) --
	(257.21,338.86) --
	(257.32,338.86) --
	(257.42,338.86) --
	(257.53,338.86) --
	(257.63,338.86) --
	(257.74,338.86) --
	(257.84,338.86) --
	(257.95,338.86) --
	(258.06,338.86) --
	(258.16,338.86) --
	(258.27,338.86) --
	(258.37,338.86) --
	(258.48,338.86) --
	(258.58,338.86) --
	(258.69,338.86) --
	(258.79,338.86) --
	(258.90,338.86) --
	(259.00,338.86) --
	(259.11,338.86) --
	(259.21,338.86) --
	(259.32,338.86) --
	(259.42,338.86) --
	(259.53,338.86) --
	(259.64,338.86) --
	(259.74,338.86) --
	(259.85,338.86) --
	(259.95,338.86) --
	(260.06,338.86) --
	(260.16,338.88) --
	(260.27,338.88) --
	(260.37,338.88) --
	(260.48,338.88) --
	(260.58,338.88) --
	(260.69,338.88) --
	(260.79,338.88) --
	(260.90,338.88) --
	(261.01,338.88) --
	(261.11,338.88) --
	(261.22,338.88) --
	(261.32,338.88) --
	(261.43,338.88) --
	(261.53,338.88) --
	(261.64,338.88) --
	(261.74,338.88) --
	(261.85,338.88) --
	(261.95,338.88) --
	(262.06,338.88) --
	(262.16,338.88) --
	(262.27,338.88) --
	(262.37,338.88) --
	(262.48,338.88) --
	(262.59,338.88) --
	(262.69,338.88) --
	(262.80,338.88) --
	(262.90,338.88) --
	(263.01,338.88) --
	(263.11,338.88) --
	(263.22,338.88) --
	(263.32,338.09) --
	(263.43,338.09) --
	(263.53,338.09) --
	(263.64,338.09) --
	(263.74,338.09) --
	(263.85,338.09) --
	(263.96,338.09) --
	(264.06,338.09) --
	(264.17,338.09) --
	(264.27,338.09) --
	(264.38,338.09) --
	(264.48,338.09) --
	(264.59,338.09) --
	(264.69,338.09) --
	(264.80,338.09) --
	(264.90,338.09) --
	(265.01,338.09) --
	(265.11,338.09) --
	(265.22,338.09) --
	(265.32,338.09) --
	(265.43,338.09) --
	(265.54,338.09) --
	(265.64,338.09) --
	(265.75,338.09) --
	(265.85,338.09) --
	(265.96,338.09) --
	(266.06,338.09) --
	(266.17,338.09) --
	(266.27,338.09) --
	(266.38,338.09) --
	(266.48,339.95) --
	(266.59,339.95) --
	(266.69,339.95) --
	(266.80,339.95) --
	(266.91,339.95) --
	(267.01,339.95) --
	(267.12,339.95) --
	(267.22,339.95) --
	(267.33,339.95) --
	(267.43,339.95) --
	(267.54,339.95) --
	(267.64,339.95) --
	(267.75,339.95) --
	(267.85,339.95) --
	(267.96,339.95) --
	(268.06,339.95) --
	(268.17,339.95) --
	(268.27,339.95) --
	(268.38,339.95) --
	(268.49,339.95) --
	(268.59,339.95) --
	(268.70,339.95) --
	(268.80,339.95) --
	(268.91,339.95) --
	(269.01,339.95) --
	(269.12,339.95) --
	(269.22,339.95) --
	(269.33,339.95) --
	(269.43,339.95) --
	(269.54,339.95) --
	(269.64,341.81) --
	(269.75,341.81) --
	(269.86,341.81) --
	(269.96,341.81) --
	(270.07,341.81) --
	(270.17,341.81) --
	(270.28,341.81) --
	(270.38,341.81) --
	(270.49,341.81) --
	(270.59,341.81) --
	(270.70,341.81) --
	(270.80,341.81) --
	(270.91,341.81) --
	(271.01,341.81) --
	(271.12,341.81) --
	(271.22,341.81) --
	(271.33,341.81) --
	(271.44,341.81) --
	(271.54,341.81) --
	(271.65,341.81) --
	(271.75,341.81) --
	(271.86,341.81) --
	(271.96,341.81) --
	(272.07,341.81) --
	(272.17,341.81) --
	(272.28,341.81) --
	(272.38,341.81) --
	(272.49,341.81) --
	(272.59,341.81) --
	(272.70,341.81) --
	(272.81,343.41) --
	(272.91,343.41) --
	(273.02,343.41) --
	(273.12,343.41) --
	(273.23,343.41) --
	(273.33,343.41) --
	(273.44,343.41) --
	(273.54,343.41) --
	(273.65,343.41) --
	(273.75,343.41) --
	(273.86,343.41) --
	(273.96,343.41) --
	(274.07,343.41) --
	(274.17,343.41) --
	(274.28,343.41) --
	(274.39,343.41) --
	(274.49,343.41) --
	(274.60,343.41) --
	(274.70,343.41) --
	(274.81,343.41) --
	(274.91,343.41) --
	(275.02,343.41) --
	(275.12,343.41) --
	(275.23,343.41) --
	(275.33,343.41) --
	(275.44,343.41) --
	(275.54,343.41) --
	(275.65,343.41) --
	(275.76,343.41) --
	(275.86,343.41) --
	(275.97,342.44) --
	(276.07,342.44) --
	(276.18,342.44) --
	(276.28,342.44) --
	(276.39,342.44) --
	(276.49,342.44) --
	(276.60,342.44) --
	(276.70,342.44) --
	(276.81,342.44) --
	(276.91,342.44) --
	(277.02,342.44) --
	(277.12,342.44) --
	(277.23,342.44) --
	(277.34,342.44) --
	(277.44,342.44) --
	(277.55,342.44) --
	(277.65,342.44) --
	(277.76,342.44) --
	(277.86,342.44) --
	(277.97,342.44) --
	(278.07,342.44) --
	(278.18,342.44) --
	(278.28,342.44) --
	(278.39,342.44) --
	(278.49,342.44) --
	(278.60,342.44) --
	(278.71,342.44) --
	(278.81,342.44) --
	(278.92,342.44) --
	(279.02,342.44) --
	(279.13,343.29) --
	(279.23,343.29) --
	(279.34,343.29) --
	(279.44,343.29) --
	(279.55,343.29) --
	(279.65,343.29) --
	(279.76,343.29) --
	(279.86,343.29) --
	(279.97,343.29) --
	(280.07,343.29) --
	(280.18,343.29) --
	(280.29,343.29) --
	(280.39,343.29) --
	(280.50,343.29) --
	(280.60,343.29) --
	(280.71,343.29) --
	(280.81,343.29) --
	(280.92,343.29) --
	(281.02,343.29) --
	(281.13,343.29) --
	(281.23,343.29) --
	(281.34,343.29) --
	(281.44,343.29) --
	(281.55,343.29) --
	(281.66,343.29) --
	(281.76,343.29) --
	(281.87,343.29) --
	(281.97,343.29) --
	(282.08,343.29) --
	(282.18,343.29) --
	(282.29,341.48) --
	(282.39,341.48) --
	(282.50,341.48) --
	(282.60,341.48) --
	(282.71,341.48) --
	(282.81,341.48) --
	(282.92,341.48) --
	(283.02,341.48) --
	(283.13,341.48) --
	(283.24,341.48) --
	(283.34,341.48) --
	(283.45,341.48) --
	(283.55,341.48) --
	(283.66,341.48) --
	(283.76,341.48) --
	(283.87,341.48) --
	(283.97,341.48) --
	(284.08,341.48) --
	(284.18,341.48) --
	(284.29,341.48) --
	(284.39,341.48) --
	(284.50,341.48) --
	(284.61,341.48) --
	(284.71,341.48) --
	(284.82,341.48) --
	(284.92,341.48) --
	(285.03,341.48) --
	(285.13,341.48) --
	(285.24,341.48) --
	(285.34,341.48) --
	(285.45,343.11) --
	(285.55,343.11) --
	(285.66,343.11) --
	(285.76,343.11) --
	(285.87,343.11) --
	(285.97,343.11) --
	(286.08,343.11) --
	(286.19,343.11) --
	(286.29,343.11) --
	(286.40,343.11) --
	(286.50,343.11) --
	(286.61,343.11) --
	(286.71,343.11) --
	(286.82,343.11) --
	(286.92,343.11) --
	(287.03,343.11) --
	(287.13,343.11) --
	(287.24,343.11) --
	(287.34,343.11) --
	(287.45,343.11) --
	(287.56,343.11) --
	(287.66,343.11) --
	(287.77,343.11) --
	(287.87,343.11) --
	(287.98,343.11) --
	(288.08,343.11) --
	(288.19,343.11) --
	(288.29,343.11) --
	(288.40,343.11) --
	(288.50,343.11) --
	(288.61,344.05) --
	(288.71,344.05) --
	(288.82,344.05) --
	(288.92,344.05) --
	(289.03,344.05) --
	(289.14,344.05) --
	(289.24,344.05) --
	(289.35,344.05) --
	(289.45,344.05) --
	(289.56,344.05) --
	(289.66,344.05) --
	(289.77,344.05) --
	(289.87,344.05) --
	(289.98,344.05) --
	(290.08,344.05) --
	(290.19,344.05) --
	(290.29,344.05) --
	(290.40,344.05) --
	(290.51,344.05) --
	(290.61,344.05) --
	(290.72,344.05) --
	(290.82,344.05) --
	(290.93,344.05) --
	(291.03,344.05) --
	(291.14,344.05) --
	(291.24,344.05) --
	(291.35,344.05) --
	(291.45,344.05) --
	(291.56,344.05) --
	(291.66,344.05) --
	(291.77,342.82) --
	(291.87,342.82) --
	(291.98,342.82) --
	(292.09,342.82) --
	(292.19,342.82) --
	(292.30,342.82) --
	(292.40,342.82) --
	(292.51,342.82) --
	(292.61,342.82) --
	(292.72,342.82) --
	(292.82,342.82) --
	(292.93,342.82) --
	(293.03,342.82) --
	(293.14,342.82) --
	(293.24,342.82) --
	(293.35,342.82) --
	(293.46,342.82) --
	(293.56,342.82) --
	(293.67,342.82) --
	(293.77,342.82) --
	(293.88,342.82) --
	(293.98,342.82) --
	(294.09,342.82) --
	(294.19,342.82) --
	(294.30,342.82) --
	(294.40,342.82) --
	(294.51,342.82) --
	(294.61,342.82) --
	(294.72,342.82) --
	(294.82,342.82) --
	(294.93,338.94) --
	(295.04,338.94) --
	(295.14,338.94) --
	(295.25,338.94) --
	(295.35,338.94) --
	(295.46,338.94) --
	(295.56,338.94) --
	(295.67,338.94) --
	(295.77,338.94) --
	(295.88,338.94) --
	(295.98,338.94) --
	(296.09,338.94) --
	(296.19,338.94) --
	(296.30,338.94) --
	(296.41,338.94) --
	(296.51,338.94) --
	(296.62,338.94) --
	(296.72,338.94) --
	(296.83,338.94) --
	(296.93,338.94) --
	(297.04,338.94) --
	(297.14,338.94) --
	(297.25,338.94) --
	(297.35,338.94) --
	(297.46,338.94) --
	(297.56,338.94) --
	(297.67,338.94) --
	(297.77,338.94) --
	(297.88,338.94) --
	(297.99,338.94) --
	(298.09,342.01) --
	(298.20,342.01) --
	(298.30,342.01) --
	(298.41,342.01) --
	(298.51,342.01) --
	(298.62,342.01) --
	(298.72,342.01) --
	(298.83,342.01) --
	(298.93,342.01) --
	(299.04,342.01) --
	(299.14,342.01) --
	(299.25,342.01) --
	(299.36,342.01) --
	(299.46,342.01) --
	(299.57,342.01) --
	(299.67,342.01) --
	(299.78,342.01) --
	(299.88,342.01) --
	(299.99,342.01) --
	(300.09,342.01) --
	(300.20,342.01) --
	(300.30,342.01) --
	(300.41,342.01) --
	(300.51,342.01) --
	(300.62,342.01) --
	(300.72,342.01) --
	(300.83,342.01) --
	(300.94,342.01) --
	(301.04,342.01) --
	(301.15,342.01) --
	(301.25,341.35) --
	(301.36,341.35) --
	(301.46,341.35) --
	(301.57,341.35) --
	(301.67,341.35) --
	(301.78,341.35) --
	(301.88,341.35) --
	(301.99,341.35) --
	(302.09,341.35) --
	(302.20,341.35) --
	(302.31,341.35) --
	(302.41,341.35) --
	(302.52,341.35) --
	(302.62,341.35) --
	(302.73,341.35) --
	(302.83,341.35) --
	(302.94,341.35) --
	(303.04,341.35) --
	(303.15,341.35) --
	(303.25,341.35) --
	(303.36,341.35) --
	(303.46,341.35) --
	(303.57,341.35) --
	(303.67,341.35) --
	(303.78,341.35) --
	(303.89,341.35) --
	(303.99,341.35) --
	(304.10,341.35) --
	(304.20,341.35) --
	(304.31,341.35) --
	(304.41,343.86) --
	(304.52,343.86) --
	(304.62,343.86) --
	(304.73,343.86) --
	(304.83,343.86) --
	(304.94,343.86) --
	(305.04,343.86) --
	(305.15,343.86) --
	(305.26,343.86) --
	(305.36,343.86) --
	(305.47,343.86) --
	(305.57,343.86) --
	(305.68,343.86) --
	(305.78,343.86) --
	(305.89,343.86) --
	(305.99,343.86) --
	(306.10,343.86) --
	(306.20,343.86) --
	(306.31,343.86) --
	(306.41,343.86) --
	(306.52,343.86) --
	(306.62,343.86) --
	(306.73,343.86) --
	(306.84,343.86) --
	(306.94,343.86) --
	(307.05,343.86) --
	(307.15,343.86) --
	(307.26,343.86) --
	(307.36,343.86) --
	(307.47,343.86) --
	(307.57,344.36) --
	(307.68,344.36) --
	(307.78,344.36) --
	(307.89,344.36) --
	(307.99,344.36) --
	(308.10,344.36) --
	(308.21,344.36) --
	(308.31,344.36) --
	(308.42,344.36) --
	(308.52,344.36) --
	(308.63,344.36) --
	(308.73,344.36) --
	(308.84,344.36) --
	(308.94,344.36) --
	(309.05,344.36) --
	(309.15,344.36) --
	(309.26,344.36) --
	(309.36,344.36) --
	(309.47,344.36) --
	(309.57,344.36) --
	(309.68,344.36) --
	(309.79,344.36) --
	(309.89,344.36) --
	(310.00,344.36) --
	(310.10,344.36) --
	(310.21,344.36) --
	(310.31,344.36) --
	(310.42,344.36) --
	(310.52,344.36) --
	(310.63,344.36) --
	(310.73,337.07) --
	(310.84,337.07) --
	(310.94,337.07) --
	(311.05,337.07) --
	(311.16,337.07) --
	(311.26,337.07) --
	(311.37,337.07) --
	(311.47,337.07) --
	(311.58,337.07) --
	(311.68,337.07) --
	(311.79,337.07) --
	(311.89,337.07) --
	(312.00,337.07) --
	(312.10,337.07) --
	(312.21,337.07) --
	(312.31,337.07) --
	(312.42,337.07) --
	(312.52,337.07) --
	(312.63,337.07) --
	(312.74,337.07) --
	(312.84,337.07) --
	(312.95,337.07) --
	(313.05,337.07) --
	(313.16,337.07) --
	(313.26,337.07) --
	(313.37,337.07) --
	(313.47,337.07) --
	(313.58,337.07) --
	(313.68,337.07) --
	(313.79,337.07) --
	(313.89,327.46) --
	(314.00,327.46) --
	(314.11,327.46) --
	(314.21,327.46) --
	(314.32,327.46) --
	(314.42,327.46) --
	(314.53,327.46) --
	(314.63,327.46) --
	(314.74,327.46) --
	(314.84,327.46) --
	(314.95,327.46) --
	(315.05,327.46) --
	(315.16,327.46) --
	(315.26,327.46) --
	(315.37,327.46) --
	(315.47,327.46) --
	(315.58,327.46) --
	(315.69,327.46) --
	(315.79,327.46) --
	(315.90,327.46) --
	(316.00,327.46) --
	(316.11,327.46) --
	(316.21,327.46) --
	(316.32,327.46) --
	(316.42,327.46) --
	(316.53,327.46) --
	(316.63,327.46) --
	(316.74,327.46) --
	(316.84,327.46) --
	(316.95,327.46) --
	(317.06,322.09) --
	(317.16,322.09) --
	(317.27,322.09) --
	(317.37,322.09) --
	(317.48,322.09) --
	(317.58,322.09) --
	(317.69,322.09) --
	(317.79,322.09) --
	(317.90,322.09) --
	(318.00,322.09) --
	(318.11,322.09) --
	(318.21,322.09) --
	(318.32,322.09) --
	(318.42,322.09) --
	(318.53,322.09) --
	(318.64,322.09) --
	(318.74,322.09) --
	(318.85,322.09) --
	(318.95,322.09) --
	(319.06,322.09) --
	(319.16,322.09) --
	(319.27,322.09) --
	(319.37,322.09) --
	(319.48,322.09) --
	(319.58,322.09) --
	(319.69,322.09) --
	(319.79,322.09) --
	(319.90,322.09) --
	(320.01,322.09) --
	(320.11,322.09) --
	(320.22,324.07) --
	(320.32,324.07) --
	(320.43,324.07) --
	(320.53,324.07) --
	(320.64,324.07) --
	(320.74,324.07) --
	(320.85,324.07) --
	(320.95,324.07) --
	(321.06,324.07) --
	(321.16,324.07) --
	(321.27,324.07) --
	(321.37,324.07) --
	(321.48,324.07) --
	(321.59,324.07) --
	(321.69,324.07) --
	(321.80,324.07) --
	(321.90,324.07) --
	(322.01,324.07) --
	(322.11,324.07) --
	(322.22,324.07) --
	(322.32,324.07) --
	(322.43,324.07) --
	(322.53,324.07) --
	(322.64,324.07) --
	(322.74,324.07) --
	(322.85,324.07) --
	(322.95,324.07) --
	(323.06,324.07) --
	(323.17,324.07) --
	(323.27,324.07) --
	(323.38,329.63) --
	(323.48,329.63) --
	(323.59,329.63) --
	(323.69,329.63) --
	(323.80,329.63) --
	(323.90,329.63) --
	(324.01,329.63) --
	(324.11,329.63) --
	(324.22,329.63) --
	(324.32,329.63) --
	(324.43,329.63) --
	(324.54,329.63) --
	(324.64,329.63) --
	(324.75,329.63) --
	(324.85,329.63) --
	(324.96,329.63) --
	(325.06,329.63) --
	(325.17,329.63) --
	(325.27,329.63) --
	(325.38,329.63) --
	(325.48,329.63) --
	(325.59,329.63) --
	(325.69,329.63) --
	(325.80,329.63) --
	(325.90,329.63) --
	(326.01,329.63) --
	(326.12,329.63) --
	(326.22,329.63) --
	(326.33,329.63) --
	(326.43,329.63) --
	(326.54,330.36) --
	(326.64,330.36) --
	(326.75,330.36) --
	(326.85,330.36) --
	(326.96,330.36) --
	(327.06,330.36) --
	(327.17,330.36) --
	(327.27,330.36) --
	(327.38,330.36) --
	(327.49,330.36) --
	(327.59,330.36) --
	(327.70,330.36) --
	(327.80,330.36) --
	(327.91,330.36) --
	(328.01,330.36) --
	(328.12,330.36) --
	(328.22,330.36) --
	(328.33,330.36) --
	(328.43,330.36) --
	(328.54,330.36) --
	(328.64,330.36) --
	(328.75,330.36) --
	(328.85,330.36) --
	(328.96,330.36) --
	(329.07,330.36) --
	(329.17,330.36) --
	(329.28,330.36) --
	(329.38,330.36) --
	(329.49,330.36) --
	(329.59,330.36) --
	(329.70,323.21) --
	(329.80,323.21) --
	(329.91,323.21) --
	(330.01,323.21) --
	(330.12,323.21) --
	(330.22,323.21) --
	(330.33,323.21) --
	(330.44,323.21) --
	(330.54,323.21) --
	(330.65,323.21) --
	(330.75,323.21) --
	(330.86,323.21) --
	(330.96,323.21) --
	(331.07,323.21) --
	(331.17,323.21) --
	(331.28,323.21) --
	(331.38,323.21) --
	(331.49,323.21) --
	(331.59,323.21) --
	(331.70,323.21) --
	(331.80,323.21) --
	(331.91,323.21) --
	(332.02,323.21) --
	(332.12,323.21) --
	(332.23,323.21) --
	(332.33,323.21) --
	(332.44,323.21) --
	(332.54,323.21) --
	(332.65,323.21) --
	(332.75,323.21) --
	(332.86,324.00) --
	(332.96,324.00) --
	(333.07,324.00) --
	(333.17,324.00) --
	(333.28,324.00) --
	(333.39,324.00) --
	(333.49,324.00) --
	(333.60,324.00) --
	(333.70,324.00) --
	(333.81,324.00) --
	(333.91,324.00) --
	(334.02,324.00) --
	(334.12,324.00) --
	(334.23,324.00) --
	(334.33,324.00) --
	(334.44,324.00) --
	(334.54,324.00) --
	(334.65,324.00) --
	(334.75,324.00) --
	(334.86,324.00) --
	(334.97,324.00) --
	(335.07,324.00) --
	(335.18,324.00) --
	(335.28,324.00) --
	(335.39,324.00) --
	(335.49,324.00) --
	(335.60,324.00) --
	(335.70,324.00) --
	(335.81,324.00) --
	(335.91,324.00) --
	(336.02,318.00) --
	(336.12,318.00) --
	(336.23,318.00) --
	(336.34,318.00) --
	(336.44,318.00) --
	(336.55,318.00) --
	(336.65,318.00) --
	(336.76,318.00) --
	(336.86,318.00) --
	(336.97,318.00) --
	(337.07,318.00) --
	(337.18,318.00) --
	(337.28,318.00) --
	(337.39,318.00) --
	(337.49,318.00) --
	(337.60,318.00) --
	(337.70,318.00) --
	(337.81,318.00) --
	(337.92,318.00) --
	(338.02,318.00) --
	(338.13,318.00) --
	(338.23,318.00) --
	(338.34,318.00) --
	(338.44,318.00) --
	(338.55,318.00) --
	(338.65,318.00) --
	(338.76,318.00) --
	(338.86,318.00) --
	(338.97,318.00) --
	(339.07,318.00) --
	(339.18,333.97) --
	(339.29,333.97) --
	(339.39,333.97) --
	(339.50,333.97) --
	(339.60,333.97) --
	(339.71,333.97) --
	(339.81,333.97) --
	(339.92,333.97) --
	(340.02,333.97) --
	(340.13,333.97) --
	(340.23,333.97) --
	(340.34,333.97) --
	(340.44,333.97) --
	(340.55,333.97) --
	(340.65,333.97) --
	(340.76,333.97) --
	(340.87,333.97) --
	(340.97,333.97) --
	(341.08,333.97) --
	(341.18,333.97) --
	(341.29,333.97) --
	(341.39,333.97) --
	(341.50,333.97) --
	(341.60,333.97) --
	(341.71,333.97) --
	(341.81,333.97) --
	(341.92,333.97) --
	(342.02,333.97) --
	(342.13,333.97) --
	(342.24,333.97) --
	(342.34,338.41) --
	(342.45,338.41) --
	(342.55,338.41) --
	(342.66,338.41) --
	(342.76,338.41) --
	(342.87,338.41) --
	(342.97,338.41) --
	(343.08,338.41) --
	(343.18,338.41) --
	(343.29,338.41) --
	(343.39,338.41) --
	(343.50,338.41) --
	(343.60,338.41) --
	(343.71,338.41) --
	(343.82,338.41) --
	(343.92,338.41) --
	(344.03,338.41) --
	(344.13,338.41) --
	(344.24,338.41) --
	(344.34,338.41) --
	(344.45,338.41) --
	(344.55,338.41) --
	(344.66,338.41) --
	(344.76,338.41) --
	(344.87,338.41) --
	(344.97,338.41) --
	(345.08,338.41) --
	(345.19,338.41) --
	(345.29,338.41) --
	(345.40,338.41) --
	(345.50,341.74) --
	(345.61,341.74) --
	(345.71,341.74) --
	(345.82,341.74) --
	(345.92,341.74) --
	(346.03,341.74) --
	(346.13,341.74) --
	(346.24,341.74) --
	(346.34,341.74) --
	(346.45,341.74) --
	(346.55,341.74) --
	(346.66,341.74) --
	(346.77,341.74) --
	(346.87,341.74) --
	(346.98,341.74) --
	(347.08,341.74) --
	(347.19,341.74) --
	(347.29,341.74) --
	(347.40,341.74) --
	(347.50,341.74) --
	(347.61,341.74) --
	(347.71,341.74) --
	(347.82,341.74) --
	(347.92,341.74) --
	(348.03,341.74) --
	(348.14,341.74) --
	(348.24,341.74) --
	(348.35,341.74) --
	(348.45,341.74) --
	(348.56,341.74) --
	(348.66,342.84) --
	(348.77,342.84) --
	(348.87,342.84) --
	(348.98,342.84) --
	(349.08,342.84) --
	(349.19,342.84) --
	(349.29,342.84) --
	(349.40,342.84) --
	(349.50,342.84) --
	(349.61,342.84) --
	(349.72,342.84) --
	(349.82,342.84) --
	(349.93,342.84) --
	(350.03,342.84) --
	(350.14,342.84) --
	(350.24,342.84) --
	(350.35,342.84) --
	(350.45,342.84) --
	(350.56,342.84) --
	(350.66,342.84) --
	(350.77,342.84) --
	(350.87,342.84) --
	(350.98,342.84) --
	(351.09,342.84) --
	(351.19,342.84) --
	(351.30,342.84) --
	(351.40,342.84) --
	(351.51,342.84) --
	(351.61,342.84) --
	(351.72,342.84) --
	(351.82,344.37) --
	(351.93,344.37) --
	(352.03,344.37) --
	(352.14,344.37) --
	(352.24,344.37) --
	(352.35,344.37) --
	(352.45,344.37) --
	(352.56,344.37) --
	(352.67,344.37) --
	(352.77,344.37) --
	(352.88,344.37) --
	(352.98,344.37) --
	(353.09,344.37) --
	(353.19,344.37) --
	(353.30,344.37) --
	(353.40,344.37) --
	(353.51,344.37) --
	(353.61,344.37) --
	(353.72,344.37) --
	(353.82,344.37) --
	(353.93,344.37) --
	(354.04,344.37) --
	(354.14,344.37) --
	(354.25,344.37) --
	(354.35,344.37) --
	(354.46,344.37) --
	(354.56,344.37) --
	(354.67,344.37) --
	(354.77,344.37) --
	(354.88,344.37) --
	(354.98,345.99) --
	(355.09,345.99) --
	(355.19,345.99) --
	(355.30,345.99) --
	(355.40,345.99) --
	(355.51,345.99) --
	(355.62,345.99) --
	(355.72,345.99) --
	(355.83,345.99) --
	(355.93,345.99) --
	(356.04,345.99) --
	(356.14,345.99) --
	(356.25,345.99) --
	(356.35,345.99) --
	(356.46,345.99) --
	(356.56,345.99) --
	(356.67,345.99) --
	(356.77,345.99) --
	(356.88,345.99) --
	(356.99,345.99) --
	(357.09,345.99) --
	(357.20,345.99) --
	(357.30,345.99) --
	(357.41,345.99) --
	(357.51,345.99) --
	(357.62,345.99) --
	(357.72,345.99) --
	(357.83,345.99) --
	(357.93,345.99) --
	(358.04,345.99) --
	(358.14,347.23) --
	(358.25,347.23) --
	(358.35,347.23) --
	(358.46,347.23) --
	(358.57,347.23) --
	(358.67,347.23) --
	(358.78,347.23) --
	(358.88,347.23) --
	(358.99,347.23) --
	(359.09,347.23) --
	(359.20,347.23) --
	(359.30,347.23) --
	(359.41,347.23) --
	(359.51,347.23) --
	(359.62,347.23) --
	(359.72,347.23) --
	(359.83,347.23) --
	(359.94,347.23) --
	(360.04,347.23) --
	(360.15,347.23) --
	(360.25,347.23) --
	(360.36,347.23) --
	(360.46,347.23) --
	(360.57,347.23) --
	(360.67,347.23) --
	(360.78,347.23) --
	(360.88,347.23) --
	(360.99,347.23) --
	(361.09,347.23) --
	(361.20,347.23) --
	(361.30,348.07) --
	(361.41,348.07) --
	(361.52,348.07) --
	(361.62,348.07) --
	(361.73,348.07) --
	(361.83,348.07) --
	(361.94,348.07) --
	(362.04,348.07) --
	(362.15,348.07) --
	(362.25,348.07) --
	(362.36,348.07) --
	(362.46,348.07) --
	(362.57,348.07) --
	(362.67,348.07) --
	(362.78,348.07) --
	(362.89,348.07) --
	(362.99,348.07) --
	(363.10,348.07) --
	(363.20,348.07) --
	(363.31,348.07) --
	(363.41,348.07) --
	(363.52,348.07) --
	(363.62,348.07) --
	(363.73,348.07) --
	(363.83,348.07) --
	(363.94,348.07) --
	(364.04,348.07) --
	(364.15,348.07) --
	(364.25,348.07) --
	(364.36,348.07) --
	(364.47,347.10) --
	(364.57,347.10) --
	(364.68,347.10) --
	(364.78,347.10) --
	(364.89,347.10) --
	(364.99,347.10) --
	(365.10,347.10) --
	(365.20,347.10) --
	(365.31,347.10) --
	(365.41,347.10) --
	(365.52,347.10) --
	(365.62,347.10) --
	(365.73,347.10) --
	(365.84,347.10) --
	(365.94,347.10) --
	(366.05,347.10) --
	(366.15,347.10) --
	(366.26,347.10) --
	(366.36,347.10) --
	(366.47,347.10) --
	(366.57,347.10) --
	(366.68,347.10) --
	(366.78,347.10) --
	(366.89,347.10) --
	(366.99,347.10) --
	(367.10,347.10) --
	(367.20,347.10) --
	(367.31,347.10) --
	(367.42,347.10) --
	(367.52,347.10) --
	(367.63,345.48) --
	(367.73,345.48) --
	(367.84,345.48) --
	(367.94,345.48) --
	(368.05,345.48) --
	(368.15,345.48) --
	(368.26,345.48) --
	(368.36,345.48) --
	(368.47,345.48) --
	(368.57,345.48) --
	(368.68,345.48) --
	(368.79,345.48) --
	(368.89,345.48) --
	(369.00,345.48) --
	(369.10,345.48) --
	(369.21,345.48) --
	(369.31,345.48) --
	(369.42,345.48) --
	(369.52,345.48) --
	(369.63,345.48) --
	(369.73,345.48) --
	(369.84,345.48) --
	(369.94,345.48) --
	(370.05,345.48) --
	(370.15,345.48) --
	(370.26,345.48) --
	(370.37,345.48) --
	(370.47,345.48) --
	(370.58,345.48) --
	(370.68,345.48) --
	(370.79,344.13) --
	(370.89,344.13) --
	(371.00,344.13) --
	(371.10,344.13) --
	(371.21,344.13) --
	(371.31,344.13) --
	(371.42,344.13) --
	(371.52,344.13) --
	(371.63,344.13) --
	(371.74,344.13) --
	(371.84,344.13) --
	(371.95,344.13) --
	(372.05,344.13) --
	(372.16,344.13) --
	(372.26,344.13) --
	(372.37,344.13) --
	(372.47,344.13) --
	(372.58,344.13) --
	(372.68,344.13) --
	(372.79,344.13) --
	(372.89,344.13) --
	(373.00,344.13) --
	(373.10,344.13) --
	(373.21,344.13) --
	(373.32,344.13) --
	(373.42,344.13) --
	(373.53,344.13) --
	(373.63,344.13) --
	(373.74,344.13) --
	(373.84,344.13) --
	(373.95,342.73) --
	(374.05,342.73) --
	(374.16,342.73) --
	(374.26,342.73) --
	(374.37,342.73) --
	(374.47,342.73) --
	(374.58,342.73) --
	(374.69,342.73) --
	(374.79,342.73) --
	(374.90,342.73) --
	(375.00,342.73) --
	(375.11,342.73) --
	(375.21,342.73) --
	(375.32,342.73) --
	(375.42,342.73) --
	(375.53,342.73) --
	(375.63,342.73) --
	(375.74,342.73) --
	(375.84,342.73) --
	(375.95,342.73) --
	(376.05,342.73) --
	(376.16,342.73) --
	(376.27,342.73) --
	(376.37,342.73) --
	(376.48,342.73) --
	(376.58,342.73) --
	(376.69,342.73) --
	(376.79,342.73) --
	(376.90,342.73) --
	(377.00,342.73) --
	(377.11,342.25) --
	(377.21,342.25) --
	(377.32,342.25) --
	(377.42,342.25) --
	(377.53,342.25) --
	(377.64,342.25) --
	(377.74,342.25) --
	(377.85,342.25) --
	(377.95,342.25) --
	(378.06,342.25) --
	(378.16,342.25) --
	(378.27,342.25) --
	(378.37,342.25) --
	(378.48,342.25) --
	(378.58,342.25) --
	(378.69,342.25) --
	(378.79,342.25) --
	(378.90,342.25) --
	(379.00,342.25) --
	(379.11,342.25) --
	(379.22,342.25) --
	(379.32,342.25) --
	(379.43,342.25) --
	(379.53,342.25) --
	(379.64,342.25) --
	(379.74,342.25) --
	(379.85,342.25) --
	(379.95,342.25) --
	(380.06,342.25) --
	(380.16,342.25) --
	(380.27,341.18) --
	(380.37,341.18) --
	(380.48,341.18) --
	(380.59,341.18) --
	(380.69,341.18) --
	(380.80,341.18) --
	(380.90,341.18) --
	(381.01,341.18) --
	(381.11,341.18) --
	(381.22,341.18) --
	(381.32,341.18) --
	(381.43,341.18) --
	(381.53,341.18) --
	(381.64,341.18) --
	(381.74,341.18) --
	(381.85,341.18) --
	(381.95,341.18) --
	(382.06,341.18) --
	(382.17,341.18) --
	(382.27,341.18) --
	(382.38,341.18) --
	(382.48,341.18) --
	(382.59,341.18) --
	(382.69,341.18) --
	(382.80,341.18) --
	(382.90,341.18) --
	(383.01,341.18) --
	(383.11,341.18) --
	(383.22,341.18) --
	(383.32,341.18) --
	(383.43,341.55) --
	(383.54,341.55) --
	(383.64,341.55) --
	(383.75,341.55) --
	(383.85,341.55) --
	(383.96,341.55) --
	(384.06,341.55) --
	(384.17,341.55) --
	(384.27,341.55) --
	(384.38,341.55) --
	(384.48,341.55) --
	(384.59,341.55) --
	(384.69,341.55) --
	(384.80,341.55) --
	(384.90,341.55) --
	(385.01,341.55) --
	(385.12,341.55) --
	(385.22,341.55) --
	(385.33,341.55) --
	(385.43,341.55) --
	(385.54,341.55) --
	(385.64,341.55) --
	(385.75,341.55) --
	(385.85,341.55) --
	(385.96,341.55) --
	(386.06,341.55) --
	(386.17,341.55) --
	(386.27,341.55) --
	(386.38,341.55) --
	(386.49,341.55) --
	(386.59,340.50) --
	(386.70,340.50) --
	(386.80,340.50) --
	(386.91,340.50) --
	(387.01,340.50) --
	(387.12,340.50) --
	(387.22,340.50) --
	(387.33,340.50) --
	(387.43,340.50) --
	(387.54,340.50) --
	(387.64,340.50) --
	(387.75,340.50) --
	(387.85,340.50) --
	(387.96,340.50) --
	(388.07,340.50) --
	(388.17,340.50) --
	(388.28,340.50) --
	(388.38,340.50) --
	(388.49,340.50) --
	(388.59,340.50) --
	(388.70,340.50) --
	(388.80,340.50) --
	(388.91,340.50) --
	(389.01,340.50) --
	(389.12,340.50) --
	(389.22,340.50) --
	(389.33,340.50) --
	(389.44,340.50) --
	(389.54,340.50) --
	(389.65,340.50) --
	(389.75,339.57) --
	(389.86,339.57) --
	(389.96,339.57) --
	(390.07,339.57) --
	(390.17,339.57) --
	(390.28,339.57) --
	(390.38,339.57) --
	(390.49,339.57) --
	(390.59,339.57) --
	(390.70,339.57) --
	(390.80,339.57) --
	(390.91,339.57) --
	(391.02,339.57) --
	(391.12,339.57) --
	(391.23,339.57) --
	(391.33,339.57) --
	(391.44,339.57) --
	(391.54,339.57) --
	(391.65,339.57) --
	(391.75,339.57) --
	(391.86,339.57) --
	(391.96,339.57) --
	(392.07,339.57) --
	(392.17,339.57) --
	(392.28,339.57) --
	(392.39,339.57) --
	(392.49,339.57) --
	(392.60,339.57) --
	(392.70,339.57) --
	(392.81,339.57) --
	(392.91,338.76) --
	(393.02,338.76) --
	(393.12,338.76) --
	(393.23,338.76) --
	(393.33,338.76) --
	(393.44,338.76) --
	(393.54,338.76) --
	(393.65,338.76) --
	(393.75,338.76) --
	(393.86,338.76) --
	(393.97,338.76) --
	(394.07,338.76) --
	(394.18,338.76) --
	(394.28,338.76) --
	(394.39,338.76) --
	(394.49,338.76) --
	(394.60,338.76) --
	(394.70,338.76) --
	(394.81,338.76) --
	(394.91,338.76) --
	(395.02,338.76) --
	(395.12,338.76) --
	(395.23,338.76) --
	(395.34,338.76) --
	(395.44,338.76) --
	(395.55,338.76) --
	(395.65,338.76) --
	(395.76,338.76) --
	(395.86,338.76) --
	(395.97,338.76) --
	(396.07,338.76) --
	(396.18,338.76) --
	(396.28,338.76) --
	(396.39,338.76) --
	(396.49,338.76) --
	(396.60,338.76) --
	(396.70,338.76) --
	(396.81,338.76) --
	(396.92,338.76) --
	(397.02,338.76) --
	(397.13,338.76) --
	(397.23,338.76) --
	(397.34,338.76) --
	(397.44,338.76) --
	(397.55,338.76) --
	(397.65,338.76) --
	(397.76,338.76) --
	(397.86,338.76) --
	(397.97,338.76) --
	(398.07,338.76) --
	(398.18,338.76) --
	(398.29,338.76) --
	(398.39,338.76) --
	(398.50,338.76) --
	(398.60,338.76) --
	(398.71,338.76) --
	(398.81,338.76) --
	(398.92,338.76) --
	(399.02,338.76) --
	(399.13,338.76) --
	(399.23,338.83) --
	(399.34,338.83) --
	(399.44,338.83) --
	(399.55,338.83) --
	(399.65,338.83) --
	(399.76,338.83) --
	(399.87,338.83) --
	(399.97,338.83) --
	(400.08,338.83) --
	(400.18,338.83) --
	(400.29,338.83) --
	(400.39,338.83) --
	(400.50,338.83) --
	(400.60,338.83) --
	(400.71,338.83) --
	(400.81,338.83) --
	(400.92,338.83) --
	(401.02,338.83) --
	(401.13,338.83) --
	(401.24,338.83) --
	(401.34,338.83) --
	(401.45,338.83) --
	(401.55,338.83) --
	(401.66,338.83) --
	(401.76,338.83) --
	(401.87,338.83) --
	(401.97,338.83) --
	(402.08,338.83) --
	(402.18,338.83) --
	(402.29,338.83) --
	(402.39,338.58) --
	(402.50,338.58) --
	(402.60,338.58) --
	(402.71,338.58) --
	(402.82,338.58) --
	(402.92,338.58) --
	(403.03,338.58) --
	(403.13,338.58) --
	(403.24,338.58) --
	(403.34,338.58) --
	(403.45,338.58) --
	(403.55,338.58) --
	(403.66,338.58) --
	(403.76,338.58) --
	(403.87,338.58) --
	(403.97,338.58) --
	(404.08,338.58) --
	(404.19,338.58) --
	(404.29,338.58) --
	(404.40,338.58) --
	(404.50,338.58) --
	(404.61,338.58) --
	(404.71,338.58) --
	(404.82,338.58) --
	(404.92,338.58) --
	(405.03,338.58) --
	(405.13,338.58) --
	(405.24,338.58) --
	(405.34,338.58) --
	(405.45,338.58) --
	(405.55,338.21) --
	(405.66,338.21) --
	(405.77,338.21) --
	(405.87,338.21) --
	(405.98,338.21) --
	(406.08,338.21) --
	(406.19,338.21) --
	(406.29,338.21) --
	(406.40,338.21) --
	(406.50,338.21) --
	(406.61,338.21) --
	(406.71,338.21) --
	(406.82,338.21) --
	(406.92,338.21) --
	(407.03,338.21) --
	(407.14,338.21) --
	(407.24,338.21) --
	(407.35,338.21) --
	(407.45,338.21) --
	(407.56,338.21) --
	(407.66,338.21) --
	(407.77,338.21) --
	(407.87,338.21) --
	(407.98,338.21) --
	(408.08,338.21) --
	(408.19,338.21) --
	(408.29,338.21) --
	(408.40,338.21) --
	(408.50,338.21) --
	(408.61,338.21) --
	(408.72,338.23) --
	(408.82,338.23) --
	(408.93,338.23) --
	(409.03,338.23) --
	(409.14,338.23) --
	(409.24,338.23) --
	(409.35,338.23) --
	(409.45,338.23) --
	(409.56,338.23) --
	(409.66,338.23) --
	(409.77,338.23) --
	(409.87,338.23) --
	(409.98,338.23) --
	(410.09,338.23) --
	(410.19,338.23) --
	(410.30,338.23) --
	(410.40,338.23) --
	(410.51,338.23) --
	(410.61,338.23) --
	(410.72,338.23) --
	(410.82,338.23) --
	(410.93,338.23) --
	(411.03,338.23) --
	(411.14,338.23) --
	(411.24,338.23) --
	(411.35,338.23) --
	(411.45,338.23) --
	(411.56,338.23) --
	(411.67,338.23) --
	(411.77,338.23) --
	(411.88,338.26) --
	(411.98,338.26) --
	(412.09,338.26) --
	(412.19,338.26) --
	(412.30,338.26) --
	(412.40,338.26) --
	(412.51,338.26) --
	(412.61,338.26) --
	(412.72,338.26) --
	(412.82,338.26) --
	(412.93,338.26) --
	(413.04,338.26) --
	(413.14,338.26) --
	(413.25,338.26) --
	(413.35,338.26) --
	(413.46,338.26) --
	(413.56,338.26) --
	(413.67,338.26) --
	(413.77,338.26) --
	(413.88,338.26) --
	(413.98,338.26) --
	(414.09,338.26) --
	(414.19,338.26) --
	(414.30,338.26) --
	(414.40,338.26) --
	(414.51,338.26) --
	(414.62,338.26) --
	(414.72,338.26) --
	(414.83,338.26) --
	(414.93,338.26) --
	(415.04,337.97) --
	(415.14,337.97) --
	(415.25,337.97) --
	(415.35,337.97) --
	(415.46,337.97) --
	(415.56,337.97) --
	(415.67,337.97) --
	(415.77,337.97) --
	(415.88,337.97) --
	(415.99,337.97) --
	(416.09,337.97) --
	(416.20,337.97) --
	(416.30,337.97) --
	(416.41,337.97) --
	(416.51,337.97) --
	(416.62,337.97) --
	(416.72,337.97) --
	(416.83,337.97) --
	(416.93,337.97) --
	(417.04,337.97) --
	(417.14,337.97) --
	(417.25,337.97) --
	(417.35,337.97) --
	(417.46,337.97) --
	(417.57,337.97) --
	(417.67,337.97) --
	(417.78,337.97) --
	(417.88,337.97) --
	(417.99,337.97) --
	(418.09,337.97) --
	(418.20,339.28) --
	(418.30,339.28) --
	(418.41,339.28) --
	(418.51,339.28) --
	(418.62,339.28) --
	(418.72,339.28) --
	(418.83,339.28) --
	(418.94,339.28) --
	(419.04,339.28) --
	(419.15,339.28) --
	(419.25,339.28) --
	(419.36,339.28) --
	(419.46,339.28) --
	(419.57,339.28) --
	(419.67,339.28) --
	(419.78,339.28) --
	(419.88,339.28) --
	(419.99,339.28) --
	(420.09,339.28) --
	(420.20,339.28) --
	(420.30,339.28) --
	(420.41,339.28) --
	(420.52,339.28) --
	(420.62,339.28) --
	(420.73,339.28) --
	(420.83,339.28) --
	(420.94,339.28) --
	(421.04,339.28) --
	(421.15,339.28) --
	(421.25,339.28) --
	(421.36,339.31) --
	(421.46,339.31) --
	(421.57,339.31) --
	(421.67,339.31) --
	(421.78,339.31) --
	(421.88,339.31) --
	(421.99,339.31) --
	(422.10,339.31) --
	(422.20,339.31) --
	(422.31,339.31) --
	(422.41,339.31) --
	(422.52,339.31) --
	(422.62,339.31) --
	(422.73,339.31) --
	(422.83,339.31) --
	(422.94,339.31) --
	(423.04,339.31) --
	(423.15,339.31) --
	(423.25,339.31) --
	(423.36,339.31) --
	(423.47,339.31) --
	(423.57,339.31) --
	(423.68,339.31) --
	(423.78,339.31) --
	(423.89,339.31) --
	(423.99,339.31) --
	(424.10,339.31) --
	(424.20,339.31) --
	(424.31,339.31) --
	(424.41,339.31) --
	(424.52,339.69) --
	(424.62,339.69) --
	(424.73,339.69) --
	(424.83,339.69) --
	(424.94,339.69) --
	(425.05,339.69) --
	(425.15,339.69) --
	(425.26,339.69) --
	(425.36,339.69) --
	(425.47,339.69) --
	(425.57,339.69) --
	(425.68,339.69) --
	(425.78,339.69) --
	(425.89,339.69) --
	(425.99,339.69) --
	(426.10,339.69) --
	(426.20,339.69) --
	(426.31,339.69) --
	(426.42,339.69) --
	(426.52,339.69) --
	(426.63,339.69) --
	(426.73,339.69) --
	(426.84,339.69) --
	(426.94,339.69) --
	(427.05,339.69) --
	(427.15,339.69) --
	(427.26,339.69) --
	(427.36,339.69) --
	(427.47,339.69) --
	(427.57,339.69) --
	(427.68,341.58) --
	(427.78,341.58) --
	(427.89,341.58) --
	(428.00,341.58) --
	(428.10,341.58) --
	(428.21,341.58) --
	(428.31,341.58) --
	(428.42,341.58) --
	(428.52,341.58) --
	(428.63,341.58) --
	(428.73,341.58) --
	(428.84,341.58) --
	(428.94,341.58) --
	(429.05,341.58) --
	(429.15,341.58) --
	(429.26,341.58) --
	(429.37,341.58) --
	(429.47,341.58) --
	(429.58,341.58) --
	(429.68,341.58) --
	(429.79,341.58) --
	(429.89,341.58) --
	(430.00,341.58) --
	(430.10,341.58) --
	(430.21,341.58) --
	(430.31,341.58) --
	(430.42,341.58) --
	(430.52,341.58) --
	(430.63,341.58) --
	(430.73,341.58) --
	(430.84,341.49) --
	(430.95,341.49) --
	(431.05,341.49) --
	(431.16,341.49) --
	(431.26,341.49) --
	(431.37,341.49) --
	(431.47,341.49) --
	(431.58,341.49) --
	(431.68,341.49) --
	(431.79,341.49) --
	(431.89,341.49) --
	(432.00,341.49) --
	(432.10,341.49) --
	(432.21,341.49) --
	(432.32,341.49) --
	(432.42,341.49) --
	(432.53,341.49) --
	(432.63,341.49) --
	(432.74,341.49) --
	(432.84,341.49) --
	(432.95,341.49) --
	(433.05,341.49) --
	(433.16,341.49) --
	(433.26,341.49) --
	(433.37,341.49) --
	(433.47,341.49) --
	(433.58,341.49) --
	(433.68,341.49) --
	(433.79,341.49) --
	(433.90,341.49) --
	(434.00,343.79) --
	(434.11,343.79) --
	(434.21,343.79) --
	(434.32,343.79) --
	(434.42,343.79) --
	(434.53,343.79) --
	(434.63,343.79) --
	(434.74,343.79) --
	(434.84,343.79) --
	(434.95,343.79) --
	(435.05,343.79) --
	(435.16,343.79) --
	(435.27,343.79) --
	(435.37,343.79) --
	(435.48,343.79) --
	(435.58,343.79) --
	(435.69,343.79) --
	(435.79,343.79) --
	(435.90,343.79) --
	(436.00,343.79) --
	(436.11,343.79) --
	(436.21,343.79) --
	(436.32,343.79) --
	(436.42,343.79) --
	(436.53,343.79) --
	(436.63,343.79) --
	(436.74,343.79) --
	(436.85,343.79) --
	(436.95,343.79) --
	(437.06,343.79) --
	(437.16,344.35) --
	(437.27,344.35) --
	(437.37,344.35) --
	(437.48,344.35) --
	(437.58,344.35) --
	(437.69,344.35) --
	(437.79,344.35) --
	(437.90,344.35) --
	(438.00,344.35) --
	(438.11,344.35) --
	(438.22,344.35) --
	(438.32,344.35) --
	(438.43,344.35) --
	(438.53,344.35) --
	(438.64,344.35) --
	(438.74,344.35) --
	(438.85,344.35) --
	(438.95,344.35) --
	(439.06,344.35) --
	(439.16,344.35) --
	(439.27,344.35) --
	(439.37,344.35) --
	(439.48,344.35) --
	(439.58,344.35) --
	(439.69,344.35) --
	(439.80,344.35) --
	(439.90,344.35) --
	(440.01,344.35) --
	(440.11,344.35) --
	(440.22,344.35) --
	(440.32,345.20) --
	(440.43,345.20) --
	(440.53,345.20) --
	(440.64,345.20) --
	(440.74,345.20) --
	(440.85,345.20) --
	(440.95,345.20) --
	(441.06,345.20) --
	(441.17,345.20) --
	(441.27,345.20) --
	(441.38,345.20) --
	(441.48,345.20) --
	(441.59,345.20) --
	(441.69,345.20) --
	(441.80,345.20) --
	(441.90,345.20) --
	(442.01,345.20) --
	(442.11,345.20) --
	(442.22,345.20) --
	(442.32,345.20) --
	(442.43,345.20) --
	(442.53,345.20) --
	(442.64,345.20) --
	(442.75,345.20) --
	(442.85,345.20) --
	(442.96,345.20) --
	(443.06,345.20) --
	(443.17,345.20) --
	(443.27,345.20) --
	(443.38,345.20) --
	(443.48,340.88) --
	(443.59,340.88) --
	(443.69,340.88) --
	(443.80,340.88) --
	(443.90,340.88) --
	(444.01,340.88) --
	(444.12,340.88) --
	(444.22,340.88) --
	(444.33,340.88) --
	(444.43,340.88) --
	(444.54,340.88) --
	(444.64,340.88) --
	(444.75,340.88) --
	(444.85,340.88) --
	(444.96,340.88) --
	(445.06,340.88) --
	(445.17,340.88) --
	(445.27,340.88) --
	(445.38,340.88) --
	(445.48,340.88) --
	(445.59,340.88) --
	(445.70,340.88) --
	(445.80,340.88) --
	(445.91,340.88) --
	(446.01,340.88) --
	(446.12,340.88) --
	(446.22,340.88) --
	(446.33,340.88) --
	(446.43,340.88) --
	(446.54,340.88) --
	(446.64,333.14) --
	(446.75,333.14) --
	(446.85,333.14) --
	(446.96,333.14) --
	(447.07,333.14) --
	(447.17,333.14) --
	(447.28,333.14) --
	(447.38,333.14) --
	(447.49,333.14) --
	(447.59,333.14) --
	(447.70,333.14) --
	(447.80,333.14) --
	(447.91,333.14) --
	(448.01,333.14) --
	(448.12,333.14) --
	(448.22,333.14) --
	(448.33,333.14) --
	(448.43,333.14) --
	(448.54,333.14) --
	(448.65,333.14) --
	(448.75,333.14) --
	(448.86,333.14) --
	(448.96,333.14) --
	(449.07,333.14) --
	(449.17,333.14) --
	(449.28,333.14) --
	(449.38,333.14) --
	(449.49,333.14) --
	(449.59,333.14) --
	(449.70,333.14) --
	(449.80,321.16) --
	(449.91,321.16) --
	(450.02,321.16) --
	(450.12,321.16) --
	(450.23,321.16) --
	(450.33,321.16) --
	(450.44,321.16) --
	(450.54,321.16) --
	(450.65,321.16) --
	(450.75,321.16) --
	(450.86,321.16) --
	(450.96,321.16) --
	(451.07,321.16) --
	(451.17,321.16) --
	(451.28,321.16) --
	(451.38,321.16) --
	(451.49,321.16) --
	(451.60,321.16) --
	(451.70,321.16) --
	(451.81,321.16) --
	(451.91,321.16) --
	(452.02,321.16) --
	(452.12,321.16) --
	(452.23,321.16) --
	(452.33,321.16) --
	(452.44,321.16) --
	(452.54,321.16) --
	(452.65,321.16) --
	(452.75,321.16) --
	(452.86,321.16) --
	(452.97,321.06) --
	(453.07,321.06) --
	(453.18,321.06) --
	(453.28,321.06) --
	(453.39,321.06) --
	(453.49,321.06) --
	(453.60,321.06) --
	(453.70,321.06) --
	(453.81,321.06) --
	(453.91,321.06) --
	(454.02,321.06) --
	(454.12,321.06) --
	(454.23,321.06) --
	(454.33,321.06) --
	(454.44,321.06) --
	(454.55,321.06) --
	(454.65,321.06) --
	(454.76,321.06) --
	(454.86,321.06) --
	(454.97,321.06) --
	(455.07,321.06) --
	(455.18,321.06) --
	(455.28,321.06) --
	(455.39,321.06) --
	(455.49,321.06) --
	(455.60,321.06) --
	(455.70,321.06) --
	(455.81,321.06) --
	(455.92,321.06) --
	(456.02,321.06) --
	(456.13,322.15) --
	(456.23,322.15) --
	(456.34,322.15) --
	(456.44,322.15) --
	(456.55,322.15) --
	(456.65,322.15) --
	(456.76,322.15) --
	(456.86,322.15) --
	(456.97,322.15) --
	(457.07,322.15) --
	(457.18,322.15) --
	(457.28,322.15) --
	(457.39,322.15) --
	(457.50,322.15) --
	(457.60,322.15) --
	(457.71,322.15) --
	(457.81,322.15) --
	(457.92,322.15) --
	(458.02,322.15) --
	(458.13,322.15) --
	(458.23,322.15) --
	(458.34,322.15) --
	(458.44,322.15) --
	(458.55,322.15) --
	(458.65,322.15) --
	(458.76,322.15) --
	(458.87,322.15) --
	(458.97,322.15) --
	(459.08,322.15) --
	(459.18,322.15) --
	(459.29,304.46) --
	(459.39,304.46) --
	(459.50,304.46) --
	(459.60,304.46) --
	(459.71,304.46) --
	(459.81,304.46) --
	(459.92,304.46) --
	(460.02,304.46) --
	(460.13,304.46) --
	(460.23,304.46) --
	(460.34,304.46) --
	(460.45,304.46) --
	(460.55,304.46) --
	(460.66,304.46) --
	(460.76,304.46) --
	(460.87,304.46) --
	(460.97,304.46) --
	(461.08,304.46) --
	(461.18,304.46) --
	(461.29,304.46) --
	(461.39,304.46) --
	(461.50,304.46) --
	(461.60,304.46) --
	(461.71,304.46) --
	(461.82,304.46) --
	(461.92,304.46) --
	(462.03,304.46) --
	(462.13,304.46) --
	(462.24,304.46) --
	(462.34,304.46) --
	(462.45,309.81) --
	(462.55,309.81) --
	(462.66,309.81) --
	(462.76,309.81) --
	(462.87,309.81) --
	(462.97,309.81) --
	(463.08,309.81) --
	(463.18,309.81) --
	(463.29,309.81) --
	(463.40,309.81) --
	(463.50,309.81) --
	(463.61,309.81) --
	(463.71,309.81) --
	(463.82,309.81) --
	(463.92,309.81) --
	(464.03,309.81) --
	(464.13,309.81) --
	(464.24,309.81) --
	(464.34,309.81) --
	(464.45,309.81) --
	(464.55,309.81) --
	(464.66,309.81) --
	(464.77,309.81) --
	(464.87,309.81) --
	(464.98,309.81) --
	(465.08,309.81) --
	(465.19,309.81) --
	(465.29,309.81) --
	(465.40,309.81) --
	(465.50,309.81) --
	(465.61,322.69) --
	(465.71,322.69) --
	(465.82,322.69) --
	(465.92,322.69) --
	(466.03,322.69) --
	(466.13,322.69) --
	(466.24,322.69) --
	(466.35,322.69) --
	(466.45,322.69) --
	(466.56,322.69) --
	(466.66,322.69) --
	(466.77,322.69) --
	(466.87,322.69) --
	(466.98,322.69) --
	(467.08,322.69) --
	(467.19,322.69) --
	(467.29,322.69) --
	(467.40,322.69) --
	(467.50,322.69) --
	(467.61,322.69) --
	(467.72,322.69) --
	(467.82,322.69) --
	(467.93,322.69) --
	(468.03,322.69) --
	(468.14,322.69) --
	(468.24,322.69) --
	(468.35,322.69) --
	(468.45,322.69) --
	(468.56,322.69) --
	(468.66,322.69) --
	(468.77,322.46) --
	(468.87,322.46) --
	(468.98,322.46) --
	(469.08,322.46) --
	(469.19,322.46) --
	(469.30,322.46) --
	(469.40,322.46) --
	(469.51,322.46) --
	(469.61,322.46) --
	(469.72,322.46) --
	(469.82,322.46) --
	(469.93,322.46) --
	(470.03,322.46) --
	(470.14,322.46) --
	(470.24,322.46) --
	(470.35,322.46) --
	(470.45,322.46) --
	(470.56,322.46) --
	(470.67,322.46) --
	(470.77,322.46) --
	(470.88,322.46) --
	(470.98,322.46) --
	(471.09,322.46) --
	(471.19,322.46) --
	(471.30,322.46) --
	(471.40,322.46) --
	(471.51,322.46) --
	(471.61,322.46) --
	(471.72,322.46) --
	(471.82,322.46) --
	(471.93,323.65) --
	(472.03,323.65) --
	(472.14,323.65) --
	(472.25,323.65) --
	(472.35,323.65) --
	(472.46,323.65) --
	(472.56,323.65) --
	(472.67,323.65) --
	(472.77,323.65) --
	(472.88,323.65) --
	(472.98,323.65) --
	(473.09,323.65) --
	(473.19,323.65) --
	(473.30,323.65) --
	(473.40,323.65) --
	(473.51,323.65) --
	(473.62,323.65) --
	(473.72,323.65) --
	(473.83,323.65) --
	(473.93,323.65) --
	(474.04,323.65) --
	(474.14,323.65) --
	(474.25,323.65) --
	(474.35,323.65) --
	(474.46,323.65) --
	(474.56,323.65) --
	(474.67,323.65) --
	(474.77,323.65) --
	(474.88,323.65) --
	(474.98,323.65) --
	(475.09,329.47) --
	(475.20,329.47) --
	(475.30,329.47) --
	(475.41,329.47) --
	(475.51,329.47) --
	(475.62,329.47) --
	(475.72,329.47) --
	(475.83,329.47) --
	(475.93,329.47) --
	(476.04,329.47) --
	(476.14,329.47) --
	(476.25,329.47) --
	(476.35,329.47) --
	(476.46,329.47) --
	(476.57,329.47) --
	(476.67,329.47) --
	(476.78,329.47) --
	(476.88,329.47) --
	(476.99,329.47) --
	(477.09,329.47) --
	(477.20,329.47) --
	(477.30,329.47) --
	(477.41,329.47) --
	(477.51,329.47) --
	(477.62,329.47) --
	(477.72,329.47) --
	(477.83,329.47) --
	(477.93,329.47) --
	(478.04,329.47) --
	(478.15,329.47) --
	(478.25,321.54) --
	(478.36,321.54) --
	(478.46,321.54) --
	(478.57,321.54) --
	(478.67,321.54) --
	(478.78,321.54) --
	(478.88,321.54) --
	(478.99,321.54) --
	(479.09,321.54) --
	(479.20,321.54) --
	(479.30,321.54) --
	(479.41,321.54) --
	(479.52,321.54) --
	(479.62,321.54) --
	(479.73,321.54) --
	(479.83,321.54) --
	(479.94,321.54) --
	(480.04,321.54) --
	(480.15,321.54) --
	(480.25,321.54) --
	(480.36,321.54) --
	(480.46,321.54) --
	(480.57,321.54) --
	(480.67,321.54) --
	(480.78,321.54) --
	(480.88,321.54) --
	(480.99,321.54) --
	(481.10,321.54) --
	(481.20,321.54) --
	(481.31,321.54) --
	(481.41,323.25) --
	(481.52,323.25) --
	(481.62,323.25) --
	(481.73,323.25) --
	(481.83,323.25) --
	(481.94,323.25) --
	(482.04,323.25) --
	(482.15,323.25) --
	(482.25,323.25) --
	(482.36,323.25) --
	(482.47,323.25) --
	(482.57,323.25) --
	(482.68,323.25) --
	(482.78,323.25) --
	(482.89,323.25) --
	(482.99,323.25) --
	(483.10,323.25) --
	(483.20,323.25) --
	(483.31,323.25) --
	(483.41,323.25) --
	(483.52,323.25) --
	(483.62,323.25) --
	(483.73,323.25) --
	(483.83,323.25) --
	(483.94,323.25) --
	(484.05,323.25) --
	(484.15,323.25) --
	(484.26,323.25) --
	(484.36,323.25) --
	(484.47,323.25) --
	(484.57,323.61) --
	(484.68,323.61) --
	(484.78,323.61) --
	(484.89,323.61) --
	(484.99,323.61) --
	(485.10,323.61) --
	(485.20,323.61) --
	(485.31,323.61) --
	(485.42,323.61) --
	(485.52,323.61) --
	(485.63,323.61) --
	(485.73,323.61) --
	(485.84,323.61) --
	(485.94,323.61) --
	(486.05,323.61) --
	(486.15,323.61) --
	(486.26,323.61) --
	(486.36,323.61) --
	(486.47,323.61) --
	(486.57,323.61) --
	(486.68,323.61) --
	(486.78,323.61) --
	(486.89,323.61) --
	(487.00,323.61) --
	(487.10,323.61) --
	(487.21,323.61) --
	(487.31,323.61) --
	(487.42,323.61) --
	(487.52,323.61) --
	(487.63,323.61) --
	(487.73,333.39) --
	(487.84,333.39) --
	(487.94,333.39) --
	(488.05,333.39) --
	(488.15,333.39) --
	(488.26,333.39) --
	(488.37,333.39) --
	(488.47,333.39) --
	(488.58,333.39) --
	(488.68,333.39) --
	(488.79,333.39) --
	(488.89,333.39) --
	(489.00,333.39) --
	(489.10,333.39) --
	(489.21,333.39) --
	(489.31,333.39) --
	(489.42,333.39) --
	(489.52,333.39) --
	(489.63,333.39) --
	(489.73,333.39) --
	(489.84,333.39) --
	(489.95,333.39) --
	(490.05,333.39) --
	(490.16,333.39) --
	(490.26,333.39) --
	(490.37,333.39) --
	(490.47,333.39) --
	(490.58,333.39) --
	(490.68,333.39) --
	(490.79,333.39) --
	(490.89,342.41) --
	(491.00,342.41) --
	(491.10,342.41) --
	(491.21,342.41) --
	(491.32,342.41) --
	(491.42,342.41) --
	(491.53,342.41) --
	(491.63,342.41) --
	(491.74,342.41) --
	(491.84,342.41) --
	(491.95,342.41) --
	(492.05,342.41) --
	(492.16,342.41) --
	(492.26,342.41) --
	(492.37,342.41) --
	(492.47,342.41) --
	(492.58,342.41) --
	(492.68,342.41) --
	(492.79,342.41) --
	(492.90,342.41) --
	(493.00,342.41) --
	(493.11,342.41) --
	(493.21,342.41) --
	(493.32,342.41) --
	(493.42,342.41) --
	(493.53,342.41) --
	(493.63,342.41) --
	(493.74,342.41) --
	(493.84,342.41) --
	(493.95,342.41) --
	(494.05,337.37) --
	(494.16,337.37) --
	(494.27,337.37) --
	(494.37,337.37) --
	(494.48,337.37) --
	(494.58,337.37) --
	(494.69,337.37) --
	(494.79,337.37) --
	(494.90,337.37) --
	(495.00,337.37) --
	(495.11,337.37) --
	(495.21,337.37) --
	(495.32,337.37) --
	(495.42,337.37) --
	(495.53,337.37) --
	(495.63,337.37) --
	(495.74,337.37) --
	(495.85,337.37) --
	(495.95,337.37) --
	(496.06,337.37) --
	(496.16,337.37) --
	(496.27,337.37) --
	(496.37,337.37) --
	(496.48,337.37) --
	(496.58,337.37) --
	(496.69,337.37) --
	(496.79,337.37) --
	(496.90,337.37) --
	(497.00,337.37) --
	(497.11,337.37) --
	(497.22,344.65) --
	(497.32,344.65) --
	(497.43,344.65) --
	(497.53,344.65) --
	(497.64,344.65) --
	(497.74,344.65) --
	(497.85,344.65) --
	(497.95,344.65) --
	(498.06,344.65) --
	(498.16,344.65) --
	(498.27,344.65) --
	(498.37,344.65) --
	(498.48,344.65) --
	(498.58,344.65) --
	(498.69,344.65) --
	(498.80,344.65) --
	(498.90,344.65) --
	(499.01,344.65) --
	(499.11,344.65) --
	(499.22,344.65) --
	(499.32,344.65) --
	(499.43,344.65) --
	(499.53,344.65) --
	(499.64,344.65) --
	(499.74,344.65) --
	(499.85,344.65) --
	(499.95,344.65) --
	(500.06,344.65) --
	(500.17,344.65) --
	(500.27,344.65) --
	(500.38,347.25) --
	(500.48,347.25) --
	(500.59,347.25) --
	(500.69,347.25) --
	(500.80,347.25) --
	(500.90,347.25) --
	(501.01,347.25) --
	(501.11,347.25) --
	(501.22,347.25) --
	(501.32,347.25) --
	(501.43,347.25) --
	(501.53,347.25) --
	(501.64,347.25) --
	(501.75,347.25) --
	(501.85,347.25) --
	(501.96,347.25) --
	(502.06,347.25) --
	(502.17,347.25) --
	(502.27,347.25) --
	(502.38,347.25) --
	(502.48,347.25) --
	(502.59,347.25) --
	(502.69,347.25) --
	(502.80,347.25) --
	(502.90,347.25) --
	(503.01,347.25) --
	(503.12,347.25) --
	(503.22,347.25) --
	(503.33,347.25) --
	(503.43,347.25) --
	(503.54,350.27) --
	(503.64,350.27) --
	(503.75,350.27) --
	(503.85,350.27) --
	(503.96,350.27) --
	(504.06,350.27) --
	(504.17,350.27) --
	(504.27,350.27) --
	(504.38,350.27) --
	(504.48,350.27) --
	(504.59,350.27) --
	(504.70,350.27) --
	(504.80,350.27) --
	(504.91,350.27) --
	(505.01,350.27) --
	(505.12,350.27) --
	(505.22,350.27) --
	(505.33,350.27) --
	(505.43,350.27) --
	(505.54,350.27) --
	(505.64,350.27) --
	(505.75,350.27) --
	(505.85,350.27) --
	(505.96,350.27) --
	(506.07,350.27) --
	(506.17,350.27) --
	(506.28,350.27) --
	(506.38,350.27) --
	(506.49,350.27) --
	(506.59,350.27) --
	(506.70,349.84) --
	(506.80,349.84) --
	(506.91,349.84) --
	(507.01,349.84) --
	(507.12,349.84) --
	(507.22,349.84) --
	(507.33,349.84) --
	(507.43,349.84) --
	(507.54,349.84) --
	(507.65,349.84) --
	(507.75,349.84) --
	(507.86,349.84) --
	(507.96,349.84) --
	(508.07,349.84) --
	(508.17,349.84) --
	(508.28,349.84) --
	(508.38,349.84) --
	(508.49,349.84) --
	(508.59,349.84) --
	(508.70,349.84) --
	(508.80,349.84) --
	(508.91,349.84) --
	(509.02,349.84) --
	(509.12,349.84) --
	(509.23,349.84) --
	(509.33,349.84) --
	(509.44,349.84) --
	(509.54,349.84) --
	(509.65,349.84) --
	(509.75,349.84) --
	(509.86,350.28) --
	(509.96,350.28) --
	(510.07,350.28) --
	(510.17,350.28) --
	(510.28,350.28) --
	(510.38,350.28) --
	(510.49,350.28) --
	(510.60,350.28) --
	(510.70,350.28) --
	(510.81,350.28) --
	(510.91,350.28) --
	(511.02,350.28) --
	(511.12,350.28) --
	(511.23,350.28) --
	(511.33,350.28) --
	(511.44,350.28) --
	(511.54,350.28) --
	(511.65,350.28) --
	(511.75,350.28) --
	(511.86,350.28) --
	(511.97,350.28) --
	(512.07,350.28) --
	(512.18,350.28) --
	(512.28,350.28) --
	(512.39,350.28) --
	(512.49,350.28) --
	(512.60,350.28) --
	(512.70,350.28) --
	(512.81,350.28) --
	(512.91,350.28) --
	(513.02,350.46) --
	(513.12,350.46) --
	(513.23,350.46) --
	(513.33,350.46) --
	(513.44,350.46) --
	(513.55,350.46) --
	(513.65,350.46) --
	(513.76,350.46) --
	(513.86,350.46) --
	(513.97,350.46) --
	(514.07,350.46) --
	(514.18,350.46) --
	(514.28,350.46) --
	(514.39,350.46) --
	(514.49,350.46) --
	(514.60,350.46) --
	(514.70,350.46) --
	(514.81,350.46) --
	(514.92,350.46) --
	(515.02,350.46) --
	(515.13,350.46) --
	(515.23,350.46) --
	(515.34,350.46) --
	(515.44,350.46) --
	(515.55,350.46) --
	(515.65,350.46) --
	(515.76,350.46) --
	(515.86,350.46) --
	(515.97,350.46) --
	(516.07,350.46) --
	(516.18,348.51) --
	(516.28,348.51) --
	(516.39,348.51) --
	(516.50,348.51) --
	(516.60,348.51) --
	(516.71,348.51) --
	(516.81,348.51) --
	(516.92,348.51) --
	(517.02,348.51) --
	(517.13,348.51) --
	(517.23,348.51) --
	(517.34,348.51) --
	(517.44,348.51) --
	(517.55,348.51) --
	(517.65,348.51) --
	(517.76,348.51) --
	(517.87,348.51) --
	(517.97,348.51) --
	(518.08,348.51) --
	(518.18,348.51) --
	(518.29,348.51) --
	(518.39,348.51) --
	(518.50,348.51) --
	(518.60,348.51) --
	(518.71,348.51) --
	(518.81,348.51) --
	(518.92,348.51) --
	(519.02,348.51) --
	(519.13,348.51) --
	(519.23,348.51) --
	(519.34,347.44) --
	(519.45,347.44) --
	(519.55,347.44) --
	(519.66,347.44) --
	(519.76,347.44) --
	(519.87,347.44) --
	(519.97,347.44) --
	(520.08,347.44) --
	(520.18,347.44) --
	(520.29,347.44) --
	(520.39,347.44) --
	(520.50,347.44) --
	(520.60,347.44) --
	(520.71,347.44) --
	(520.81,347.44) --
	(520.92,347.44) --
	(521.03,347.44) --
	(521.13,347.44) --
	(521.24,347.44) --
	(521.34,347.44) --
	(521.45,347.44) --
	(521.55,347.44) --
	(521.66,347.44) --
	(521.76,347.44) --
	(521.87,347.44) --
	(521.97,347.44) --
	(522.08,347.44) --
	(522.18,347.44) --
	(522.29,347.44) --
	(522.40,347.44) --
	(522.50,344.93) --
	(522.61,344.93) --
	(522.71,344.93) --
	(522.82,344.93) --
	(522.92,344.93) --
	(523.03,344.93) --
	(523.13,344.93) --
	(523.24,344.93) --
	(523.34,344.93) --
	(523.45,344.93) --
	(523.55,344.93) --
	(523.66,344.93) --
	(523.76,344.93) --
	(523.87,344.93) --
	(523.98,344.93) --
	(524.08,344.93) --
	(524.19,344.93) --
	(524.29,344.93) --
	(524.40,344.93) --
	(524.50,344.93) --
	(524.61,344.93) --
	(524.71,344.93) --
	(524.82,344.93) --
	(524.92,344.93) --
	(525.03,344.93) --
	(525.13,344.93) --
	(525.24,344.93) --
	(525.35,344.93) --
	(525.45,344.93) --
	(525.56,344.93) --
	(525.66,343.31) --
	(525.77,343.31) --
	(525.87,343.31) --
	(525.98,343.31) --
	(526.08,343.31) --
	(526.19,343.31) --
	(526.29,343.31) --
	(526.40,343.31) --
	(526.50,343.31) --
	(526.61,343.31) --
	(526.71,343.31) --
	(526.82,343.31) --
	(526.93,343.31) --
	(527.03,343.31) --
	(527.14,343.31) --
	(527.24,343.31) --
	(527.35,343.31) --
	(527.45,343.31) --
	(527.56,343.31) --
	(527.66,343.31) --
	(527.77,343.31) --
	(527.87,343.31) --
	(527.98,343.31) --
	(528.08,343.31) --
	(528.19,343.31) --
	(528.30,343.31) --
	(528.40,343.31) --
	(528.51,343.31) --
	(528.61,343.31) --
	(528.72,343.31) --
	(528.82,342.14) --
	(528.93,342.14) --
	(529.03,342.14) --
	(529.14,342.14) --
	(529.24,342.14) --
	(529.35,342.14) --
	(529.45,342.14) --
	(529.56,342.14) --
	(529.66,342.14) --
	(529.77,342.14) --
	(529.88,342.14) --
	(529.98,342.14) --
	(530.09,342.14) --
	(530.19,342.14) --
	(530.30,342.14) --
	(530.40,342.14) --
	(530.51,342.14) --
	(530.61,342.14) --
	(530.72,342.14) --
	(530.82,342.14) --
	(530.93,342.14) --
	(531.03,342.14) --
	(531.14,342.14) --
	(531.25,342.14) --
	(531.35,342.14) --
	(531.46,342.14) --
	(531.56,342.14) --
	(531.67,342.14) --
	(531.77,342.14) --
	(531.88,342.14) --
	(531.98,340.94) --
	(532.09,340.94) --
	(532.19,340.94) --
	(532.30,340.94) --
	(532.40,340.94) --
	(532.51,340.94) --
	(532.61,340.94) --
	(532.72,340.94) --
	(532.83,340.94) --
	(532.93,340.94) --
	(533.04,340.94) --
	(533.14,340.94) --
	(533.25,340.94) --
	(533.35,340.94) --
	(533.46,340.94) --
	(533.56,340.94) --
	(533.67,340.94) --
	(533.77,340.94) --
	(533.88,340.94) --
	(533.98,340.94) --
	(534.09,340.94) --
	(534.20,340.94) --
	(534.30,340.94) --
	(534.41,340.94) --
	(534.51,340.94) --
	(534.62,340.94) --
	(534.72,340.94) --
	(534.83,340.94) --
	(534.93,340.94) --
	(535.04,340.94) --
	(535.14,341.74) --
	(535.25,341.74) --
	(535.35,341.74) --
	(535.46,341.74) --
	(535.56,341.74) --
	(535.67,341.74) --
	(535.78,341.74) --
	(535.88,341.74) --
	(535.99,341.74) --
	(536.09,341.74) --
	(536.20,341.74) --
	(536.30,341.74) --
	(536.41,341.74) --
	(536.51,341.74) --
	(536.62,341.74) --
	(536.72,341.74) --
	(536.83,341.74) --
	(536.93,341.74) --
	(537.04,341.74) --
	(537.15,341.74) --
	(537.25,341.74) --
	(537.36,341.74) --
	(537.46,341.74) --
	(537.57,341.74) --
	(537.67,341.74) --
	(537.78,341.74) --
	(537.88,341.74) --
	(537.99,341.74) --
	(538.09,341.74) --
	(538.20,341.74) --
	(538.30,340.66) --
	(538.41,340.66) --
	(538.51,340.66) --
	(538.62,340.66) --
	(538.73,340.66) --
	(538.83,340.66) --
	(538.94,340.66) --
	(539.04,340.66) --
	(539.15,340.66) --
	(539.25,340.66) --
	(539.36,340.66) --
	(539.46,340.66) --
	(539.57,340.66) --
	(539.67,340.66) --
	(539.78,340.66) --
	(539.88,340.66) --
	(539.99,340.66) --
	(540.10,340.66) --
	(540.20,340.66) --
	(540.31,340.66) --
	(540.41,340.66) --
	(540.52,340.66) --
	(540.62,340.66) --
	(540.73,340.66) --
	(540.83,340.66) --
	(540.94,340.66) --
	(541.04,340.66) --
	(541.15,340.66) --
	(541.25,340.66) --
	(541.36,340.66) --
	(541.46,340.12) --
	(541.57,340.12) --
	(541.68,340.12) --
	(541.78,340.12) --
	(541.89,340.12) --
	(541.99,340.12) --
	(542.10,340.12) --
	(542.20,340.12) --
	(542.31,340.12) --
	(542.41,340.12) --
	(542.52,340.12) --
	(542.62,340.12) --
	(542.73,340.12) --
	(542.83,340.12) --
	(542.94,340.12) --
	(543.05,340.12) --
	(543.15,340.12) --
	(543.26,340.12) --
	(543.36,340.12) --
	(543.47,340.12) --
	(543.57,340.12) --
	(543.68,340.12) --
	(543.78,340.12) --
	(543.89,340.12) --
	(543.99,340.12) --
	(544.10,340.12) --
	(544.20,340.12) --
	(544.31,340.12) --
	(544.41,340.12) --
	(544.52,340.12) --
	(544.63,338.96) --
	(544.73,338.96) --
	(544.84,338.96) --
	(544.94,338.96) --
	(545.05,338.96) --
	(545.15,338.96) --
	(545.26,338.96) --
	(545.36,338.96) --
	(545.47,338.96) --
	(545.57,338.96) --
	(545.68,338.96) --
	(545.78,338.96) --
	(545.89,338.96) --
	(546.00,338.96) --
	(546.10,338.96) --
	(546.21,338.96) --
	(546.31,338.96) --
	(546.42,338.96) --
	(546.52,338.96) --
	(546.63,338.96) --
	(546.73,338.96) --
	(546.84,338.96) --
	(546.94,338.96) --
	(547.05,338.96) --
	(547.15,338.96) --
	(547.26,338.96) --
	(547.36,338.96) --
	(547.47,338.96) --
	(547.58,338.96) --
	(547.68,338.96) --
	(547.79,338.82) --
	(547.89,338.82) --
	(548.00,338.82) --
	(548.10,338.82) --
	(548.21,338.82) --
	(548.31,338.82) --
	(548.42,338.82) --
	(548.52,338.82) --
	(548.63,338.82) --
	(548.73,338.82) --
	(548.84,338.82) --
	(548.95,338.82) --
	(549.05,338.82) --
	(549.16,338.82) --
	(549.26,338.82) --
	(549.37,338.82) --
	(549.47,338.82) --
	(549.58,338.82) --
	(549.68,338.82) --
	(549.79,338.82) --
	(549.89,338.82) --
	(550.00,338.82) --
	(550.10,338.82) --
	(550.21,338.82) --
	(550.31,338.82) --
	(550.42,338.82) --
	(550.53,338.82) --
	(550.63,338.82) --
	(550.74,338.82) --
	(550.84,338.82) --
	(550.95,338.71) --
	(551.05,338.71) --
	(551.16,338.71) --
	(551.26,338.71) --
	(551.37,338.71) --
	(551.47,338.71) --
	(551.58,338.71) --
	(551.68,338.71) --
	(551.79,338.71) --
	(551.90,338.71) --
	(552.00,338.71) --
	(552.11,338.71) --
	(552.21,338.71) --
	(552.32,338.71) --
	(552.42,338.71) --
	(552.53,338.71) --
	(552.63,338.71) --
	(552.74,338.71) --
	(552.84,338.71) --
	(552.95,338.71) --
	(553.05,338.71) --
	(553.16,338.71) --
	(553.26,338.71) --
	(553.37,338.71) --
	(553.48,338.71) --
	(553.58,338.71) --
	(553.69,338.71) --
	(553.79,338.71) --
	(553.90,338.71) --
	(554.00,338.71) --
	(554.11,338.85) --
	(554.21,338.85) --
	(554.32,338.85) --
	(554.42,338.85) --
	(554.53,338.85) --
	(554.63,338.85) --
	(554.74,338.85) --
	(554.85,338.85) --
	(554.95,338.85) --
	(555.06,338.85) --
	(555.16,338.85) --
	(555.27,338.85) --
	(555.37,338.85) --
	(555.48,338.85) --
	(555.58,338.85) --
	(555.69,338.85) --
	(555.79,338.85) --
	(555.90,338.85) --
	(556.00,338.85) --
	(556.11,338.85) --
	(556.21,338.85) --
	(556.32,338.85) --
	(556.43,338.85) --
	(556.53,338.85) --
	(556.64,338.85) --
	(556.74,338.85) --
	(556.85,338.85) --
	(556.95,338.85) --
	(557.06,338.85) --
	(557.16,338.85) --
	(557.27,338.65) --
	(557.37,338.65) --
	(557.48,338.65) --
	(557.58,338.65) --
	(557.69,338.65) --
	(557.80,338.65) --
	(557.90,338.65) --
	(558.01,338.65) --
	(558.11,338.65) --
	(558.22,338.65) --
	(558.32,338.65) --
	(558.43,338.65) --
	(558.53,338.65) --
	(558.64,338.65) --
	(558.74,338.65) --
	(558.85,338.65) --
	(558.95,338.65) --
	(559.06,338.65) --
	(559.16,338.65) --
	(559.27,338.65) --
	(559.38,338.65) --
	(559.48,338.65) --
	(559.59,338.65) --
	(559.69,338.65) --
	(559.80,338.65) --
	(559.90,338.65) --
	(560.01,338.65) --
	(560.11,338.65) --
	(560.22,338.65) --
	(560.32,338.65) --
	(560.43,338.73) --
	(560.53,338.73) --
	(560.64,338.73) --
	(560.75,338.73) --
	(560.85,338.73) --
	(560.96,338.73) --
	(561.06,338.73) --
	(561.17,338.73) --
	(561.27,338.73) --
	(561.38,338.73) --
	(561.48,338.73) --
	(561.59,338.73) --
	(561.69,338.73) --
	(561.80,338.73) --
	(561.90,338.73) --
	(562.01,338.73) --
	(562.11,338.73) --
	(562.22,338.73) --
	(562.33,338.73) --
	(562.43,338.73) --
	(562.54,338.73) --
	(562.64,338.73) --
	(562.75,338.73) --
	(562.85,338.73) --
	(562.96,338.73) --
	(563.06,338.73) --
	(563.17,338.73) --
	(563.27,338.73) --
	(563.38,338.73) --
	(563.48,338.73) --
	(563.59,338.72) --
	(563.70,338.72) --
	(563.80,338.72) --
	(563.91,338.72) --
	(564.01,338.72) --
	(564.12,338.72) --
	(564.22,338.72) --
	(564.33,338.72) --
	(564.43,338.72) --
	(564.54,338.72) --
	(564.64,338.72) --
	(564.75,338.72) --
	(564.85,338.72) --
	(564.96,338.72) --
	(565.06,338.72) --
	(565.17,338.72) --
	(565.28,338.72) --
	(565.38,338.72) --
	(565.49,338.72) --
	(565.59,338.72) --
	(565.70,338.72) --
	(565.80,338.72) --
	(565.91,338.72) --
	(566.01,338.72) --
	(566.12,338.72) --
	(566.22,338.72) --
	(566.33,338.72) --
	(566.43,338.72) --
	(566.54,338.72) --
	(566.65,338.72) --
	(566.75,338.92) --
	(566.86,338.92) --
	(566.96,338.92) --
	(567.07,338.92) --
	(567.17,338.92) --
	(567.28,338.92) --
	(567.38,338.92) --
	(567.49,338.92) --
	(567.59,338.92) --
	(567.70,338.92) --
	(567.80,338.92) --
	(567.91,338.92) --
	(568.01,338.92) --
	(568.12,338.92) --
	(568.23,338.92) --
	(568.33,338.92) --
	(568.44,338.92) --
	(568.54,338.92) --
	(568.65,338.92) --
	(568.75,338.92) --
	(568.86,338.92) --
	(568.96,338.92) --
	(569.07,338.92) --
	(569.17,338.92) --
	(569.28,338.92) --
	(569.38,338.92) --
	(569.49,338.92) --
	(569.60,338.92) --
	(569.70,338.92) --
	(569.81,338.92) --
	(569.91,338.44) --
	(570.02,338.44) --
	(570.12,338.44) --
	(570.23,338.44) --
	(570.33,338.44) --
	(570.44,338.44) --
	(570.54,338.44) --
	(570.65,338.44) --
	(570.75,338.44) --
	(570.86,338.44) --
	(570.96,338.44) --
	(571.07,338.44) --
	(571.18,338.44) --
	(571.28,338.44) --
	(571.39,338.44) --
	(571.49,338.44) --
	(571.60,338.44) --
	(571.70,338.44) --
	(571.81,338.44) --
	(571.91,338.44) --
	(572.02,338.44) --
	(572.12,338.44) --
	(572.23,338.44) --
	(572.33,338.44) --
	(572.44,338.44) --
	(572.55,338.44) --
	(572.65,338.44) --
	(572.76,338.44) --
	(572.86,338.44) --
	(572.97,338.44) --
	(573.07,336.46) --
	(573.18,336.46) --
	(573.28,336.46) --
	(573.39,336.46) --
	(573.49,336.46) --
	(573.60,336.46) --
	(573.70,336.46) --
	(573.81,336.46) --
	(573.91,336.46) --
	(574.02,336.46) --
	(574.13,336.46) --
	(574.23,336.46) --
	(574.34,336.46) --
	(574.44,336.46) --
	(574.55,336.46) --
	(574.65,336.46) --
	(574.76,336.46) --
	(574.86,336.46) --
	(574.97,336.46) --
	(575.07,336.46) --
	(575.18,336.46) --
	(575.28,336.46) --
	(575.39,336.46) --
	(575.50,336.46) --
	(575.60,336.46) --
	(575.71,336.46) --
	(575.81,336.46) --
	(575.92,336.46) --
	(576.02,336.46) --
	(576.13,336.46) --
	(576.23,330.70) --
	(576.34,330.70) --
	(576.44,330.70) --
	(576.55,330.70) --
	(576.65,330.70) --
	(576.76,330.70) --
	(576.86,330.70) --
	(576.97,330.70) --
	(577.08,330.70) --
	(577.18,330.70) --
	(577.29,330.70) --
	(577.39,330.70) --
	(577.50,330.70) --
	(577.60,330.70) --
	(577.71,330.70) --
	(577.81,330.70) --
	(577.92,330.70) --
	(578.02,330.70) --
	(578.13,330.70) --
	(578.23,330.70) --
	(578.34,330.70) --
	(578.45,330.70) --
	(578.55,330.70) --
	(578.66,330.70) --
	(578.76,330.70) --
	(578.87,330.70) --
	(578.97,330.70) --
	(579.08,330.70) --
	(579.18,330.70) --
	(579.29,330.70) --
	(579.39,323.86) --
	(579.50,323.86) --
	(579.60,323.86) --
	(579.71,323.86) --
	(579.81,323.86) --
	(579.92,323.86) --
	(580.03,323.86) --
	(580.13,323.86) --
	(580.24,323.86) --
	(580.34,323.86) --
	(580.45,323.86) --
	(580.55,323.86) --
	(580.66,323.86) --
	(580.76,323.86) --
	(580.87,323.86) --
	(580.97,323.86) --
	(581.08,323.86) --
	(581.18,323.86) --
	(581.29,323.86) --
	(581.40,323.86) --
	(581.50,323.86) --
	(581.61,323.86) --
	(581.71,323.86) --
	(581.82,323.86) --
	(581.92,323.86) --
	(582.03,323.86) --
	(582.13,323.86) --
	(582.24,323.86) --
	(582.34,323.86) --
	(582.45,323.86) --
	(582.55,318.87) --
	(582.66,318.87) --
	(582.76,318.87) --
	(582.87,318.87) --
	(582.98,318.87) --
	(583.08,318.87) --
	(583.19,318.87) --
	(583.29,318.87) --
	(583.40,318.87) --
	(583.50,318.87) --
	(583.61,318.87) --
	(583.71,318.87) --
	(583.82,318.87) --
	(583.92,318.87) --
	(584.03,318.87) --
	(584.13,318.87) --
	(584.24,318.87) --
	(584.35,318.87) --
	(584.45,318.87) --
	(584.56,318.87) --
	(584.66,318.87) --
	(584.77,318.87) --
	(584.87,318.87) --
	(584.98,318.87) --
	(585.08,318.87) --
	(585.19,318.87) --
	(585.29,318.87) --
	(585.40,318.87) --
	(585.50,318.87) --
	(585.61,318.87) --
	(585.71,311.58) --
	(585.82,311.58) --
	(585.93,311.58) --
	(586.03,311.58) --
	(586.14,311.58) --
	(586.24,311.58) --
	(586.35,311.58) --
	(586.45,311.58) --
	(586.56,311.58) --
	(586.66,311.58) --
	(586.77,311.58) --
	(586.87,311.58) --
	(586.98,311.58) --
	(587.08,311.58) --
	(587.19,311.58) --
	(587.30,311.58) --
	(587.40,311.58) --
	(587.51,311.58) --
	(587.61,311.58) --
	(587.72,311.58) --
	(587.82,311.58) --
	(587.93,311.58) --
	(588.03,311.58) --
	(588.14,311.58) --
	(588.24,311.58) --
	(588.35,311.58) --
	(588.45,311.58) --
	(588.56,311.58) --
	(588.66,311.58) --
	(588.77,311.58) --
	(588.88,305.13) --
	(588.98,305.13) --
	(589.09,305.13) --
	(589.19,305.13) --
	(589.30,305.13) --
	(589.40,305.13) --
	(589.51,305.13) --
	(589.61,305.13) --
	(589.72,305.13) --
	(589.82,305.13) --
	(589.93,305.13) --
	(590.03,305.13) --
	(590.14,305.13) --
	(590.25,305.13) --
	(590.35,305.13) --
	(590.46,305.13) --
	(590.56,305.13) --
	(590.67,305.13) --
	(590.77,305.13) --
	(590.88,305.13) --
	(590.98,305.13) --
	(591.09,305.13) --
	(591.19,305.13) --
	(591.30,305.13) --
	(591.40,305.13) --
	(591.51,305.13) --
	(591.61,305.13) --
	(591.72,305.13) --
	(591.83,305.13) --
	(591.93,305.13) --
	(592.04,299.67) --
	(592.14,299.67) --
	(592.25,299.67) --
	(592.35,299.67) --
	(592.46,299.67) --
	(592.56,299.67) --
	(592.67,299.67) --
	(592.77,299.67) --
	(592.88,299.67) --
	(592.98,299.67) --
	(593.09,299.67) --
	(593.20,299.67) --
	(593.30,299.67) --
	(593.41,299.67) --
	(593.51,299.67) --
	(593.62,299.67) --
	(593.72,299.67) --
	(593.83,299.67) --
	(593.93,299.67) --
	(594.04,299.67) --
	(594.14,299.67) --
	(594.25,299.67) --
	(594.35,299.67) --
	(594.46,299.67) --
	(594.56,299.67) --
	(594.67,299.67) --
	(594.78,299.67) --
	(594.88,299.67) --
	(594.99,299.67) --
	(595.09,299.67) --
	(595.20,294.85) --
	(595.30,294.85) --
	(595.41,294.85) --
	(595.51,294.85) --
	(595.62,294.85) --
	(595.72,294.85) --
	(595.83,294.85) --
	(595.93,294.85) --
	(596.04,294.85) --
	(596.15,294.85) --
	(596.25,294.85) --
	(596.36,294.85) --
	(596.46,294.85) --
	(596.57,294.85) --
	(596.67,294.85) --
	(596.78,294.85) --
	(596.88,294.85) --
	(596.99,294.85) --
	(597.09,294.85) --
	(597.20,294.85) --
	(597.30,294.85) --
	(597.41,294.85) --
	(597.51,294.85) --
	(597.62,294.85) --
	(597.73,294.85) --
	(597.83,294.85) --
	(597.94,294.85) --
	(598.04,294.85) --
	(598.15,294.85) --
	(598.25,294.85) --
	(598.36,290.49) --
	(598.46,290.49) --
	(598.57,290.49) --
	(598.67,290.49) --
	(598.78,290.49) --
	(598.88,290.49) --
	(598.99,290.49) --
	(599.10,290.49) --
	(599.20,290.49) --
	(599.31,290.49) --
	(599.41,290.49) --
	(599.52,290.49) --
	(599.62,290.49) --
	(599.73,290.49) --
	(599.83,290.49) --
	(599.94,290.49) --
	(600.04,290.49) --
	(600.15,290.49) --
	(600.25,290.49) --
	(600.36,290.49) --
	(600.46,290.49) --
	(600.57,290.49) --
	(600.68,290.49) --
	(600.78,290.49) --
	(600.89,290.49) --
	(600.99,290.49) --
	(601.10,290.49) --
	(601.20,290.49) --
	(601.31,290.49) --
	(601.41,290.49) --
	(601.52,299.34) --
	(601.62,299.34) --
	(601.73,299.34) --
	(601.83,299.34) --
	(601.94,299.34) --
	(602.05,299.34) --
	(602.15,299.34) --
	(602.26,299.34) --
	(602.36,299.34) --
	(602.47,299.34) --
	(602.57,299.34) --
	(602.68,299.34) --
	(602.78,299.34) --
	(602.89,299.34) --
	(602.99,299.34) --
	(603.10,299.34) --
	(603.20,299.34) --
	(603.31,299.34) --
	(603.41,299.34) --
	(603.52,299.34) --
	(603.63,299.34) --
	(603.73,299.34) --
	(603.84,299.34) --
	(603.94,299.34) --
	(604.05,299.34) --
	(604.15,299.34) --
	(604.26,299.34) --
	(604.36,299.34) --
	(604.47,299.34) --
	(604.57,299.34) --
	(604.68,309.42) --
	(604.78,309.42) --
	(604.89,309.42) --
	(605.00,309.42) --
	(605.10,309.42) --
	(605.21,309.42) --
	(605.31,309.42) --
	(605.42,309.42) --
	(605.52,309.42) --
	(605.63,309.42) --
	(605.73,309.42) --
	(605.84,309.42) --
	(605.94,309.42) --
	(606.05,309.42) --
	(606.15,309.42) --
	(606.26,309.42) --
	(606.36,309.42) --
	(606.47,309.42) --
	(606.58,309.42) --
	(606.68,309.42) --
	(606.79,309.42) --
	(606.89,309.42) --
	(607.00,309.42) --
	(607.10,309.42) --
	(607.21,309.42) --
	(607.31,309.42) --
	(607.42,309.42) --
	(607.52,309.42) --
	(607.63,309.42) --
	(607.73,309.42) --
	(607.84,322.30) --
	(607.95,322.30) --
	(608.05,322.30) --
	(608.16,322.30) --
	(608.26,322.30) --
	(608.37,322.30) --
	(608.47,322.30) --
	(608.58,322.30) --
	(608.68,322.30) --
	(608.79,322.30) --
	(608.89,322.30) --
	(609.00,322.30) --
	(609.10,322.30) --
	(609.21,322.30) --
	(609.31,322.30) --
	(609.42,322.30) --
	(609.53,322.30) --
	(609.63,322.30) --
	(609.74,322.30) --
	(609.84,322.30) --
	(609.95,322.30) --
	(610.05,322.30) --
	(610.16,322.30) --
	(610.26,322.30) --
	(610.37,322.30) --
	(610.47,322.30) --
	(610.58,322.30) --
	(610.68,322.30) --
	(610.79,322.30) --
	(610.90,322.30) --
	(611.00,317.20) --
	(611.11,317.20) --
	(611.21,317.20) --
	(611.32,317.20) --
	(611.42,317.20) --
	(611.53,317.20) --
	(611.63,317.20) --
	(611.74,317.20) --
	(611.84,317.20) --
	(611.95,317.20) --
	(612.05,317.20) --
	(612.16,317.20) --
	(612.26,317.20) --
	(612.37,317.20) --
	(612.48,317.20) --
	(612.58,317.20) --
	(612.69,317.20) --
	(612.79,317.20) --
	(612.90,317.20) --
	(613.00,317.20) --
	(613.11,317.20) --
	(613.21,317.20) --
	(613.32,317.20) --
	(613.42,317.20) --
	(613.53,317.20) --
	(613.63,317.20) --
	(613.74,317.20) --
	(613.85,317.20) --
	(613.95,317.20) --
	(614.06,317.20) --
	(614.16,301.96) --
	(614.27,301.96) --
	(614.37,301.96) --
	(614.48,301.96) --
	(614.58,301.96) --
	(614.69,301.96) --
	(614.79,301.96) --
	(614.90,301.96) --
	(615.00,301.96) --
	(615.11,301.96) --
	(615.21,301.96) --
	(615.32,301.96) --
	(615.43,301.96) --
	(615.53,301.96) --
	(615.64,301.96) --
	(615.74,301.96) --
	(615.85,301.96) --
	(615.95,301.96) --
	(616.06,301.96) --
	(616.16,301.96) --
	(616.27,301.96) --
	(616.37,301.96) --
	(616.48,301.96) --
	(616.58,301.96) --
	(616.69,301.96) --
	(616.80,301.96) --
	(616.90,301.96) --
	(617.01,301.96) --
	(617.11,301.96) --
	(617.22,301.96) --
	(617.32,294.13) --
	(617.43,294.13) --
	(617.53,294.13) --
	(617.64,294.13) --
	(617.74,294.13) --
	(617.85,294.13) --
	(617.95,294.13) --
	(618.06,294.13) --
	(618.16,294.13) --
	(618.27,294.13) --
	(618.38,294.13) --
	(618.48,294.13) --
	(618.59,294.13) --
	(618.69,294.13) --
	(618.80,294.13) --
	(618.90,294.13) --
	(619.01,294.13) --
	(619.11,294.13) --
	(619.22,294.13) --
	(619.32,294.13) --
	(619.43,294.13) --
	(619.53,294.13) --
	(619.64,294.13) --
	(619.74,294.13) --
	(619.85,294.13) --
	(619.96,294.13) --
	(620.06,294.13) --
	(620.17,294.13) --
	(620.27,294.13) --
	(620.38,294.13) --
	(620.48,312.17) --
	(620.59,312.17) --
	(620.69,312.17) --
	(620.80,312.17) --
	(620.90,312.17) --
	(621.01,312.17) --
	(621.11,312.17) --
	(621.22,312.17) --
	(621.33,312.17) --
	(621.43,312.17) --
	(621.54,312.17) --
	(621.64,312.17) --
	(621.75,312.17) --
	(621.85,312.17) --
	(621.96,312.17) --
	(622.06,312.17) --
	(622.17,312.17) --
	(622.27,312.17) --
	(622.38,312.17) --
	(622.48,312.17) --
	(622.59,312.17) --
	(622.69,312.17) --
	(622.80,312.17) --
	(622.91,312.17) --
	(623.01,312.17) --
	(623.12,312.17) --
	(623.22,312.17) --
	(623.33,312.17) --
	(623.43,312.17) --
	(623.54,312.17) --
	(623.64,296.67) --
	(623.75,296.67) --
	(623.85,296.67) --
	(623.96,296.67) --
	(624.06,296.67) --
	(624.17,296.67) --
	(624.28,296.67) --
	(624.38,296.67) --
	(624.49,296.67) --
	(624.59,296.67) --
	(624.70,296.67) --
	(624.80,296.67) --
	(624.91,296.67) --
	(625.01,296.67) --
	(625.12,296.67) --
	(625.22,296.67) --
	(625.33,296.67) --
	(625.43,296.67) --
	(625.54,296.67) --
	(625.64,296.67) --
	(625.75,296.67) --
	(625.86,296.67) --
	(625.96,296.67) --
	(626.07,296.67) --
	(626.17,296.67) --
	(626.28,296.67) --
	(626.38,296.67) --
	(626.49,296.67) --
	(626.59,296.67) --
	(626.70,296.67) --
	(626.80,292.74) --
	(626.91,292.74) --
	(627.01,292.74) --
	(627.12,292.74) --
	(627.23,292.74) --
	(627.33,292.74) --
	(627.44,292.74) --
	(627.54,292.74) --
	(627.65,292.74) --
	(627.75,292.74) --
	(627.86,292.74) --
	(627.96,292.74) --
	(628.07,292.74) --
	(628.17,292.74) --
	(628.28,292.74) --
	(628.38,292.74) --
	(628.49,292.74) --
	(628.59,292.74) --
	(628.70,292.74) --
	(628.81,292.74) --
	(628.91,292.74) --
	(629.02,292.74) --
	(629.12,292.74) --
	(629.23,292.74) --
	(629.33,292.74) --
	(629.44,292.74) --
	(629.54,292.74) --
	(629.65,292.74) --
	(629.75,292.74) --
	(629.86,292.74) --
	(629.96,310.04) --
	(630.07,310.04) --
	(630.18,310.04) --
	(630.28,310.04) --
	(630.39,310.04) --
	(630.49,310.04) --
	(630.60,310.04) --
	(630.70,310.04) --
	(630.81,310.04) --
	(630.91,310.04) --
	(631.02,310.04) --
	(631.12,310.04) --
	(631.23,310.04) --
	(631.33,310.04) --
	(631.44,310.04) --
	(631.54,310.04) --
	(631.65,310.04) --
	(631.76,310.04) --
	(631.86,310.04) --
	(631.97,310.04) --
	(632.07,310.04) --
	(632.18,310.04) --
	(632.28,310.04) --
	(632.39,310.04) --
	(632.49,310.04) --
	(632.60,310.04) --
	(632.70,310.04) --
	(632.81,310.04) --
	(632.91,310.04) --
	(633.02,310.04) --
	(633.13,306.10) --
	(633.23,306.10) --
	(633.34,306.10) --
	(633.44,306.10) --
	(633.55,306.10) --
	(633.65,306.10) --
	(633.76,306.10) --
	(633.86,306.10) --
	(633.97,306.10) --
	(634.07,306.10) --
	(634.18,306.10) --
	(634.28,306.10) --
	(634.39,306.10) --
	(634.49,306.10) --
	(634.60,306.10) --
	(634.71,306.10) --
	(634.81,306.10) --
	(634.92,306.10) --
	(635.02,306.10) --
	(635.13,306.10) --
	(635.23,306.10) --
	(635.34,306.10) --
	(635.44,306.10) --
	(635.55,306.10) --
	(635.65,306.10) --
	(635.76,306.10) --
	(635.86,306.10) --
	(635.97,306.10) --
	(636.08,306.10) --
	(636.18,306.10) --
	(636.29,324.04) --
	(636.39,324.04) --
	(636.50,324.04) --
	(636.60,324.04) --
	(636.71,324.04) --
	(636.81,324.04) --
	(636.92,324.04) --
	(637.02,324.04) --
	(637.13,324.04) --
	(637.23,324.04) --
	(637.34,324.04) --
	(637.44,324.04) --
	(637.55,324.04) --
	(637.66,324.04) --
	(637.76,324.04) --
	(637.87,324.04) --
	(637.97,324.04) --
	(638.08,324.04) --
	(638.18,324.04) --
	(638.29,324.04) --
	(638.39,324.04) --
	(638.50,324.04) --
	(638.60,324.04) --
	(638.71,324.04) --
	(638.81,324.04) --
	(638.92,324.04) --
	(639.03,324.04) --
	(639.13,324.04) --
	(639.24,324.04) --
	(639.34,324.04) --
	(639.45,339.22) --
	(639.55,339.22) --
	(639.66,339.22) --
	(639.76,339.22) --
	(639.87,339.22) --
	(639.97,339.22) --
	(640.08,339.22) --
	(640.18,339.22) --
	(640.29,339.22) --
	(640.39,339.22) --
	(640.50,339.22) --
	(640.61,339.22) --
	(640.71,339.22) --
	(640.82,339.22) --
	(640.92,339.22) --
	(641.03,339.22) --
	(641.13,339.22) --
	(641.24,339.22) --
	(641.34,339.22) --
	(641.45,339.22) --
	(641.55,339.22) --
	(641.66,339.22) --
	(641.76,339.22) --
	(641.87,339.22) --
	(641.98,339.22) --
	(642.08,339.22) --
	(642.19,339.22) --
	(642.29,339.22) --
	(642.40,339.22) --
	(642.50,339.22) --
	(642.61,339.57) --
	(642.71,339.57) --
	(642.82,339.57) --
	(642.92,339.57) --
	(643.03,339.57) --
	(643.13,339.57) --
	(643.24,339.57) --
	(643.34,339.57) --
	(643.45,339.57) --
	(643.56,339.57) --
	(643.66,339.57) --
	(643.77,339.57) --
	(643.87,339.57) --
	(643.98,339.57) --
	(644.08,339.57) --
	(644.19,339.57) --
	(644.29,339.57) --
	(644.40,339.57) --
	(644.50,339.57) --
	(644.61,339.57) --
	(644.71,339.57) --
	(644.82,339.57) --
	(644.93,339.57) --
	(645.03,339.57) --
	(645.14,339.57) --
	(645.24,339.57) --
	(645.35,339.57) --
	(645.45,339.57) --
	(645.56,339.57) --
	(645.66,339.57) --
	(645.77,344.57) --
	(645.87,344.57) --
	(645.98,344.57) --
	(646.08,344.57) --
	(646.19,344.57) --
	(646.29,344.57) --
	(646.40,344.57) --
	(646.51,344.57) --
	(646.61,344.57) --
	(646.72,344.57) --
	(646.82,344.57) --
	(646.93,344.57) --
	(647.03,344.57) --
	(647.14,344.57) --
	(647.24,344.57) --
	(647.35,344.57) --
	(647.45,344.57) --
	(647.56,344.57) --
	(647.66,344.57) --
	(647.77,344.57) --
	(647.88,344.57) --
	(647.98,344.57) --
	(648.09,344.57) --
	(648.19,344.57) --
	(648.30,344.57) --
	(648.40,344.57) --
	(648.51,344.57) --
	(648.61,344.57) --
	(648.72,344.57) --
	(648.82,344.57) --
	(648.93,347.72) --
	(649.03,347.72) --
	(649.14,347.72) --
	(649.24,347.72) --
	(649.35,347.72) --
	(649.46,347.72) --
	(649.56,347.72) --
	(649.67,347.72) --
	(649.77,347.72) --
	(649.88,347.72) --
	(649.98,347.72) --
	(650.09,347.72) --
	(650.19,347.72) --
	(650.30,347.72) --
	(650.40,347.72) --
	(650.51,347.72) --
	(650.61,347.72) --
	(650.72,347.72) --
	(650.83,347.72) --
	(650.93,347.72) --
	(651.04,347.72) --
	(651.14,347.72) --
	(651.25,347.72) --
	(651.35,347.72) --
	(651.46,347.72) --
	(651.56,347.72) --
	(651.67,347.72) --
	(651.77,347.72) --
	(651.88,347.72) --
	(651.98,347.72) --
	(652.09,349.12) --
	(652.19,349.12) --
	(652.30,349.12) --
	(652.41,349.12) --
	(652.51,349.12) --
	(652.62,349.12) --
	(652.72,349.12) --
	(652.83,349.12) --
	(652.93,349.12) --
	(653.04,349.12) --
	(653.14,349.12) --
	(653.25,349.12) --
	(653.35,349.12) --
	(653.46,349.12) --
	(653.56,349.12) --
	(653.67,349.12) --
	(653.78,349.12) --
	(653.88,349.12) --
	(653.99,349.12) --
	(654.09,349.12) --
	(654.20,349.12) --
	(654.30,349.12) --
	(654.41,349.12) --
	(654.51,349.12) --
	(654.62,349.12) --
	(654.72,349.12) --
	(654.83,349.12) --
	(654.93,349.12) --
	(655.04,349.12) --
	(655.14,349.12) --
	(655.25,350.43) --
	(655.36,350.43) --
	(655.46,350.43) --
	(655.57,350.43) --
	(655.67,350.43) --
	(655.78,350.43) --
	(655.88,350.43) --
	(655.99,350.43) --
	(656.09,350.43) --
	(656.20,350.43) --
	(656.30,350.43) --
	(656.41,350.43) --
	(656.51,350.43) --
	(656.62,350.43) --
	(656.73,350.43) --
	(656.83,350.43) --
	(656.94,350.43) --
	(657.04,350.43) --
	(657.15,350.43) --
	(657.25,350.43) --
	(657.36,350.43) --
	(657.46,350.43) --
	(657.57,350.43) --
	(657.67,350.43) --
	(657.78,350.43) --
	(657.88,350.43) --
	(657.99,350.43) --
	(658.09,350.43) --
	(658.20,350.43) --
	(658.31,350.43) --
	(658.41,351.08) --
	(658.52,351.08) --
	(658.62,351.08) --
	(658.73,351.08) --
	(658.83,351.08) --
	(658.94,351.08) --
	(659.04,351.08) --
	(659.15,351.08) --
	(659.25,351.08) --
	(659.36,351.08) --
	(659.46,351.08) --
	(659.57,351.08) --
	(659.68,351.08) --
	(659.78,351.08) --
	(659.89,351.08) --
	(659.99,351.08) --
	(660.10,351.08) --
	(660.20,351.08) --
	(660.31,351.08) --
	(660.41,351.08) --
	(660.52,351.08) --
	(660.62,351.08) --
	(660.73,351.08) --
	(660.83,351.08) --
	(660.94,351.08) --
	(661.04,351.08) --
	(661.15,351.08) --
	(661.26,351.08) --
	(661.36,351.08) --
	(661.47,351.08) --
	(661.57,351.09) --
	(661.68,351.09) --
	(661.78,351.09) --
	(661.89,351.09) --
	(661.99,351.09) --
	(662.10,351.09) --
	(662.20,351.09) --
	(662.31,351.09) --
	(662.41,351.09) --
	(662.52,351.09) --
	(662.63,351.09) --
	(662.73,351.09) --
	(662.84,351.09) --
	(662.94,351.09) --
	(663.05,351.09) --
	(663.15,351.09) --
	(663.26,351.09) --
	(663.36,351.09) --
	(663.47,351.09) --
	(663.57,351.09) --
	(663.68,351.09) --
	(663.78,351.09) --
	(663.89,351.09) --
	(663.99,351.09) --
	(664.10,351.09) --
	(664.21,351.09) --
	(664.31,351.09) --
	(664.42,351.09) --
	(664.52,351.09) --
	(664.63,351.09) --
	(664.73,350.21) --
	(664.84,350.21) --
	(664.94,350.21) --
	(665.05,350.21) --
	(665.15,350.21) --
	(665.26,350.21) --
	(665.36,350.21) --
	(665.47,350.21) --
	(665.58,350.21) --
	(665.68,350.21) --
	(665.79,350.21) --
	(665.89,350.21) --
	(666.00,350.21) --
	(666.10,350.21) --
	(666.21,350.21) --
	(666.31,350.21) --
	(666.42,350.21) --
	(666.52,350.21) --
	(666.63,350.21) --
	(666.73,350.21) --
	(666.84,350.21) --
	(666.94,350.21) --
	(667.05,350.21) --
	(667.16,350.21) --
	(667.26,350.21) --
	(667.37,350.21) --
	(667.47,350.21) --
	(667.58,350.21) --
	(667.68,350.21) --
	(667.79,350.21) --
	(667.89,348.01) --
	(668.00,348.01) --
	(668.10,348.01) --
	(668.21,348.01) --
	(668.31,348.01) --
	(668.42,348.01) --
	(668.53,348.01) --
	(668.63,348.01) --
	(668.74,348.01) --
	(668.84,348.01) --
	(668.95,348.01) --
	(669.05,348.01) --
	(669.16,348.01) --
	(669.26,348.01) --
	(669.37,348.01) --
	(669.47,348.01) --
	(669.58,348.01) --
	(669.68,348.01) --
	(669.79,348.01) --
	(669.89,348.01) --
	(670.00,348.01) --
	(670.11,348.01) --
	(670.21,348.01) --
	(670.32,348.01) --
	(670.42,348.01) --
	(670.53,348.01) --
	(670.63,348.01) --
	(670.74,348.01) --
	(670.84,348.01) --
	(670.95,348.01) --
	(671.05,345.68) --
	(671.16,345.68) --
	(671.26,345.68) --
	(671.37,345.68) --
	(671.48,345.68) --
	(671.58,345.68) --
	(671.69,345.68) --
	(671.79,345.68) --
	(671.90,345.68) --
	(672.00,345.68) --
	(672.11,345.68) --
	(672.21,345.68) --
	(672.32,345.68) --
	(672.42,345.68) --
	(672.53,345.68) --
	(672.63,345.68) --
	(672.74,345.68) --
	(672.84,345.68) --
	(672.95,345.68) --
	(673.06,345.68) --
	(673.16,345.68) --
	(673.27,345.68) --
	(673.37,345.68) --
	(673.48,345.68) --
	(673.58,345.68) --
	(673.69,345.68) --
	(673.79,345.68) --
	(673.90,345.68) --
	(674.00,345.68) --
	(674.11,345.68) --
	(674.21,343.61) --
	(674.32,343.61) --
	(674.43,343.61) --
	(674.53,343.61) --
	(674.64,343.61) --
	(674.74,343.61) --
	(674.85,343.61) --
	(674.95,343.61) --
	(675.06,343.61) --
	(675.16,343.61) --
	(675.27,343.61) --
	(675.37,343.61) --
	(675.48,343.61) --
	(675.58,343.61) --
	(675.69,343.61) --
	(675.79,343.61) --
	(675.90,343.61) --
	(676.01,343.61) --
	(676.11,343.61) --
	(676.22,343.61) --
	(676.32,343.61) --
	(676.43,343.61) --
	(676.53,343.61) --
	(676.64,343.61) --
	(676.74,343.61) --
	(676.85,343.61) --
	(676.95,343.61) --
	(677.06,343.61) --
	(677.16,343.61) --
	(677.27,343.61) --
	(677.38,342.61) --
	(677.48,342.61) --
	(677.59,342.61) --
	(677.69,342.61) --
	(677.80,342.61) --
	(677.90,342.61) --
	(678.01,342.61) --
	(678.11,342.61) --
	(678.22,342.61) --
	(678.32,342.61) --
	(678.43,342.61) --
	(678.53,342.61) --
	(678.64,342.61) --
	(678.74,342.61) --
	(678.85,342.61) --
	(678.96,342.61) --
	(679.06,342.61) --
	(679.17,342.61) --
	(679.27,342.61) --
	(679.38,342.61) --
	(679.48,342.61) --
	(679.59,342.61) --
	(679.69,342.61) --
	(679.80,342.61) --
	(679.90,342.61) --
	(680.01,342.61) --
	(680.11,342.61) --
	(680.22,342.61) --
	(680.33,342.61) --
	(680.43,342.61) --
	(680.54,342.00) --
	(680.64,342.00) --
	(680.75,342.00) --
	(680.85,342.00) --
	(680.96,342.00) --
	(681.06,342.00) --
	(681.17,342.00) --
	(681.27,342.00) --
	(681.38,342.00) --
	(681.48,342.00) --
	(681.59,342.00) --
	(681.69,342.00) --
	(681.80,342.00) --
	(681.91,342.00) --
	(682.01,342.00) --
	(682.12,342.00) --
	(682.22,342.00) --
	(682.33,342.00) --
	(682.43,342.00) --
	(682.54,342.00) --
	(682.64,342.00) --
	(682.75,342.00) --
	(682.85,342.00) --
	(682.96,342.00) --
	(683.06,342.00) --
	(683.17,342.00) --
	(683.28,342.00) --
	(683.38,342.00) --
	(683.49,342.00) --
	(683.59,342.00) --
	(683.70,341.01) --
	(683.80,341.01) --
	(683.91,341.01) --
	(684.01,341.01) --
	(684.12,341.01) --
	(684.22,341.01) --
	(684.33,341.01) --
	(684.43,341.01) --
	(684.54,341.01) --
	(684.64,341.01) --
	(684.75,341.01) --
	(684.86,341.01) --
	(684.96,341.01) --
	(685.07,341.01) --
	(685.17,341.01) --
	(685.28,341.01) --
	(685.38,341.01) --
	(685.49,341.01) --
	(685.59,341.01) --
	(685.70,341.01) --
	(685.80,341.01) --
	(685.91,341.01) --
	(686.01,341.01) --
	(686.12,341.01) --
	(686.23,341.01) --
	(686.33,341.01) --
	(686.44,341.01) --
	(686.54,341.01) --
	(686.65,341.01) --
	(686.75,341.01) --
	(686.86,341.55);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.00,343.02) --
	( 80.11,343.02) --
	( 80.21,343.02) --
	( 80.32,343.02) --
	( 80.42,343.02) --
	( 80.53,343.02) --
	( 80.63,343.02) --
	( 80.74,343.02) --
	( 80.85,343.02) --
	( 80.95,343.02) --
	( 81.06,343.02) --
	( 81.16,343.02) --
	( 81.27,343.02) --
	( 81.37,343.02) --
	( 81.48,343.02) --
	( 81.58,343.02) --
	( 81.69,343.02) --
	( 81.79,343.02) --
	( 81.90,343.02) --
	( 82.00,343.02) --
	( 82.11,343.02) --
	( 82.21,343.02) --
	( 82.32,343.02) --
	( 82.43,343.02) --
	( 82.53,343.02) --
	( 82.64,343.02) --
	( 82.74,343.02) --
	( 82.85,343.02) --
	( 82.95,343.02) --
	( 83.06,343.02) --
	( 83.16,342.06) --
	( 83.27,342.06) --
	( 83.37,342.06) --
	( 83.48,342.06) --
	( 83.58,342.06) --
	( 83.69,342.06) --
	( 83.80,342.06) --
	( 83.90,342.06) --
	( 84.01,342.06) --
	( 84.11,342.06) --
	( 84.22,342.06) --
	( 84.32,342.06) --
	( 84.43,342.06) --
	( 84.53,342.06) --
	( 84.64,342.06) --
	( 84.74,342.06) --
	( 84.85,342.06) --
	( 84.95,342.06) --
	( 85.06,342.06) --
	( 85.16,342.06) --
	( 85.27,342.06) --
	( 85.38,342.06) --
	( 85.48,342.06) --
	( 85.59,342.06) --
	( 85.69,342.06) --
	( 85.80,342.06) --
	( 85.90,342.06) --
	( 86.01,342.06) --
	( 86.11,342.06) --
	( 86.22,342.06) --
	( 86.32,341.44) --
	( 86.43,341.44) --
	( 86.53,341.44) --
	( 86.64,341.44) --
	( 86.75,341.44) --
	( 86.85,341.44) --
	( 86.96,341.44) --
	( 87.06,341.44) --
	( 87.17,341.44) --
	( 87.27,341.44) --
	( 87.38,341.44) --
	( 87.48,341.44) --
	( 87.59,341.44) --
	( 87.69,341.44) --
	( 87.80,341.44) --
	( 87.90,341.44) --
	( 88.01,341.44) --
	( 88.11,341.44) --
	( 88.22,341.44) --
	( 88.33,341.44) --
	( 88.43,341.44) --
	( 88.54,341.44) --
	( 88.64,341.44) --
	( 88.75,341.44) --
	( 88.85,341.44) --
	( 88.96,341.44) --
	( 89.06,341.44) --
	( 89.17,341.44) --
	( 89.27,341.44) --
	( 89.38,341.44) --
	( 89.48,340.80) --
	( 89.59,340.80) --
	( 89.70,340.80) --
	( 89.80,340.80) --
	( 89.91,340.80) --
	( 90.01,340.80) --
	( 90.12,340.80) --
	( 90.22,340.80) --
	( 90.33,340.80) --
	( 90.43,340.80) --
	( 90.54,340.80) --
	( 90.64,340.80) --
	( 90.75,340.80) --
	( 90.85,340.80) --
	( 90.96,340.80) --
	( 91.06,340.80) --
	( 91.17,340.80) --
	( 91.28,340.80) --
	( 91.38,340.80) --
	( 91.49,340.80) --
	( 91.59,340.80) --
	( 91.70,340.80) --
	( 91.80,340.80) --
	( 91.91,340.80) --
	( 92.01,340.80) --
	( 92.12,340.80) --
	( 92.22,340.80) --
	( 92.33,340.80) --
	( 92.43,340.80) --
	( 92.54,340.80) --
	( 92.65,340.09) --
	( 92.75,340.09) --
	( 92.86,340.09) --
	( 92.96,340.09) --
	( 93.07,340.09) --
	( 93.17,340.09) --
	( 93.28,340.09) --
	( 93.38,340.09) --
	( 93.49,340.09) --
	( 93.59,340.09) --
	( 93.70,340.09) --
	( 93.80,340.09) --
	( 93.91,340.09) --
	( 94.01,340.09) --
	( 94.12,340.09) --
	( 94.23,340.09) --
	( 94.33,340.09) --
	( 94.44,340.09) --
	( 94.54,340.09) --
	( 94.65,340.09) --
	( 94.75,340.09) --
	( 94.86,340.09) --
	( 94.96,340.09) --
	( 95.07,340.09) --
	( 95.17,340.09) --
	( 95.28,340.09) --
	( 95.38,340.09) --
	( 95.49,340.09) --
	( 95.60,340.09) --
	( 95.70,340.09) --
	( 95.81,340.19) --
	( 95.91,340.19) --
	( 96.02,340.19) --
	( 96.12,340.19) --
	( 96.23,340.19) --
	( 96.33,340.19) --
	( 96.44,340.19) --
	( 96.54,340.19) --
	( 96.65,340.19) --
	( 96.75,340.19) --
	( 96.86,340.19) --
	( 96.96,340.19) --
	( 97.07,340.19) --
	( 97.18,340.19) --
	( 97.28,340.19) --
	( 97.39,340.19) --
	( 97.49,340.19) --
	( 97.60,340.19) --
	( 97.70,340.19) --
	( 97.81,340.19) --
	( 97.91,340.19) --
	( 98.02,340.19) --
	( 98.12,340.19) --
	( 98.23,340.19) --
	( 98.33,340.19) --
	( 98.44,340.19) --
	( 98.55,340.19) --
	( 98.65,340.19) --
	( 98.76,340.19) --
	( 98.86,340.19) --
	( 98.97,339.90) --
	( 99.07,339.90) --
	( 99.18,339.90) --
	( 99.28,339.90) --
	( 99.39,339.90) --
	( 99.49,339.90) --
	( 99.60,339.90) --
	( 99.70,339.90) --
	( 99.81,339.90) --
	( 99.91,339.90) --
	(100.02,339.90) --
	(100.13,339.90) --
	(100.23,339.90) --
	(100.34,339.90) --
	(100.44,339.90) --
	(100.55,339.90) --
	(100.65,339.90) --
	(100.76,339.90) --
	(100.86,339.90) --
	(100.97,339.90) --
	(101.07,339.90) --
	(101.18,339.90) --
	(101.28,339.90) --
	(101.39,339.90) --
	(101.50,339.90) --
	(101.60,339.90) --
	(101.71,339.90) --
	(101.81,339.90) --
	(101.92,339.90) --
	(102.02,339.90) --
	(102.13,339.64) --
	(102.23,339.64) --
	(102.34,339.64) --
	(102.44,339.64) --
	(102.55,339.64) --
	(102.65,339.64) --
	(102.76,339.64) --
	(102.86,339.64) --
	(102.97,339.64) --
	(103.08,339.64) --
	(103.18,339.64) --
	(103.29,339.64) --
	(103.39,339.64) --
	(103.50,339.64) --
	(103.60,339.64) --
	(103.71,339.64) --
	(103.81,339.64) --
	(103.92,339.64) --
	(104.02,339.64) --
	(104.13,339.64) --
	(104.23,339.64) --
	(104.34,339.64) --
	(104.45,339.64) --
	(104.55,339.64) --
	(104.66,339.64) --
	(104.76,339.64) --
	(104.87,339.64) --
	(104.97,339.64) --
	(105.08,339.64) --
	(105.18,339.64) --
	(105.29,340.21) --
	(105.39,340.21) --
	(105.50,340.21) --
	(105.60,340.21) --
	(105.71,340.21) --
	(105.81,340.21) --
	(105.92,340.21) --
	(106.03,340.21) --
	(106.13,340.21) --
	(106.24,340.21) --
	(106.34,340.21) --
	(106.45,340.21) --
	(106.55,340.21) --
	(106.66,340.21) --
	(106.76,340.21) --
	(106.87,340.21) --
	(106.97,340.21) --
	(107.08,340.21) --
	(107.18,340.21) --
	(107.29,340.21) --
	(107.40,340.21) --
	(107.50,340.21) --
	(107.61,340.21) --
	(107.71,340.21) --
	(107.82,340.21) --
	(107.92,340.21) --
	(108.03,340.21) --
	(108.13,340.21) --
	(108.24,340.21) --
	(108.34,340.21) --
	(108.45,339.38) --
	(108.55,339.38) --
	(108.66,339.38) --
	(108.76,339.38) --
	(108.87,339.38) --
	(108.98,339.38) --
	(109.08,339.38) --
	(109.19,339.38) --
	(109.29,339.38) --
	(109.40,339.38) --
	(109.50,339.38) --
	(109.61,339.38) --
	(109.71,339.38) --
	(109.82,339.38) --
	(109.92,339.38) --
	(110.03,339.38) --
	(110.13,339.38) --
	(110.24,339.38) --
	(110.35,339.38) --
	(110.45,339.38) --
	(110.56,339.38) --
	(110.66,339.38) --
	(110.77,339.38) --
	(110.87,339.38) --
	(110.98,339.38) --
	(111.08,339.38) --
	(111.19,339.38) --
	(111.29,339.38) --
	(111.40,339.38) --
	(111.50,339.38) --
	(111.61,340.10) --
	(111.71,340.10) --
	(111.82,340.10) --
	(111.93,340.10) --
	(112.03,340.10) --
	(112.14,340.10) --
	(112.24,340.10) --
	(112.35,340.10) --
	(112.45,340.10) --
	(112.56,340.10) --
	(112.66,340.10) --
	(112.77,340.10) --
	(112.87,340.10) --
	(112.98,340.10) --
	(113.08,340.10) --
	(113.19,340.10) --
	(113.30,340.10) --
	(113.40,340.10) --
	(113.51,340.10) --
	(113.61,340.10) --
	(113.72,340.10) --
	(113.82,340.10) --
	(113.93,340.10) --
	(114.03,340.10) --
	(114.14,340.10) --
	(114.24,340.10) --
	(114.35,340.10) --
	(114.45,340.10) --
	(114.56,340.10) --
	(114.66,340.10) --
	(114.77,339.56) --
	(114.88,339.56) --
	(114.98,339.56) --
	(115.09,339.56) --
	(115.19,339.56) --
	(115.30,339.56) --
	(115.40,339.56) --
	(115.51,339.56) --
	(115.61,339.56) --
	(115.72,339.56) --
	(115.82,339.56) --
	(115.93,339.56) --
	(116.03,339.56) --
	(116.14,339.56) --
	(116.25,339.56) --
	(116.35,339.56) --
	(116.46,339.56) --
	(116.56,339.56) --
	(116.67,339.56) --
	(116.77,339.56) --
	(116.88,339.56) --
	(116.98,339.56) --
	(117.09,339.56) --
	(117.19,339.56) --
	(117.30,339.56) --
	(117.40,339.56) --
	(117.51,339.56) --
	(117.61,339.56) --
	(117.72,339.56) --
	(117.83,339.56) --
	(117.93,340.38) --
	(118.04,340.38) --
	(118.14,340.38) --
	(118.25,340.38) --
	(118.35,340.38) --
	(118.46,340.38) --
	(118.56,340.38) --
	(118.67,340.38) --
	(118.77,340.38) --
	(118.88,340.38) --
	(118.98,340.38) --
	(119.09,340.38) --
	(119.20,340.38) --
	(119.30,340.38) --
	(119.41,340.38) --
	(119.51,340.38) --
	(119.62,340.38) --
	(119.72,340.38) --
	(119.83,340.38) --
	(119.93,340.38) --
	(120.04,340.38) --
	(120.14,340.38) --
	(120.25,340.38) --
	(120.35,340.38) --
	(120.46,340.38) --
	(120.56,340.38) --
	(120.67,340.38) --
	(120.78,340.38) --
	(120.88,340.38) --
	(120.99,340.38) --
	(121.09,342.12) --
	(121.20,342.12) --
	(121.30,342.12) --
	(121.41,342.12) --
	(121.51,342.12) --
	(121.62,342.12) --
	(121.72,342.12) --
	(121.83,342.12) --
	(121.93,342.12) --
	(122.04,342.12) --
	(122.15,342.12) --
	(122.25,342.12) --
	(122.36,342.12) --
	(122.46,342.12) --
	(122.57,342.12) --
	(122.67,342.12) --
	(122.78,342.12) --
	(122.88,342.12) --
	(122.99,342.12) --
	(123.09,342.12) --
	(123.20,342.12) --
	(123.30,342.12) --
	(123.41,342.12) --
	(123.51,342.12) --
	(123.62,342.12) --
	(123.73,342.12) --
	(123.83,342.12) --
	(123.94,342.12) --
	(124.04,342.12) --
	(124.15,342.12) --
	(124.25,336.00) --
	(124.36,336.00) --
	(124.46,336.00) --
	(124.57,336.00) --
	(124.67,336.00) --
	(124.78,336.00) --
	(124.88,336.00) --
	(124.99,336.00) --
	(125.10,336.00) --
	(125.20,336.00) --
	(125.31,336.00) --
	(125.41,336.00) --
	(125.52,336.00) --
	(125.62,336.00) --
	(125.73,336.00) --
	(125.83,336.00) --
	(125.94,336.00) --
	(126.04,336.00) --
	(126.15,336.00) --
	(126.25,336.00) --
	(126.36,336.00) --
	(126.46,336.00) --
	(126.57,336.00) --
	(126.68,336.00) --
	(126.78,336.00) --
	(126.89,336.00) --
	(126.99,336.00) --
	(127.10,336.00) --
	(127.20,336.00) --
	(127.31,336.00) --
	(127.41,337.15) --
	(127.52,337.15) --
	(127.62,337.15) --
	(127.73,337.15) --
	(127.83,337.15) --
	(127.94,337.15) --
	(128.04,337.15) --
	(128.15,337.15) --
	(128.26,337.15) --
	(128.36,337.15) --
	(128.47,337.15) --
	(128.57,337.15) --
	(128.68,337.15) --
	(128.78,337.15) --
	(128.89,337.15) --
	(128.99,337.15) --
	(129.10,337.15) --
	(129.20,337.15) --
	(129.31,337.15) --
	(129.41,337.15) --
	(129.52,337.15) --
	(129.63,337.15) --
	(129.73,337.15) --
	(129.84,337.15) --
	(129.94,337.15) --
	(130.05,337.15) --
	(130.15,337.15) --
	(130.26,337.15) --
	(130.36,337.15) --
	(130.47,337.15) --
	(130.57,318.70) --
	(130.68,318.70) --
	(130.78,318.70) --
	(130.89,318.70) --
	(130.99,318.70) --
	(131.10,318.70) --
	(131.21,318.70) --
	(131.31,318.70) --
	(131.42,318.70) --
	(131.52,318.70) --
	(131.63,318.70) --
	(131.73,318.70) --
	(131.84,318.70) --
	(131.94,318.70) --
	(132.05,318.70) --
	(132.15,318.70) --
	(132.26,318.70) --
	(132.36,318.70) --
	(132.47,318.70) --
	(132.58,318.70) --
	(132.68,318.70) --
	(132.79,318.70) --
	(132.89,318.70) --
	(133.00,318.70) --
	(133.10,318.70) --
	(133.21,318.70) --
	(133.31,318.70) --
	(133.42,318.70) --
	(133.52,318.70) --
	(133.63,318.70) --
	(133.73,309.02) --
	(133.84,309.02) --
	(133.94,309.02) --
	(134.05,309.02) --
	(134.16,309.02) --
	(134.26,309.02) --
	(134.37,309.02) --
	(134.47,309.02) --
	(134.58,309.02) --
	(134.68,309.02) --
	(134.79,309.02) --
	(134.89,309.02) --
	(135.00,309.02) --
	(135.10,309.02) --
	(135.21,309.02) --
	(135.31,309.02) --
	(135.42,309.02) --
	(135.53,309.02) --
	(135.63,309.02) --
	(135.74,309.02) --
	(135.84,309.02) --
	(135.95,309.02) --
	(136.05,309.02) --
	(136.16,309.02) --
	(136.26,309.02) --
	(136.37,309.02) --
	(136.47,309.02) --
	(136.58,309.02) --
	(136.68,309.02) --
	(136.79,309.02) --
	(136.89,300.50) --
	(137.00,300.50) --
	(137.11,300.50) --
	(137.21,300.50) --
	(137.32,300.50) --
	(137.42,300.50) --
	(137.53,300.50) --
	(137.63,300.50) --
	(137.74,300.50) --
	(137.84,300.50) --
	(137.95,300.50) --
	(138.05,300.50) --
	(138.16,300.50) --
	(138.26,300.50) --
	(138.37,300.50) --
	(138.48,300.50) --
	(138.58,300.50) --
	(138.69,300.50) --
	(138.79,300.50) --
	(138.90,300.50) --
	(139.00,300.50) --
	(139.11,300.50) --
	(139.21,300.50) --
	(139.32,300.50) --
	(139.42,300.50) --
	(139.53,300.50) --
	(139.63,300.50) --
	(139.74,300.50) --
	(139.84,300.50) --
	(139.95,300.50) --
	(140.06,310.94) --
	(140.16,310.94) --
	(140.27,310.94) --
	(140.37,310.94) --
	(140.48,310.94) --
	(140.58,310.94) --
	(140.69,310.94) --
	(140.79,310.94) --
	(140.90,310.94) --
	(141.00,310.94) --
	(141.11,310.94) --
	(141.21,310.94) --
	(141.32,310.94) --
	(141.43,310.94) --
	(141.53,310.94) --
	(141.64,310.94) --
	(141.74,310.94) --
	(141.85,310.94) --
	(141.95,310.94) --
	(142.06,310.94) --
	(142.16,310.94) --
	(142.27,310.94) --
	(142.37,310.94) --
	(142.48,310.94) --
	(142.58,310.94) --
	(142.69,310.94) --
	(142.79,310.94) --
	(142.90,310.94) --
	(143.01,310.94) --
	(143.11,310.94) --
	(143.22,318.33) --
	(143.32,318.33) --
	(143.43,318.33) --
	(143.53,318.33) --
	(143.64,318.33) --
	(143.74,318.33) --
	(143.85,318.33) --
	(143.95,318.33) --
	(144.06,318.33) --
	(144.16,318.33) --
	(144.27,318.33) --
	(144.38,318.33) --
	(144.48,318.33) --
	(144.59,318.33) --
	(144.69,318.33) --
	(144.80,318.33) --
	(144.90,318.33) --
	(145.01,318.33) --
	(145.11,318.33) --
	(145.22,318.33) --
	(145.32,318.33) --
	(145.43,318.33) --
	(145.53,318.33) --
	(145.64,318.33) --
	(145.74,318.33) --
	(145.85,318.33) --
	(145.96,318.33) --
	(146.06,318.33) --
	(146.17,318.33) --
	(146.27,318.33) --
	(146.38,326.01) --
	(146.48,326.01) --
	(146.59,326.01) --
	(146.69,326.01) --
	(146.80,326.01) --
	(146.90,326.01) --
	(147.01,326.01) --
	(147.11,326.01) --
	(147.22,326.01) --
	(147.33,326.01) --
	(147.43,326.01) --
	(147.54,326.01) --
	(147.64,326.01) --
	(147.75,326.01) --
	(147.85,326.01) --
	(147.96,326.01) --
	(148.06,326.01) --
	(148.17,326.01) --
	(148.27,326.01) --
	(148.38,326.01) --
	(148.48,326.01) --
	(148.59,326.01) --
	(148.69,326.01) --
	(148.80,326.01) --
	(148.91,326.01) --
	(149.01,326.01) --
	(149.12,326.01) --
	(149.22,326.01) --
	(149.33,326.01) --
	(149.43,326.01) --
	(149.54,306.39) --
	(149.64,306.39) --
	(149.75,306.39) --
	(149.85,306.39) --
	(149.96,306.39) --
	(150.06,306.39) --
	(150.17,306.39) --
	(150.28,306.39) --
	(150.38,306.39) --
	(150.49,306.39) --
	(150.59,306.39) --
	(150.70,306.39) --
	(150.80,306.39) --
	(150.91,306.39) --
	(151.01,306.39) --
	(151.12,306.39) --
	(151.22,306.39) --
	(151.33,306.39) --
	(151.43,306.39) --
	(151.54,306.39) --
	(151.64,306.39) --
	(151.75,306.39) --
	(151.86,306.39) --
	(151.96,306.39) --
	(152.07,306.39) --
	(152.17,306.39) --
	(152.28,306.39) --
	(152.38,306.39) --
	(152.49,306.39) --
	(152.59,306.39) --
	(152.70,312.40) --
	(152.80,312.40) --
	(152.91,312.40) --
	(153.01,312.40) --
	(153.12,312.40) --
	(153.23,312.40) --
	(153.33,312.40) --
	(153.44,312.40) --
	(153.54,312.40) --
	(153.65,312.40) --
	(153.75,312.40) --
	(153.86,312.40) --
	(153.96,312.40) --
	(154.07,312.40) --
	(154.17,312.40) --
	(154.28,312.40) --
	(154.38,312.40) --
	(154.49,312.40) --
	(154.59,312.40) --
	(154.70,312.40) --
	(154.81,312.40) --
	(154.91,312.40) --
	(155.02,312.40) --
	(155.12,312.40) --
	(155.23,312.40) --
	(155.33,312.40) --
	(155.44,312.40) --
	(155.54,312.40) --
	(155.65,312.40) --
	(155.75,312.40) --
	(155.86,296.29) --
	(155.96,296.29) --
	(156.07,296.29) --
	(156.18,296.29) --
	(156.28,296.29) --
	(156.39,296.29) --
	(156.49,296.29) --
	(156.60,296.29) --
	(156.70,296.29) --
	(156.81,296.29) --
	(156.91,296.29) --
	(157.02,296.29) --
	(157.12,296.29) --
	(157.23,296.29) --
	(157.33,296.29) --
	(157.44,296.29) --
	(157.54,296.29) --
	(157.65,296.29) --
	(157.76,296.29) --
	(157.86,296.29) --
	(157.97,296.29) --
	(158.07,296.29) --
	(158.18,296.29) --
	(158.28,296.29) --
	(158.39,296.29) --
	(158.49,296.29) --
	(158.60,296.29) --
	(158.70,296.29) --
	(158.81,296.29) --
	(158.91,296.29) --
	(159.02,288.13) --
	(159.13,288.13) --
	(159.23,288.13) --
	(159.34,288.13) --
	(159.44,288.13) --
	(159.55,288.13) --
	(159.65,288.13) --
	(159.76,288.13) --
	(159.86,288.13) --
	(159.97,288.13) --
	(160.07,288.13) --
	(160.18,288.13) --
	(160.28,288.13) --
	(160.39,288.13) --
	(160.49,288.13) --
	(160.60,288.13) --
	(160.71,288.13) --
	(160.81,288.13) --
	(160.92,288.13) --
	(161.02,288.13) --
	(161.13,288.13) --
	(161.23,288.13) --
	(161.34,288.13) --
	(161.44,288.13) --
	(161.55,288.13) --
	(161.65,288.13) --
	(161.76,288.13) --
	(161.86,288.13) --
	(161.97,288.13) --
	(162.08,288.13) --
	(162.18,314.58) --
	(162.29,314.58) --
	(162.39,314.58) --
	(162.50,314.58) --
	(162.60,314.58) --
	(162.71,314.58) --
	(162.81,314.58) --
	(162.92,314.58) --
	(163.02,314.58) --
	(163.13,314.58) --
	(163.23,314.58) --
	(163.34,314.58) --
	(163.44,314.58) --
	(163.55,314.58) --
	(163.66,314.58) --
	(163.76,314.58) --
	(163.87,314.58) --
	(163.97,314.58) --
	(164.08,314.58) --
	(164.18,314.58) --
	(164.29,314.58) --
	(164.39,314.58) --
	(164.50,314.58) --
	(164.60,314.58) --
	(164.71,314.58) --
	(164.81,314.58) --
	(164.92,314.58) --
	(165.03,314.58) --
	(165.13,314.58) --
	(165.24,314.58) --
	(165.34,306.63) --
	(165.45,306.63) --
	(165.55,306.63) --
	(165.66,306.63) --
	(165.76,306.63) --
	(165.87,306.63) --
	(165.97,306.63) --
	(166.08,306.63) --
	(166.18,306.63) --
	(166.29,306.63) --
	(166.39,306.63) --
	(166.50,306.63) --
	(166.61,306.63) --
	(166.71,306.63) --
	(166.82,306.63) --
	(166.92,306.63) --
	(167.03,306.63) --
	(167.13,306.63) --
	(167.24,306.63) --
	(167.34,306.63) --
	(167.45,306.63) --
	(167.55,306.63) --
	(167.66,306.63) --
	(167.76,306.63) --
	(167.87,306.63) --
	(167.98,306.63) --
	(168.08,306.63) --
	(168.19,306.63) --
	(168.29,306.63) --
	(168.40,306.63) --
	(168.50,317.80) --
	(168.61,317.80) --
	(168.71,317.80) --
	(168.82,317.80) --
	(168.92,317.80) --
	(169.03,317.80) --
	(169.13,317.80) --
	(169.24,317.80) --
	(169.34,317.80) --
	(169.45,317.80) --
	(169.56,317.80) --
	(169.66,317.80) --
	(169.77,317.80) --
	(169.87,317.80) --
	(169.98,317.80) --
	(170.08,317.80) --
	(170.19,317.80) --
	(170.29,317.80) --
	(170.40,317.80) --
	(170.50,317.80) --
	(170.61,317.80) --
	(170.71,317.80) --
	(170.82,317.80) --
	(170.93,317.80) --
	(171.03,317.80) --
	(171.14,317.80) --
	(171.24,317.80) --
	(171.35,317.80) --
	(171.45,317.80) --
	(171.56,317.80) --
	(171.66,323.27) --
	(171.77,323.27) --
	(171.87,323.27) --
	(171.98,323.27) --
	(172.08,323.27) --
	(172.19,323.27) --
	(172.29,323.27) --
	(172.40,323.27) --
	(172.51,323.27) --
	(172.61,323.27) --
	(172.72,323.27) --
	(172.82,323.27) --
	(172.93,323.27) --
	(173.03,323.27) --
	(173.14,323.27) --
	(173.24,323.27) --
	(173.35,323.27) --
	(173.45,323.27) --
	(173.56,323.27) --
	(173.66,323.27) --
	(173.77,323.27) --
	(173.88,323.27) --
	(173.98,323.27) --
	(174.09,323.27) --
	(174.19,323.27) --
	(174.30,323.27) --
	(174.40,323.27) --
	(174.51,323.27) --
	(174.61,323.27) --
	(174.72,323.27) --
	(174.82,308.34) --
	(174.93,308.34) --
	(175.03,308.34) --
	(175.14,308.34) --
	(175.24,308.34) --
	(175.35,308.34) --
	(175.46,308.34) --
	(175.56,308.34) --
	(175.67,308.34) --
	(175.77,308.34) --
	(175.88,308.34) --
	(175.98,308.34) --
	(176.09,308.34) --
	(176.19,308.34) --
	(176.30,308.34) --
	(176.40,308.34) --
	(176.51,308.34) --
	(176.61,308.34) --
	(176.72,308.34) --
	(176.83,308.34) --
	(176.93,308.34) --
	(177.04,308.34) --
	(177.14,308.34) --
	(177.25,308.34) --
	(177.35,308.34) --
	(177.46,308.34) --
	(177.56,308.34) --
	(177.67,308.34) --
	(177.77,308.34) --
	(177.88,308.34) --
	(177.98,329.00) --
	(178.09,329.00) --
	(178.19,329.00) --
	(178.30,329.00) --
	(178.41,329.00) --
	(178.51,329.00) --
	(178.62,329.00) --
	(178.72,329.00) --
	(178.83,329.00) --
	(178.93,329.00) --
	(179.04,329.00) --
	(179.14,329.00) --
	(179.25,329.00) --
	(179.35,329.00) --
	(179.46,329.00) --
	(179.56,329.00) --
	(179.67,329.00) --
	(179.78,329.00) --
	(179.88,329.00) --
	(179.99,329.00) --
	(180.09,329.00) --
	(180.20,329.00) --
	(180.30,329.00) --
	(180.41,329.00) --
	(180.51,329.00) --
	(180.62,329.00) --
	(180.72,329.00) --
	(180.83,329.00) --
	(180.93,329.00) --
	(181.04,329.00) --
	(181.14,324.86) --
	(181.25,324.86) --
	(181.36,324.86) --
	(181.46,324.86) --
	(181.57,324.86) --
	(181.67,324.86) --
	(181.78,324.86) --
	(181.88,324.86) --
	(181.99,324.86) --
	(182.09,324.86) --
	(182.20,324.86) --
	(182.30,324.86) --
	(182.41,324.86) --
	(182.51,324.86) --
	(182.62,324.86) --
	(182.73,324.86) --
	(182.83,324.86) --
	(182.94,324.86) --
	(183.04,324.86) --
	(183.15,324.86) --
	(183.25,324.86) --
	(183.36,324.86) --
	(183.46,324.86) --
	(183.57,324.86) --
	(183.67,324.86) --
	(183.78,324.86) --
	(183.88,324.86) --
	(183.99,324.86) --
	(184.09,324.86) --
	(184.20,324.86) --
	(184.31,328.29) --
	(184.41,328.29) --
	(184.52,328.29) --
	(184.62,328.29) --
	(184.73,328.29) --
	(184.83,328.29) --
	(184.94,328.29) --
	(185.04,328.29) --
	(185.15,328.29) --
	(185.25,328.29) --
	(185.36,328.29) --
	(185.46,328.29) --
	(185.57,328.29) --
	(185.68,328.29) --
	(185.78,328.29) --
	(185.89,328.29) --
	(185.99,328.29) --
	(186.10,328.29) --
	(186.20,328.29) --
	(186.31,328.29) --
	(186.41,328.29) --
	(186.52,328.29) --
	(186.62,328.29) --
	(186.73,328.29) --
	(186.83,328.29) --
	(186.94,328.29) --
	(187.04,328.29) --
	(187.15,328.29) --
	(187.26,328.29) --
	(187.36,328.29) --
	(187.47,340.24) --
	(187.57,340.24) --
	(187.68,340.24) --
	(187.78,340.24) --
	(187.89,340.24) --
	(187.99,340.24) --
	(188.10,340.24) --
	(188.20,340.24) --
	(188.31,340.24) --
	(188.41,340.24) --
	(188.52,340.24) --
	(188.63,340.24) --
	(188.73,340.24) --
	(188.84,340.24) --
	(188.94,340.24) --
	(189.05,340.24) --
	(189.15,340.24) --
	(189.26,340.24) --
	(189.36,340.24) --
	(189.47,340.24) --
	(189.57,340.24) --
	(189.68,340.24) --
	(189.78,340.24) --
	(189.89,340.24) --
	(189.99,340.24) --
	(190.10,340.24) --
	(190.21,340.24) --
	(190.31,340.24) --
	(190.42,340.24) --
	(190.52,340.24) --
	(190.63,343.56) --
	(190.73,343.56) --
	(190.84,343.56) --
	(190.94,343.56) --
	(191.05,343.56) --
	(191.15,343.56) --
	(191.26,343.56) --
	(191.36,343.56) --
	(191.47,343.56) --
	(191.58,343.56) --
	(191.68,343.56) --
	(191.79,343.56) --
	(191.89,343.56) --
	(192.00,343.56) --
	(192.10,343.56) --
	(192.21,343.56) --
	(192.31,343.56) --
	(192.42,343.56) --
	(192.52,343.56) --
	(192.63,343.56) --
	(192.73,343.56) --
	(192.84,343.56) --
	(192.94,343.56) --
	(193.05,343.56) --
	(193.16,343.56) --
	(193.26,343.56) --
	(193.37,343.56) --
	(193.47,343.56) --
	(193.58,343.56) --
	(193.68,343.56) --
	(193.79,346.05) --
	(193.89,346.05) --
	(194.00,346.05) --
	(194.10,346.05) --
	(194.21,346.05) --
	(194.31,346.05) --
	(194.42,346.05) --
	(194.53,346.05) --
	(194.63,346.05) --
	(194.74,346.05) --
	(194.84,346.05) --
	(194.95,346.05) --
	(195.05,346.05) --
	(195.16,346.05) --
	(195.26,346.05) --
	(195.37,346.05) --
	(195.47,346.05) --
	(195.58,346.05) --
	(195.68,346.05) --
	(195.79,346.05) --
	(195.89,346.05) --
	(196.00,346.05) --
	(196.11,346.05) --
	(196.21,346.05) --
	(196.32,346.05) --
	(196.42,346.05) --
	(196.53,346.05) --
	(196.63,346.05) --
	(196.74,346.05) --
	(196.84,346.05) --
	(196.95,346.72) --
	(197.05,346.72) --
	(197.16,346.72) --
	(197.26,346.72) --
	(197.37,346.72) --
	(197.48,346.72) --
	(197.58,346.72) --
	(197.69,346.72) --
	(197.79,346.72) --
	(197.90,346.72) --
	(198.00,346.72) --
	(198.11,346.72) --
	(198.21,346.72) --
	(198.32,346.72) --
	(198.42,346.72) --
	(198.53,346.72) --
	(198.63,346.72) --
	(198.74,346.72) --
	(198.84,346.72) --
	(198.95,346.72) --
	(199.06,346.72) --
	(199.16,346.72) --
	(199.27,346.72) --
	(199.37,346.72) --
	(199.48,346.72) --
	(199.58,346.72) --
	(199.69,346.72) --
	(199.79,346.72) --
	(199.90,346.72) --
	(200.00,346.72) --
	(200.11,348.67) --
	(200.21,348.67) --
	(200.32,348.67) --
	(200.43,348.67) --
	(200.53,348.67) --
	(200.64,348.67) --
	(200.74,348.67) --
	(200.85,348.67) --
	(200.95,348.67) --
	(201.06,348.67) --
	(201.16,348.67) --
	(201.27,348.67) --
	(201.37,348.67) --
	(201.48,348.67) --
	(201.58,348.67) --
	(201.69,348.67) --
	(201.79,348.67) --
	(201.90,348.67) --
	(202.01,348.67) --
	(202.11,348.67) --
	(202.22,348.67) --
	(202.32,348.67) --
	(202.43,348.67) --
	(202.53,348.67) --
	(202.64,348.67) --
	(202.74,348.67) --
	(202.85,348.67) --
	(202.95,348.67) --
	(203.06,348.67) --
	(203.16,348.67) --
	(203.27,350.17) --
	(203.38,350.17) --
	(203.48,350.17) --
	(203.59,350.17) --
	(203.69,350.17) --
	(203.80,350.17) --
	(203.90,350.17) --
	(204.01,350.17) --
	(204.11,350.17) --
	(204.22,350.17) --
	(204.32,350.17) --
	(204.43,350.17) --
	(204.53,350.17) --
	(204.64,350.17) --
	(204.74,350.17) --
	(204.85,350.17) --
	(204.96,350.17) --
	(205.06,350.17) --
	(205.17,350.17) --
	(205.27,350.17) --
	(205.38,350.17) --
	(205.48,350.17) --
	(205.59,350.17) --
	(205.69,350.17) --
	(205.80,350.17) --
	(205.90,350.17) --
	(206.01,350.17) --
	(206.11,350.17) --
	(206.22,350.17) --
	(206.33,350.17) --
	(206.43,351.08) --
	(206.54,351.08) --
	(206.64,351.08) --
	(206.75,351.08) --
	(206.85,351.08) --
	(206.96,351.08) --
	(207.06,351.08) --
	(207.17,351.08) --
	(207.27,351.08) --
	(207.38,351.08) --
	(207.48,351.08) --
	(207.59,351.08) --
	(207.69,351.08) --
	(207.80,351.08) --
	(207.91,351.08) --
	(208.01,351.08) --
	(208.12,351.08) --
	(208.22,351.08) --
	(208.33,351.08) --
	(208.43,351.08) --
	(208.54,351.08) --
	(208.64,351.08) --
	(208.75,351.08) --
	(208.85,351.08) --
	(208.96,351.08) --
	(209.06,351.08) --
	(209.17,351.08) --
	(209.28,351.08) --
	(209.38,351.08) --
	(209.49,351.08) --
	(209.59,350.44) --
	(209.70,350.44) --
	(209.80,350.44) --
	(209.91,350.44) --
	(210.01,350.44) --
	(210.12,350.44) --
	(210.22,350.44) --
	(210.33,350.44) --
	(210.43,350.44) --
	(210.54,350.44) --
	(210.64,350.44) --
	(210.75,350.44) --
	(210.86,350.44) --
	(210.96,350.44) --
	(211.07,350.44) --
	(211.17,350.44) --
	(211.28,350.44) --
	(211.38,350.44) --
	(211.49,350.44) --
	(211.59,350.44) --
	(211.70,350.44) --
	(211.80,350.44) --
	(211.91,350.44) --
	(212.01,350.44) --
	(212.12,350.44) --
	(212.23,350.44) --
	(212.33,350.44) --
	(212.44,350.44) --
	(212.54,350.44) --
	(212.65,350.44) --
	(212.75,349.39) --
	(212.86,349.39) --
	(212.96,349.39) --
	(213.07,349.39) --
	(213.17,349.39) --
	(213.28,349.39) --
	(213.38,349.39) --
	(213.49,349.39) --
	(213.59,349.39) --
	(213.70,349.39) --
	(213.81,349.39) --
	(213.91,349.39) --
	(214.02,349.39) --
	(214.12,349.39) --
	(214.23,349.39) --
	(214.33,349.39) --
	(214.44,349.39) --
	(214.54,349.39) --
	(214.65,349.39) --
	(214.75,349.39) --
	(214.86,349.39) --
	(214.96,349.39) --
	(215.07,349.39) --
	(215.18,349.39) --
	(215.28,349.39) --
	(215.39,349.39) --
	(215.49,349.39) --
	(215.60,349.39) --
	(215.70,349.39) --
	(215.81,349.39) --
	(215.91,347.73) --
	(216.02,347.73) --
	(216.12,347.73) --
	(216.23,347.73) --
	(216.33,347.73) --
	(216.44,347.73) --
	(216.54,347.73) --
	(216.65,347.73) --
	(216.76,347.73) --
	(216.86,347.73) --
	(216.97,347.73) --
	(217.07,347.73) --
	(217.18,347.73) --
	(217.28,347.73) --
	(217.39,347.73) --
	(217.49,347.73) --
	(217.60,347.73) --
	(217.70,347.73) --
	(217.81,347.73) --
	(217.91,347.73) --
	(218.02,347.73) --
	(218.13,347.73) --
	(218.23,347.73) --
	(218.34,347.73) --
	(218.44,347.73) --
	(218.55,347.73) --
	(218.65,347.73) --
	(218.76,347.73) --
	(218.86,347.73) --
	(218.97,347.73) --
	(219.07,346.17) --
	(219.18,346.17) --
	(219.28,346.17) --
	(219.39,346.17) --
	(219.49,346.17) --
	(219.60,346.17) --
	(219.71,346.17) --
	(219.81,346.17) --
	(219.92,346.17) --
	(220.02,346.17) --
	(220.13,346.17) --
	(220.23,346.17) --
	(220.34,346.17) --
	(220.44,346.17) --
	(220.55,346.17) --
	(220.65,346.17) --
	(220.76,346.17) --
	(220.86,346.17) --
	(220.97,346.17) --
	(221.08,346.17) --
	(221.18,346.17) --
	(221.29,346.17) --
	(221.39,346.17) --
	(221.50,346.17) --
	(221.60,346.17) --
	(221.71,346.17) --
	(221.81,346.17) --
	(221.92,346.17) --
	(222.02,346.17) --
	(222.13,346.17) --
	(222.23,345.12) --
	(222.34,345.12) --
	(222.44,345.12) --
	(222.55,345.12) --
	(222.66,345.12) --
	(222.76,345.12) --
	(222.87,345.12) --
	(222.97,345.12) --
	(223.08,345.12) --
	(223.18,345.12) --
	(223.29,345.12) --
	(223.39,345.12) --
	(223.50,345.12) --
	(223.60,345.12) --
	(223.71,345.12) --
	(223.81,345.12) --
	(223.92,345.12) --
	(224.03,345.12) --
	(224.13,345.12) --
	(224.24,345.12) --
	(224.34,345.12) --
	(224.45,345.12) --
	(224.55,345.12) --
	(224.66,345.12) --
	(224.76,345.12) --
	(224.87,345.12) --
	(224.97,345.12) --
	(225.08,345.12) --
	(225.18,345.12) --
	(225.29,345.12) --
	(225.39,344.02) --
	(225.50,344.02) --
	(225.61,344.02) --
	(225.71,344.02) --
	(225.82,344.02) --
	(225.92,344.02) --
	(226.03,344.02) --
	(226.13,344.02) --
	(226.24,344.02) --
	(226.34,344.02) --
	(226.45,344.02) --
	(226.55,344.02) --
	(226.66,344.02) --
	(226.76,344.02) --
	(226.87,344.02) --
	(226.97,344.02) --
	(227.08,344.02) --
	(227.19,344.02) --
	(227.29,344.02) --
	(227.40,344.02) --
	(227.50,344.02) --
	(227.61,344.02) --
	(227.71,344.02) --
	(227.82,344.02) --
	(227.92,344.02) --
	(228.03,344.02) --
	(228.13,344.02) --
	(228.24,344.02) --
	(228.34,344.02) --
	(228.45,344.02) --
	(228.56,343.22) --
	(228.66,343.22) --
	(228.77,343.22) --
	(228.87,343.22) --
	(228.98,343.22) --
	(229.08,343.22) --
	(229.19,343.22) --
	(229.29,343.22) --
	(229.40,343.22) --
	(229.50,343.22) --
	(229.61,343.22) --
	(229.71,343.22) --
	(229.82,343.22) --
	(229.92,343.22) --
	(230.03,343.22) --
	(230.14,343.22) --
	(230.24,343.22) --
	(230.35,343.22) --
	(230.45,343.22) --
	(230.56,343.22) --
	(230.66,343.22) --
	(230.77,343.22) --
	(230.87,343.22) --
	(230.98,343.22) --
	(231.08,343.22) --
	(231.19,343.22) --
	(231.29,343.22) --
	(231.40,343.22) --
	(231.51,343.22) --
	(231.61,343.22) --
	(231.72,342.88) --
	(231.82,342.88) --
	(231.93,342.88) --
	(232.03,342.88) --
	(232.14,342.88) --
	(232.24,342.88) --
	(232.35,342.88) --
	(232.45,342.88) --
	(232.56,342.88) --
	(232.66,342.88) --
	(232.77,342.88) --
	(232.87,342.88) --
	(232.98,342.88) --
	(233.09,342.88) --
	(233.19,342.88) --
	(233.30,342.88) --
	(233.40,342.88) --
	(233.51,342.88) --
	(233.61,342.88) --
	(233.72,342.88) --
	(233.82,342.88) --
	(233.93,342.88) --
	(234.03,342.88) --
	(234.14,342.88) --
	(234.24,342.88) --
	(234.35,342.88) --
	(234.46,342.88) --
	(234.56,342.88) --
	(234.67,342.88) --
	(234.77,342.88) --
	(234.88,342.10) --
	(234.98,342.10) --
	(235.09,342.10) --
	(235.19,342.10) --
	(235.30,342.10) --
	(235.40,342.10) --
	(235.51,342.10) --
	(235.61,342.10) --
	(235.72,342.10) --
	(235.82,342.10) --
	(235.93,342.10) --
	(236.04,342.10) --
	(236.14,342.10) --
	(236.25,342.10) --
	(236.35,342.10) --
	(236.46,342.10) --
	(236.56,342.10) --
	(236.67,342.10) --
	(236.77,342.10) --
	(236.88,342.10) --
	(236.98,342.10) --
	(237.09,342.10) --
	(237.19,342.10) --
	(237.30,342.10) --
	(237.41,342.10) --
	(237.51,342.10) --
	(237.62,342.10) --
	(237.72,342.10) --
	(237.83,342.10) --
	(237.93,342.10) --
	(238.04,341.15) --
	(238.14,341.15) --
	(238.25,341.15) --
	(238.35,341.15) --
	(238.46,341.15) --
	(238.56,341.15) --
	(238.67,341.15) --
	(238.77,341.15) --
	(238.88,341.15) --
	(238.99,341.15) --
	(239.09,341.15) --
	(239.20,341.15) --
	(239.30,341.15) --
	(239.41,341.15) --
	(239.51,341.15) --
	(239.62,341.15) --
	(239.72,341.15) --
	(239.83,341.15) --
	(239.93,341.15) --
	(240.04,341.15) --
	(240.14,341.15) --
	(240.25,341.15) --
	(240.36,341.15) --
	(240.46,341.15) --
	(240.57,341.15) --
	(240.67,341.15) --
	(240.78,341.15) --
	(240.88,341.15) --
	(240.99,341.15) --
	(241.09,341.15) --
	(241.20,340.13) --
	(241.30,340.13) --
	(241.41,340.13) --
	(241.51,340.13) --
	(241.62,340.13) --
	(241.72,340.13) --
	(241.83,340.13) --
	(241.94,340.13) --
	(242.04,340.13) --
	(242.15,340.13) --
	(242.25,340.13) --
	(242.36,340.13) --
	(242.46,340.13) --
	(242.57,340.13) --
	(242.67,340.13) --
	(242.78,340.13) --
	(242.88,340.13) --
	(242.99,340.13) --
	(243.09,340.13) --
	(243.20,340.13) --
	(243.31,340.13) --
	(243.41,340.13) --
	(243.52,340.13) --
	(243.62,340.13) --
	(243.73,340.13) --
	(243.83,340.13) --
	(243.94,340.13) --
	(244.04,340.13) --
	(244.15,340.13) --
	(244.25,340.13) --
	(244.36,339.61) --
	(244.46,339.61) --
	(244.57,339.61) --
	(244.67,339.61) --
	(244.78,339.61) --
	(244.89,339.61) --
	(244.99,339.61) --
	(245.10,339.61) --
	(245.20,339.61) --
	(245.31,339.61) --
	(245.41,339.61) --
	(245.52,339.61) --
	(245.62,339.61) --
	(245.73,339.61) --
	(245.83,339.61) --
	(245.94,339.61) --
	(246.04,339.61) --
	(246.15,339.61) --
	(246.26,339.61) --
	(246.36,339.61) --
	(246.47,339.61) --
	(246.57,339.61) --
	(246.68,339.61) --
	(246.78,339.61) --
	(246.89,339.61) --
	(246.99,339.61) --
	(247.10,339.61) --
	(247.20,339.61) --
	(247.31,339.61) --
	(247.41,339.61) --
	(247.52,339.73) --
	(247.62,339.73) --
	(247.73,339.73) --
	(247.84,339.73) --
	(247.94,339.73) --
	(248.05,339.73) --
	(248.15,339.73) --
	(248.26,339.73) --
	(248.36,339.73) --
	(248.47,339.73) --
	(248.57,339.73) --
	(248.68,339.73) --
	(248.78,339.73) --
	(248.89,339.73) --
	(248.99,339.73) --
	(249.10,339.73) --
	(249.21,339.73) --
	(249.31,339.73) --
	(249.42,339.73) --
	(249.52,339.73) --
	(249.63,339.73) --
	(249.73,339.73) --
	(249.84,339.73) --
	(249.94,339.73) --
	(250.05,339.73) --
	(250.15,339.73) --
	(250.26,339.73) --
	(250.36,339.73) --
	(250.47,339.73) --
	(250.57,339.73) --
	(250.68,339.58) --
	(250.79,339.58) --
	(250.89,339.58) --
	(251.00,339.58) --
	(251.10,339.58) --
	(251.21,339.58) --
	(251.31,339.58) --
	(251.42,339.58) --
	(251.52,339.58) --
	(251.63,339.58) --
	(251.73,339.58) --
	(251.84,339.58) --
	(251.94,339.58) --
	(252.05,339.58) --
	(252.16,339.58) --
	(252.26,339.58) --
	(252.37,339.58) --
	(252.47,339.58) --
	(252.58,339.58) --
	(252.68,339.58) --
	(252.79,339.58) --
	(252.89,339.58) --
	(253.00,339.58) --
	(253.10,339.58) --
	(253.21,339.58) --
	(253.31,339.58) --
	(253.42,339.58) --
	(253.52,339.58) --
	(253.63,339.58) --
	(253.74,339.58) --
	(253.84,339.21) --
	(253.95,339.21) --
	(254.05,339.21) --
	(254.16,339.21) --
	(254.26,339.21) --
	(254.37,339.21) --
	(254.47,339.21) --
	(254.58,339.21) --
	(254.68,339.21) --
	(254.79,339.21) --
	(254.89,339.21) --
	(255.00,339.21) --
	(255.11,339.21) --
	(255.21,339.21) --
	(255.32,339.21) --
	(255.42,339.21) --
	(255.53,339.21) --
	(255.63,339.21) --
	(255.74,339.21) --
	(255.84,339.21) --
	(255.95,339.21) --
	(256.05,339.21) --
	(256.16,339.21) --
	(256.26,339.21) --
	(256.37,339.21) --
	(256.47,339.21) --
	(256.58,339.21) --
	(256.69,339.21) --
	(256.79,339.21) --
	(256.90,339.21) --
	(257.00,339.19) --
	(257.11,339.19) --
	(257.21,339.19) --
	(257.32,339.19) --
	(257.42,339.19) --
	(257.53,339.19) --
	(257.63,339.19) --
	(257.74,339.19) --
	(257.84,339.19) --
	(257.95,339.19) --
	(258.06,339.19) --
	(258.16,339.19) --
	(258.27,339.19) --
	(258.37,339.19) --
	(258.48,339.19) --
	(258.58,339.19) --
	(258.69,339.19) --
	(258.79,339.19) --
	(258.90,339.19) --
	(259.00,339.19) --
	(259.11,339.19) --
	(259.21,339.19) --
	(259.32,339.19) --
	(259.42,339.19) --
	(259.53,339.19) --
	(259.64,339.19) --
	(259.74,339.19) --
	(259.85,339.19) --
	(259.95,339.19) --
	(260.06,339.19) --
	(260.16,339.62) --
	(260.27,339.62) --
	(260.37,339.62) --
	(260.48,339.62) --
	(260.58,339.62) --
	(260.69,339.62) --
	(260.79,339.62) --
	(260.90,339.62) --
	(261.01,339.62) --
	(261.11,339.62) --
	(261.22,339.62) --
	(261.32,339.62) --
	(261.43,339.62) --
	(261.53,339.62) --
	(261.64,339.62) --
	(261.74,339.62) --
	(261.85,339.62) --
	(261.95,339.62) --
	(262.06,339.62) --
	(262.16,339.62) --
	(262.27,339.62) --
	(262.37,339.62) --
	(262.48,339.62) --
	(262.59,339.62) --
	(262.69,339.62) --
	(262.80,339.62) --
	(262.90,339.62) --
	(263.01,339.62) --
	(263.11,339.62) --
	(263.22,339.62) --
	(263.32,338.90) --
	(263.43,338.90) --
	(263.53,338.90) --
	(263.64,338.90) --
	(263.74,338.90) --
	(263.85,338.90) --
	(263.96,338.90) --
	(264.06,338.90) --
	(264.17,338.90) --
	(264.27,338.90) --
	(264.38,338.90) --
	(264.48,338.90) --
	(264.59,338.90) --
	(264.69,338.90) --
	(264.80,338.90) --
	(264.90,338.90) --
	(265.01,338.90) --
	(265.11,338.90) --
	(265.22,338.90) --
	(265.32,338.90) --
	(265.43,338.90) --
	(265.54,338.90) --
	(265.64,338.90) --
	(265.75,338.90) --
	(265.85,338.90) --
	(265.96,338.90) --
	(266.06,338.90) --
	(266.17,338.90) --
	(266.27,338.90) --
	(266.38,338.90) --
	(266.48,341.37) --
	(266.59,341.37) --
	(266.69,341.37) --
	(266.80,341.37) --
	(266.91,341.37) --
	(267.01,341.37) --
	(267.12,341.37) --
	(267.22,341.37) --
	(267.33,341.37) --
	(267.43,341.37) --
	(267.54,341.37) --
	(267.64,341.37) --
	(267.75,341.37) --
	(267.85,341.37) --
	(267.96,341.37) --
	(268.06,341.37) --
	(268.17,341.37) --
	(268.27,341.37) --
	(268.38,341.37) --
	(268.49,341.37) --
	(268.59,341.37) --
	(268.70,341.37) --
	(268.80,341.37) --
	(268.91,341.37) --
	(269.01,341.37) --
	(269.12,341.37) --
	(269.22,341.37) --
	(269.33,341.37) --
	(269.43,341.37) --
	(269.54,341.37) --
	(269.64,342.87) --
	(269.75,342.87) --
	(269.86,342.87) --
	(269.96,342.87) --
	(270.07,342.87) --
	(270.17,342.87) --
	(270.28,342.87) --
	(270.38,342.87) --
	(270.49,342.87) --
	(270.59,342.87) --
	(270.70,342.87) --
	(270.80,342.87) --
	(270.91,342.87) --
	(271.01,342.87) --
	(271.12,342.87) --
	(271.22,342.87) --
	(271.33,342.87) --
	(271.44,342.87) --
	(271.54,342.87) --
	(271.65,342.87) --
	(271.75,342.87) --
	(271.86,342.87) --
	(271.96,342.87) --
	(272.07,342.87) --
	(272.17,342.87) --
	(272.28,342.87) --
	(272.38,342.87) --
	(272.49,342.87) --
	(272.59,342.87) --
	(272.70,342.87) --
	(272.81,345.11) --
	(272.91,345.11) --
	(273.02,345.11) --
	(273.12,345.11) --
	(273.23,345.11) --
	(273.33,345.11) --
	(273.44,345.11) --
	(273.54,345.11) --
	(273.65,345.11) --
	(273.75,345.11) --
	(273.86,345.11) --
	(273.96,345.11) --
	(274.07,345.11) --
	(274.17,345.11) --
	(274.28,345.11) --
	(274.39,345.11) --
	(274.49,345.11) --
	(274.60,345.11) --
	(274.70,345.11) --
	(274.81,345.11) --
	(274.91,345.11) --
	(275.02,345.11) --
	(275.12,345.11) --
	(275.23,345.11) --
	(275.33,345.11) --
	(275.44,345.11) --
	(275.54,345.11) --
	(275.65,345.11) --
	(275.76,345.11) --
	(275.86,345.11) --
	(275.97,345.09) --
	(276.07,345.09) --
	(276.18,345.09) --
	(276.28,345.09) --
	(276.39,345.09) --
	(276.49,345.09) --
	(276.60,345.09) --
	(276.70,345.09) --
	(276.81,345.09) --
	(276.91,345.09) --
	(277.02,345.09) --
	(277.12,345.09) --
	(277.23,345.09) --
	(277.34,345.09) --
	(277.44,345.09) --
	(277.55,345.09) --
	(277.65,345.09) --
	(277.76,345.09) --
	(277.86,345.09) --
	(277.97,345.09) --
	(278.07,345.09) --
	(278.18,345.09) --
	(278.28,345.09) --
	(278.39,345.09) --
	(278.49,345.09) --
	(278.60,345.09) --
	(278.71,345.09) --
	(278.81,345.09) --
	(278.92,345.09) --
	(279.02,345.09) --
	(279.13,345.24) --
	(279.23,345.24) --
	(279.34,345.24) --
	(279.44,345.24) --
	(279.55,345.24) --
	(279.65,345.24) --
	(279.76,345.24) --
	(279.86,345.24) --
	(279.97,345.24) --
	(280.07,345.24) --
	(280.18,345.24) --
	(280.29,345.24) --
	(280.39,345.24) --
	(280.50,345.24) --
	(280.60,345.24) --
	(280.71,345.24) --
	(280.81,345.24) --
	(280.92,345.24) --
	(281.02,345.24) --
	(281.13,345.24) --
	(281.23,345.24) --
	(281.34,345.24) --
	(281.44,345.24) --
	(281.55,345.24) --
	(281.66,345.24) --
	(281.76,345.24) --
	(281.87,345.24) --
	(281.97,345.24) --
	(282.08,345.24) --
	(282.18,345.24) --
	(282.29,344.78) --
	(282.39,344.78) --
	(282.50,344.78) --
	(282.60,344.78) --
	(282.71,344.78) --
	(282.81,344.78) --
	(282.92,344.78) --
	(283.02,344.78) --
	(283.13,344.78) --
	(283.24,344.78) --
	(283.34,344.78) --
	(283.45,344.78) --
	(283.55,344.78) --
	(283.66,344.78) --
	(283.76,344.78) --
	(283.87,344.78) --
	(283.97,344.78) --
	(284.08,344.78) --
	(284.18,344.78) --
	(284.29,344.78) --
	(284.39,344.78) --
	(284.50,344.78) --
	(284.61,344.78) --
	(284.71,344.78) --
	(284.82,344.78) --
	(284.92,344.78) --
	(285.03,344.78) --
	(285.13,344.78) --
	(285.24,344.78) --
	(285.34,344.78) --
	(285.45,345.32) --
	(285.55,345.32) --
	(285.66,345.32) --
	(285.76,345.32) --
	(285.87,345.32) --
	(285.97,345.32) --
	(286.08,345.32) --
	(286.19,345.32) --
	(286.29,345.32) --
	(286.40,345.32) --
	(286.50,345.32) --
	(286.61,345.32) --
	(286.71,345.32) --
	(286.82,345.32) --
	(286.92,345.32) --
	(287.03,345.32) --
	(287.13,345.32) --
	(287.24,345.32) --
	(287.34,345.32) --
	(287.45,345.32) --
	(287.56,345.32) --
	(287.66,345.32) --
	(287.77,345.32) --
	(287.87,345.32) --
	(287.98,345.32) --
	(288.08,345.32) --
	(288.19,345.32) --
	(288.29,345.32) --
	(288.40,345.32) --
	(288.50,345.32) --
	(288.61,345.94) --
	(288.71,345.94) --
	(288.82,345.94) --
	(288.92,345.94) --
	(289.03,345.94) --
	(289.14,345.94) --
	(289.24,345.94) --
	(289.35,345.94) --
	(289.45,345.94) --
	(289.56,345.94) --
	(289.66,345.94) --
	(289.77,345.94) --
	(289.87,345.94) --
	(289.98,345.94) --
	(290.08,345.94) --
	(290.19,345.94) --
	(290.29,345.94) --
	(290.40,345.94) --
	(290.51,345.94) --
	(290.61,345.94) --
	(290.72,345.94) --
	(290.82,345.94) --
	(290.93,345.94) --
	(291.03,345.94) --
	(291.14,345.94) --
	(291.24,345.94) --
	(291.35,345.94) --
	(291.45,345.94) --
	(291.56,345.94) --
	(291.66,345.94) --
	(291.77,344.17) --
	(291.87,344.17) --
	(291.98,344.17) --
	(292.09,344.17) --
	(292.19,344.17) --
	(292.30,344.17) --
	(292.40,344.17) --
	(292.51,344.17) --
	(292.61,344.17) --
	(292.72,344.17) --
	(292.82,344.17) --
	(292.93,344.17) --
	(293.03,344.17) --
	(293.14,344.17) --
	(293.24,344.17) --
	(293.35,344.17) --
	(293.46,344.17) --
	(293.56,344.17) --
	(293.67,344.17) --
	(293.77,344.17) --
	(293.88,344.17) --
	(293.98,344.17) --
	(294.09,344.17) --
	(294.19,344.17) --
	(294.30,344.17) --
	(294.40,344.17) --
	(294.51,344.17) --
	(294.61,344.17) --
	(294.72,344.17) --
	(294.82,344.17) --
	(294.93,344.05) --
	(295.04,344.05) --
	(295.14,344.05) --
	(295.25,344.05) --
	(295.35,344.05) --
	(295.46,344.05) --
	(295.56,344.05) --
	(295.67,344.05) --
	(295.77,344.05) --
	(295.88,344.05) --
	(295.98,344.05) --
	(296.09,344.05) --
	(296.19,344.05) --
	(296.30,344.05) --
	(296.41,344.05) --
	(296.51,344.05) --
	(296.62,344.05) --
	(296.72,344.05) --
	(296.83,344.05) --
	(296.93,344.05) --
	(297.04,344.05) --
	(297.14,344.05) --
	(297.25,344.05) --
	(297.35,344.05) --
	(297.46,344.05) --
	(297.56,344.05) --
	(297.67,344.05) --
	(297.77,344.05) --
	(297.88,344.05) --
	(297.99,344.05) --
	(298.09,344.39) --
	(298.20,344.39) --
	(298.30,344.39) --
	(298.41,344.39) --
	(298.51,344.39) --
	(298.62,344.39) --
	(298.72,344.39) --
	(298.83,344.39) --
	(298.93,344.39) --
	(299.04,344.39) --
	(299.14,344.39) --
	(299.25,344.39) --
	(299.36,344.39) --
	(299.46,344.39) --
	(299.57,344.39) --
	(299.67,344.39) --
	(299.78,344.39) --
	(299.88,344.39) --
	(299.99,344.39) --
	(300.09,344.39) --
	(300.20,344.39) --
	(300.30,344.39) --
	(300.41,344.39) --
	(300.51,344.39) --
	(300.62,344.39) --
	(300.72,344.39) --
	(300.83,344.39) --
	(300.94,344.39) --
	(301.04,344.39) --
	(301.15,344.39) --
	(301.25,343.62) --
	(301.36,343.62) --
	(301.46,343.62) --
	(301.57,343.62) --
	(301.67,343.62) --
	(301.78,343.62) --
	(301.88,343.62) --
	(301.99,343.62) --
	(302.09,343.62) --
	(302.20,343.62) --
	(302.31,343.62) --
	(302.41,343.62) --
	(302.52,343.62) --
	(302.62,343.62) --
	(302.73,343.62) --
	(302.83,343.62) --
	(302.94,343.62) --
	(303.04,343.62) --
	(303.15,343.62) --
	(303.25,343.62) --
	(303.36,343.62) --
	(303.46,343.62) --
	(303.57,343.62) --
	(303.67,343.62) --
	(303.78,343.62) --
	(303.89,343.62) --
	(303.99,343.62) --
	(304.10,343.62) --
	(304.20,343.62) --
	(304.31,343.62) --
	(304.41,347.27) --
	(304.52,347.27) --
	(304.62,347.27) --
	(304.73,347.27) --
	(304.83,347.27) --
	(304.94,347.27) --
	(305.04,347.27) --
	(305.15,347.27) --
	(305.26,347.27) --
	(305.36,347.27) --
	(305.47,347.27) --
	(305.57,347.27) --
	(305.68,347.27) --
	(305.78,347.27) --
	(305.89,347.27) --
	(305.99,347.27) --
	(306.10,347.27) --
	(306.20,347.27) --
	(306.31,347.27) --
	(306.41,347.27) --
	(306.52,347.27) --
	(306.62,347.27) --
	(306.73,347.27) --
	(306.84,347.27) --
	(306.94,347.27) --
	(307.05,347.27) --
	(307.15,347.27) --
	(307.26,347.27) --
	(307.36,347.27) --
	(307.47,347.27) --
	(307.57,346.00) --
	(307.68,346.00) --
	(307.78,346.00) --
	(307.89,346.00) --
	(307.99,346.00) --
	(308.10,346.00) --
	(308.21,346.00) --
	(308.31,346.00) --
	(308.42,346.00) --
	(308.52,346.00) --
	(308.63,346.00) --
	(308.73,346.00) --
	(308.84,346.00) --
	(308.94,346.00) --
	(309.05,346.00) --
	(309.15,346.00) --
	(309.26,346.00) --
	(309.36,346.00) --
	(309.47,346.00) --
	(309.57,346.00) --
	(309.68,346.00) --
	(309.79,346.00) --
	(309.89,346.00) --
	(310.00,346.00) --
	(310.10,346.00) --
	(310.21,346.00) --
	(310.31,346.00) --
	(310.42,346.00) --
	(310.52,346.00) --
	(310.63,346.00) --
	(310.73,340.52) --
	(310.84,340.52) --
	(310.94,340.52) --
	(311.05,340.52) --
	(311.16,340.52) --
	(311.26,340.52) --
	(311.37,340.52) --
	(311.47,340.52) --
	(311.58,340.52) --
	(311.68,340.52) --
	(311.79,340.52) --
	(311.89,340.52) --
	(312.00,340.52) --
	(312.10,340.52) --
	(312.21,340.52) --
	(312.31,340.52) --
	(312.42,340.52) --
	(312.52,340.52) --
	(312.63,340.52) --
	(312.74,340.52) --
	(312.84,340.52) --
	(312.95,340.52) --
	(313.05,340.52) --
	(313.16,340.52) --
	(313.26,340.52) --
	(313.37,340.52) --
	(313.47,340.52) --
	(313.58,340.52) --
	(313.68,340.52) --
	(313.79,340.52) --
	(313.89,335.10) --
	(314.00,335.10) --
	(314.11,335.10) --
	(314.21,335.10) --
	(314.32,335.10) --
	(314.42,335.10) --
	(314.53,335.10) --
	(314.63,335.10) --
	(314.74,335.10) --
	(314.84,335.10) --
	(314.95,335.10) --
	(315.05,335.10) --
	(315.16,335.10) --
	(315.26,335.10) --
	(315.37,335.10) --
	(315.47,335.10) --
	(315.58,335.10) --
	(315.69,335.10) --
	(315.79,335.10) --
	(315.90,335.10) --
	(316.00,335.10) --
	(316.11,335.10) --
	(316.21,335.10) --
	(316.32,335.10) --
	(316.42,335.10) --
	(316.53,335.10) --
	(316.63,335.10) --
	(316.74,335.10) --
	(316.84,335.10) --
	(316.95,335.10) --
	(317.06,329.19) --
	(317.16,329.19) --
	(317.27,329.19) --
	(317.37,329.19) --
	(317.48,329.19) --
	(317.58,329.19) --
	(317.69,329.19) --
	(317.79,329.19) --
	(317.90,329.19) --
	(318.00,329.19) --
	(318.11,329.19) --
	(318.21,329.19) --
	(318.32,329.19) --
	(318.42,329.19) --
	(318.53,329.19) --
	(318.64,329.19) --
	(318.74,329.19) --
	(318.85,329.19) --
	(318.95,329.19) --
	(319.06,329.19) --
	(319.16,329.19) --
	(319.27,329.19) --
	(319.37,329.19) --
	(319.48,329.19) --
	(319.58,329.19) --
	(319.69,329.19) --
	(319.79,329.19) --
	(319.90,329.19) --
	(320.01,329.19) --
	(320.11,329.19) --
	(320.22,334.86) --
	(320.32,334.86) --
	(320.43,334.86) --
	(320.53,334.86) --
	(320.64,334.86) --
	(320.74,334.86) --
	(320.85,334.86) --
	(320.95,334.86) --
	(321.06,334.86) --
	(321.16,334.86) --
	(321.27,334.86) --
	(321.37,334.86) --
	(321.48,334.86) --
	(321.59,334.86) --
	(321.69,334.86) --
	(321.80,334.86) --
	(321.90,334.86) --
	(322.01,334.86) --
	(322.11,334.86) --
	(322.22,334.86) --
	(322.32,334.86) --
	(322.43,334.86) --
	(322.53,334.86) --
	(322.64,334.86) --
	(322.74,334.86) --
	(322.85,334.86) --
	(322.95,334.86) --
	(323.06,334.86) --
	(323.17,334.86) --
	(323.27,334.86) --
	(323.38,335.38) --
	(323.48,335.38) --
	(323.59,335.38) --
	(323.69,335.38) --
	(323.80,335.38) --
	(323.90,335.38) --
	(324.01,335.38) --
	(324.11,335.38) --
	(324.22,335.38) --
	(324.32,335.38) --
	(324.43,335.38) --
	(324.54,335.38) --
	(324.64,335.38) --
	(324.75,335.38) --
	(324.85,335.38) --
	(324.96,335.38) --
	(325.06,335.38) --
	(325.17,335.38) --
	(325.27,335.38) --
	(325.38,335.38) --
	(325.48,335.38) --
	(325.59,335.38) --
	(325.69,335.38) --
	(325.80,335.38) --
	(325.90,335.38) --
	(326.01,335.38) --
	(326.12,335.38) --
	(326.22,335.38) --
	(326.33,335.38) --
	(326.43,335.38) --
	(326.54,338.58) --
	(326.64,338.58) --
	(326.75,338.58) --
	(326.85,338.58) --
	(326.96,338.58) --
	(327.06,338.58) --
	(327.17,338.58) --
	(327.27,338.58) --
	(327.38,338.58) --
	(327.49,338.58) --
	(327.59,338.58) --
	(327.70,338.58) --
	(327.80,338.58) --
	(327.91,338.58) --
	(328.01,338.58) --
	(328.12,338.58) --
	(328.22,338.58) --
	(328.33,338.58) --
	(328.43,338.58) --
	(328.54,338.58) --
	(328.64,338.58) --
	(328.75,338.58) --
	(328.85,338.58) --
	(328.96,338.58) --
	(329.07,338.58) --
	(329.17,338.58) --
	(329.28,338.58) --
	(329.38,338.58) --
	(329.49,338.58) --
	(329.59,338.58) --
	(329.70,326.83) --
	(329.80,326.83) --
	(329.91,326.83) --
	(330.01,326.83) --
	(330.12,326.83) --
	(330.22,326.83) --
	(330.33,326.83) --
	(330.44,326.83) --
	(330.54,326.83) --
	(330.65,326.83) --
	(330.75,326.83) --
	(330.86,326.83) --
	(330.96,326.83) --
	(331.07,326.83) --
	(331.17,326.83) --
	(331.28,326.83) --
	(331.38,326.83) --
	(331.49,326.83) --
	(331.59,326.83) --
	(331.70,326.83) --
	(331.80,326.83) --
	(331.91,326.83) --
	(332.02,326.83) --
	(332.12,326.83) --
	(332.23,326.83) --
	(332.33,326.83) --
	(332.44,326.83) --
	(332.54,326.83) --
	(332.65,326.83) --
	(332.75,326.83) --
	(332.86,335.86) --
	(332.96,335.86) --
	(333.07,335.86) --
	(333.17,335.86) --
	(333.28,335.86) --
	(333.39,335.86) --
	(333.49,335.86) --
	(333.60,335.86) --
	(333.70,335.86) --
	(333.81,335.86) --
	(333.91,335.86) --
	(334.02,335.86) --
	(334.12,335.86) --
	(334.23,335.86) --
	(334.33,335.86) --
	(334.44,335.86) --
	(334.54,335.86) --
	(334.65,335.86) --
	(334.75,335.86) --
	(334.86,335.86) --
	(334.97,335.86) --
	(335.07,335.86) --
	(335.18,335.86) --
	(335.28,335.86) --
	(335.39,335.86) --
	(335.49,335.86) --
	(335.60,335.86) --
	(335.70,335.86) --
	(335.81,335.86) --
	(335.91,335.86) --
	(336.02,327.77) --
	(336.12,327.77) --
	(336.23,327.77) --
	(336.34,327.77) --
	(336.44,327.77) --
	(336.55,327.77) --
	(336.65,327.77) --
	(336.76,327.77) --
	(336.86,327.77) --
	(336.97,327.77) --
	(337.07,327.77) --
	(337.18,327.77) --
	(337.28,327.77) --
	(337.39,327.77) --
	(337.49,327.77) --
	(337.60,327.77) --
	(337.70,327.77) --
	(337.81,327.77) --
	(337.92,327.77) --
	(338.02,327.77) --
	(338.13,327.77) --
	(338.23,327.77) --
	(338.34,327.77) --
	(338.44,327.77) --
	(338.55,327.77) --
	(338.65,327.77) --
	(338.76,327.77) --
	(338.86,327.77) --
	(338.97,327.77) --
	(339.07,327.77) --
	(339.18,344.21) --
	(339.29,344.21) --
	(339.39,344.21) --
	(339.50,344.21) --
	(339.60,344.21) --
	(339.71,344.21) --
	(339.81,344.21) --
	(339.92,344.21) --
	(340.02,344.21) --
	(340.13,344.21) --
	(340.23,344.21) --
	(340.34,344.21) --
	(340.44,344.21) --
	(340.55,344.21) --
	(340.65,344.21) --
	(340.76,344.21) --
	(340.87,344.21) --
	(340.97,344.21) --
	(341.08,344.21) --
	(341.18,344.21) --
	(341.29,344.21) --
	(341.39,344.21) --
	(341.50,344.21) --
	(341.60,344.21) --
	(341.71,344.21) --
	(341.81,344.21) --
	(341.92,344.21) --
	(342.02,344.21) --
	(342.13,344.21) --
	(342.24,344.21) --
	(342.34,344.06) --
	(342.45,344.06) --
	(342.55,344.06) --
	(342.66,344.06) --
	(342.76,344.06) --
	(342.87,344.06) --
	(342.97,344.06) --
	(343.08,344.06) --
	(343.18,344.06) --
	(343.29,344.06) --
	(343.39,344.06) --
	(343.50,344.06) --
	(343.60,344.06) --
	(343.71,344.06) --
	(343.82,344.06) --
	(343.92,344.06) --
	(344.03,344.06) --
	(344.13,344.06) --
	(344.24,344.06) --
	(344.34,344.06) --
	(344.45,344.06) --
	(344.55,344.06) --
	(344.66,344.06) --
	(344.76,344.06) --
	(344.87,344.06) --
	(344.97,344.06) --
	(345.08,344.06) --
	(345.19,344.06) --
	(345.29,344.06) --
	(345.40,344.06) --
	(345.50,344.53) --
	(345.61,344.53) --
	(345.71,344.53) --
	(345.82,344.53) --
	(345.92,344.53) --
	(346.03,344.53) --
	(346.13,344.53) --
	(346.24,344.53) --
	(346.34,344.53) --
	(346.45,344.53) --
	(346.55,344.53) --
	(346.66,344.53) --
	(346.77,344.53) --
	(346.87,344.53) --
	(346.98,344.53) --
	(347.08,344.53) --
	(347.19,344.53) --
	(347.29,344.53) --
	(347.40,344.53) --
	(347.50,344.53) --
	(347.61,344.53) --
	(347.71,344.53) --
	(347.82,344.53) --
	(347.92,344.53) --
	(348.03,344.53) --
	(348.14,344.53) --
	(348.24,344.53) --
	(348.35,344.53) --
	(348.45,344.53) --
	(348.56,344.53) --
	(348.66,345.47) --
	(348.77,345.47) --
	(348.87,345.47) --
	(348.98,345.47) --
	(349.08,345.47) --
	(349.19,345.47) --
	(349.29,345.47) --
	(349.40,345.47) --
	(349.50,345.47) --
	(349.61,345.47) --
	(349.72,345.47) --
	(349.82,345.47) --
	(349.93,345.47) --
	(350.03,345.47) --
	(350.14,345.47) --
	(350.24,345.47) --
	(350.35,345.47) --
	(350.45,345.47) --
	(350.56,345.47) --
	(350.66,345.47) --
	(350.77,345.47) --
	(350.87,345.47) --
	(350.98,345.47) --
	(351.09,345.47) --
	(351.19,345.47) --
	(351.30,345.47) --
	(351.40,345.47) --
	(351.51,345.47) --
	(351.61,345.47) --
	(351.72,345.47) --
	(351.82,346.23) --
	(351.93,346.23) --
	(352.03,346.23) --
	(352.14,346.23) --
	(352.24,346.23) --
	(352.35,346.23) --
	(352.45,346.23) --
	(352.56,346.23) --
	(352.67,346.23) --
	(352.77,346.23) --
	(352.88,346.23) --
	(352.98,346.23) --
	(353.09,346.23) --
	(353.19,346.23) --
	(353.30,346.23) --
	(353.40,346.23) --
	(353.51,346.23) --
	(353.61,346.23) --
	(353.72,346.23) --
	(353.82,346.23) --
	(353.93,346.23) --
	(354.04,346.23) --
	(354.14,346.23) --
	(354.25,346.23) --
	(354.35,346.23) --
	(354.46,346.23) --
	(354.56,346.23) --
	(354.67,346.23) --
	(354.77,346.23) --
	(354.88,346.23) --
	(354.98,347.40) --
	(355.09,347.40) --
	(355.19,347.40) --
	(355.30,347.40) --
	(355.40,347.40) --
	(355.51,347.40) --
	(355.62,347.40) --
	(355.72,347.40) --
	(355.83,347.40) --
	(355.93,347.40) --
	(356.04,347.40) --
	(356.14,347.40) --
	(356.25,347.40) --
	(356.35,347.40) --
	(356.46,347.40) --
	(356.56,347.40) --
	(356.67,347.40) --
	(356.77,347.40) --
	(356.88,347.40) --
	(356.99,347.40) --
	(357.09,347.40) --
	(357.20,347.40) --
	(357.30,347.40) --
	(357.41,347.40) --
	(357.51,347.40) --
	(357.62,347.40) --
	(357.72,347.40) --
	(357.83,347.40) --
	(357.93,347.40) --
	(358.04,347.40) --
	(358.14,349.66) --
	(358.25,349.66) --
	(358.35,349.66) --
	(358.46,349.66) --
	(358.57,349.66) --
	(358.67,349.66) --
	(358.78,349.66) --
	(358.88,349.66) --
	(358.99,349.66) --
	(359.09,349.66) --
	(359.20,349.66) --
	(359.30,349.66) --
	(359.41,349.66) --
	(359.51,349.66) --
	(359.62,349.66) --
	(359.72,349.66) --
	(359.83,349.66) --
	(359.94,349.66) --
	(360.04,349.66) --
	(360.15,349.66) --
	(360.25,349.66) --
	(360.36,349.66) --
	(360.46,349.66) --
	(360.57,349.66) --
	(360.67,349.66) --
	(360.78,349.66) --
	(360.88,349.66) --
	(360.99,349.66) --
	(361.09,349.66) --
	(361.20,349.66) --
	(361.30,349.56) --
	(361.41,349.56) --
	(361.52,349.56) --
	(361.62,349.56) --
	(361.73,349.56) --
	(361.83,349.56) --
	(361.94,349.56) --
	(362.04,349.56) --
	(362.15,349.56) --
	(362.25,349.56) --
	(362.36,349.56) --
	(362.46,349.56) --
	(362.57,349.56) --
	(362.67,349.56) --
	(362.78,349.56) --
	(362.89,349.56) --
	(362.99,349.56) --
	(363.10,349.56) --
	(363.20,349.56) --
	(363.31,349.56) --
	(363.41,349.56) --
	(363.52,349.56) --
	(363.62,349.56) --
	(363.73,349.56) --
	(363.83,349.56) --
	(363.94,349.56) --
	(364.04,349.56) --
	(364.15,349.56) --
	(364.25,349.56) --
	(364.36,349.56) --
	(364.47,348.36) --
	(364.57,348.36) --
	(364.68,348.36) --
	(364.78,348.36) --
	(364.89,348.36) --
	(364.99,348.36) --
	(365.10,348.36) --
	(365.20,348.36) --
	(365.31,348.36) --
	(365.41,348.36) --
	(365.52,348.36) --
	(365.62,348.36) --
	(365.73,348.36) --
	(365.84,348.36) --
	(365.94,348.36) --
	(366.05,348.36) --
	(366.15,348.36) --
	(366.26,348.36) --
	(366.36,348.36) --
	(366.47,348.36) --
	(366.57,348.36) --
	(366.68,348.36) --
	(366.78,348.36) --
	(366.89,348.36) --
	(366.99,348.36) --
	(367.10,348.36) --
	(367.20,348.36) --
	(367.31,348.36) --
	(367.42,348.36) --
	(367.52,348.36) --
	(367.63,346.51) --
	(367.73,346.51) --
	(367.84,346.51) --
	(367.94,346.51) --
	(368.05,346.51) --
	(368.15,346.51) --
	(368.26,346.51) --
	(368.36,346.51) --
	(368.47,346.51) --
	(368.57,346.51) --
	(368.68,346.51) --
	(368.79,346.51) --
	(368.89,346.51) --
	(369.00,346.51) --
	(369.10,346.51) --
	(369.21,346.51) --
	(369.31,346.51) --
	(369.42,346.51) --
	(369.52,346.51) --
	(369.63,346.51) --
	(369.73,346.51) --
	(369.84,346.51) --
	(369.94,346.51) --
	(370.05,346.51) --
	(370.15,346.51) --
	(370.26,346.51) --
	(370.37,346.51) --
	(370.47,346.51) --
	(370.58,346.51) --
	(370.68,346.51) --
	(370.79,344.90) --
	(370.89,344.90) --
	(371.00,344.90) --
	(371.10,344.90) --
	(371.21,344.90) --
	(371.31,344.90) --
	(371.42,344.90) --
	(371.52,344.90) --
	(371.63,344.90) --
	(371.74,344.90) --
	(371.84,344.90) --
	(371.95,344.90) --
	(372.05,344.90) --
	(372.16,344.90) --
	(372.26,344.90) --
	(372.37,344.90) --
	(372.47,344.90) --
	(372.58,344.90) --
	(372.68,344.90) --
	(372.79,344.90) --
	(372.89,344.90) --
	(373.00,344.90) --
	(373.10,344.90) --
	(373.21,344.90) --
	(373.32,344.90) --
	(373.42,344.90) --
	(373.53,344.90) --
	(373.63,344.90) --
	(373.74,344.90) --
	(373.84,344.90) --
	(373.95,343.90) --
	(374.05,343.90) --
	(374.16,343.90) --
	(374.26,343.90) --
	(374.37,343.90) --
	(374.47,343.90) --
	(374.58,343.90) --
	(374.69,343.90) --
	(374.79,343.90) --
	(374.90,343.90) --
	(375.00,343.90) --
	(375.11,343.90) --
	(375.21,343.90) --
	(375.32,343.90) --
	(375.42,343.90) --
	(375.53,343.90) --
	(375.63,343.90) --
	(375.74,343.90) --
	(375.84,343.90) --
	(375.95,343.90) --
	(376.05,343.90) --
	(376.16,343.90) --
	(376.27,343.90) --
	(376.37,343.90) --
	(376.48,343.90) --
	(376.58,343.90) --
	(376.69,343.90) --
	(376.79,343.90) --
	(376.90,343.90) --
	(377.00,343.90) --
	(377.11,342.70) --
	(377.21,342.70) --
	(377.32,342.70) --
	(377.42,342.70) --
	(377.53,342.70) --
	(377.64,342.70) --
	(377.74,342.70) --
	(377.85,342.70) --
	(377.95,342.70) --
	(378.06,342.70) --
	(378.16,342.70) --
	(378.27,342.70) --
	(378.37,342.70) --
	(378.48,342.70) --
	(378.58,342.70) --
	(378.69,342.70) --
	(378.79,342.70) --
	(378.90,342.70) --
	(379.00,342.70) --
	(379.11,342.70) --
	(379.22,342.70) --
	(379.32,342.70) --
	(379.43,342.70) --
	(379.53,342.70) --
	(379.64,342.70) --
	(379.74,342.70) --
	(379.85,342.70) --
	(379.95,342.70) --
	(380.06,342.70) --
	(380.16,342.70) --
	(380.27,342.11) --
	(380.37,342.11) --
	(380.48,342.11) --
	(380.59,342.11) --
	(380.69,342.11) --
	(380.80,342.11) --
	(380.90,342.11) --
	(381.01,342.11) --
	(381.11,342.11) --
	(381.22,342.11) --
	(381.32,342.11) --
	(381.43,342.11) --
	(381.53,342.11) --
	(381.64,342.11) --
	(381.74,342.11) --
	(381.85,342.11) --
	(381.95,342.11) --
	(382.06,342.11) --
	(382.17,342.11) --
	(382.27,342.11) --
	(382.38,342.11) --
	(382.48,342.11) --
	(382.59,342.11) --
	(382.69,342.11) --
	(382.80,342.11) --
	(382.90,342.11) --
	(383.01,342.11) --
	(383.11,342.11) --
	(383.22,342.11) --
	(383.32,342.11) --
	(383.43,342.36) --
	(383.54,342.36) --
	(383.64,342.36) --
	(383.75,342.36) --
	(383.85,342.36) --
	(383.96,342.36) --
	(384.06,342.36) --
	(384.17,342.36) --
	(384.27,342.36) --
	(384.38,342.36) --
	(384.48,342.36) --
	(384.59,342.36) --
	(384.69,342.36) --
	(384.80,342.36) --
	(384.90,342.36) --
	(385.01,342.36) --
	(385.12,342.36) --
	(385.22,342.36) --
	(385.33,342.36) --
	(385.43,342.36) --
	(385.54,342.36) --
	(385.64,342.36) --
	(385.75,342.36) --
	(385.85,342.36) --
	(385.96,342.36) --
	(386.06,342.36) --
	(386.17,342.36) --
	(386.27,342.36) --
	(386.38,342.36) --
	(386.49,342.36) --
	(386.59,341.43) --
	(386.70,341.43) --
	(386.80,341.43) --
	(386.91,341.43) --
	(387.01,341.43) --
	(387.12,341.43) --
	(387.22,341.43) --
	(387.33,341.43) --
	(387.43,341.43) --
	(387.54,341.43) --
	(387.64,341.43) --
	(387.75,341.43) --
	(387.85,341.43) --
	(387.96,341.43) --
	(388.07,341.43) --
	(388.17,341.43) --
	(388.28,341.43) --
	(388.38,341.43) --
	(388.49,341.43) --
	(388.59,341.43) --
	(388.70,341.43) --
	(388.80,341.43) --
	(388.91,341.43) --
	(389.01,341.43) --
	(389.12,341.43) --
	(389.22,341.43) --
	(389.33,341.43) --
	(389.44,341.43) --
	(389.54,341.43) --
	(389.65,341.43) --
	(389.75,340.53) --
	(389.86,340.53) --
	(389.96,340.53) --
	(390.07,340.53) --
	(390.17,340.53) --
	(390.28,340.53) --
	(390.38,340.53) --
	(390.49,340.53) --
	(390.59,340.53) --
	(390.70,340.53) --
	(390.80,340.53) --
	(390.91,340.53) --
	(391.02,340.53) --
	(391.12,340.53) --
	(391.23,340.53) --
	(391.33,340.53) --
	(391.44,340.53) --
	(391.54,340.53) --
	(391.65,340.53) --
	(391.75,340.53) --
	(391.86,340.53) --
	(391.96,340.53) --
	(392.07,340.53) --
	(392.17,340.53) --
	(392.28,340.53) --
	(392.39,340.53) --
	(392.49,340.53) --
	(392.60,340.53) --
	(392.70,340.53) --
	(392.81,340.53) --
	(392.91,339.15) --
	(393.02,339.15) --
	(393.12,339.15) --
	(393.23,339.15) --
	(393.33,339.15) --
	(393.44,339.15) --
	(393.54,339.15) --
	(393.65,339.15) --
	(393.75,339.15) --
	(393.86,339.15) --
	(393.97,339.15) --
	(394.07,339.15) --
	(394.18,339.15) --
	(394.28,339.15) --
	(394.39,339.15) --
	(394.49,339.15) --
	(394.60,339.15) --
	(394.70,339.15) --
	(394.81,339.15) --
	(394.91,339.15) --
	(395.02,339.15) --
	(395.12,339.15) --
	(395.23,339.15) --
	(395.34,339.15) --
	(395.44,339.15) --
	(395.55,339.15) --
	(395.65,339.15) --
	(395.76,339.15) --
	(395.86,339.15) --
	(395.97,339.15) --
	(396.07,339.45) --
	(396.18,339.45) --
	(396.28,339.45) --
	(396.39,339.45) --
	(396.49,339.45) --
	(396.60,339.45) --
	(396.70,339.45) --
	(396.81,339.45) --
	(396.92,339.45) --
	(397.02,339.45) --
	(397.13,339.45) --
	(397.23,339.45) --
	(397.34,339.45) --
	(397.44,339.45) --
	(397.55,339.45) --
	(397.65,339.45) --
	(397.76,339.45) --
	(397.86,339.45) --
	(397.97,339.45) --
	(398.07,339.45) --
	(398.18,339.45) --
	(398.29,339.45) --
	(398.39,339.45) --
	(398.50,339.45) --
	(398.60,339.45) --
	(398.71,339.45) --
	(398.81,339.45) --
	(398.92,339.45) --
	(399.02,339.45) --
	(399.13,339.45) --
	(399.23,339.22) --
	(399.34,339.22) --
	(399.44,339.22) --
	(399.55,339.22) --
	(399.65,339.22) --
	(399.76,339.22) --
	(399.87,339.22) --
	(399.97,339.22) --
	(400.08,339.22) --
	(400.18,339.22) --
	(400.29,339.22) --
	(400.39,339.22) --
	(400.50,339.22) --
	(400.60,339.22) --
	(400.71,339.22) --
	(400.81,339.22) --
	(400.92,339.22) --
	(401.02,339.22) --
	(401.13,339.22) --
	(401.24,339.22) --
	(401.34,339.22) --
	(401.45,339.22) --
	(401.55,339.22) --
	(401.66,339.22) --
	(401.76,339.22) --
	(401.87,339.22) --
	(401.97,339.22) --
	(402.08,339.22) --
	(402.18,339.22) --
	(402.29,339.22) --
	(402.39,339.00) --
	(402.50,339.00) --
	(402.60,339.00) --
	(402.71,339.00) --
	(402.82,339.00) --
	(402.92,339.00) --
	(403.03,339.00) --
	(403.13,339.00) --
	(403.24,339.00) --
	(403.34,339.00) --
	(403.45,339.00) --
	(403.55,339.00) --
	(403.66,339.00) --
	(403.76,339.00) --
	(403.87,339.00) --
	(403.97,339.00) --
	(404.08,339.00) --
	(404.19,339.00) --
	(404.29,339.00) --
	(404.40,339.00) --
	(404.50,339.00) --
	(404.61,339.00) --
	(404.71,339.00) --
	(404.82,339.00) --
	(404.92,339.00) --
	(405.03,339.00) --
	(405.13,339.00) --
	(405.24,339.00) --
	(405.34,339.00) --
	(405.45,339.00) --
	(405.55,338.51) --
	(405.66,338.51) --
	(405.77,338.51) --
	(405.87,338.51) --
	(405.98,338.51) --
	(406.08,338.51) --
	(406.19,338.51) --
	(406.29,338.51) --
	(406.40,338.51) --
	(406.50,338.51) --
	(406.61,338.51) --
	(406.71,338.51) --
	(406.82,338.51) --
	(406.92,338.51) --
	(407.03,338.51) --
	(407.14,338.51) --
	(407.24,338.51) --
	(407.35,338.51) --
	(407.45,338.51) --
	(407.56,338.51) --
	(407.66,338.51) --
	(407.77,338.51) --
	(407.87,338.51) --
	(407.98,338.51) --
	(408.08,338.51) --
	(408.19,338.51) --
	(408.29,338.51) --
	(408.40,338.51) --
	(408.50,338.51) --
	(408.61,338.51) --
	(408.72,338.82) --
	(408.82,338.82) --
	(408.93,338.82) --
	(409.03,338.82) --
	(409.14,338.82) --
	(409.24,338.82) --
	(409.35,338.82) --
	(409.45,338.82) --
	(409.56,338.82) --
	(409.66,338.82) --
	(409.77,338.82) --
	(409.87,338.82) --
	(409.98,338.82) --
	(410.09,338.82) --
	(410.19,338.82) --
	(410.30,338.82) --
	(410.40,338.82) --
	(410.51,338.82) --
	(410.61,338.82) --
	(410.72,338.82) --
	(410.82,338.82) --
	(410.93,338.82) --
	(411.03,338.82) --
	(411.14,338.82) --
	(411.24,338.82) --
	(411.35,338.82) --
	(411.45,338.82) --
	(411.56,338.82) --
	(411.67,338.82) --
	(411.77,338.82) --
	(411.88,338.74) --
	(411.98,338.74) --
	(412.09,338.74) --
	(412.19,338.74) --
	(412.30,338.74) --
	(412.40,338.74) --
	(412.51,338.74) --
	(412.61,338.74) --
	(412.72,338.74) --
	(412.82,338.74) --
	(412.93,338.74) --
	(413.04,338.74) --
	(413.14,338.74) --
	(413.25,338.74) --
	(413.35,338.74) --
	(413.46,338.74) --
	(413.56,338.74) --
	(413.67,338.74) --
	(413.77,338.74) --
	(413.88,338.74) --
	(413.98,338.74) --
	(414.09,338.74) --
	(414.19,338.74) --
	(414.30,338.74) --
	(414.40,338.74) --
	(414.51,338.74) --
	(414.62,338.74) --
	(414.72,338.74) --
	(414.83,338.74) --
	(414.93,338.74) --
	(415.04,338.60) --
	(415.14,338.60) --
	(415.25,338.60) --
	(415.35,338.60) --
	(415.46,338.60) --
	(415.56,338.60) --
	(415.67,338.60) --
	(415.77,338.60) --
	(415.88,338.60) --
	(415.99,338.60) --
	(416.09,338.60) --
	(416.20,338.60) --
	(416.30,338.60) --
	(416.41,338.60) --
	(416.51,338.60) --
	(416.62,338.60) --
	(416.72,338.60) --
	(416.83,338.60) --
	(416.93,338.60) --
	(417.04,338.60) --
	(417.14,338.60) --
	(417.25,338.60) --
	(417.35,338.60) --
	(417.46,338.60) --
	(417.57,338.60) --
	(417.67,338.60) --
	(417.78,338.60) --
	(417.88,338.60) --
	(417.99,338.60) --
	(418.09,338.60) --
	(418.20,340.22) --
	(418.30,340.22) --
	(418.41,340.22) --
	(418.51,340.22) --
	(418.62,340.22) --
	(418.72,340.22) --
	(418.83,340.22) --
	(418.94,340.22) --
	(419.04,340.22) --
	(419.15,340.22) --
	(419.25,340.22) --
	(419.36,340.22) --
	(419.46,340.22) --
	(419.57,340.22) --
	(419.67,340.22) --
	(419.78,340.22) --
	(419.88,340.22) --
	(419.99,340.22) --
	(420.09,340.22) --
	(420.20,340.22) --
	(420.30,340.22) --
	(420.41,340.22) --
	(420.52,340.22) --
	(420.62,340.22) --
	(420.73,340.22) --
	(420.83,340.22) --
	(420.94,340.22) --
	(421.04,340.22) --
	(421.15,340.22) --
	(421.25,340.22) --
	(421.36,340.68) --
	(421.46,340.68) --
	(421.57,340.68) --
	(421.67,340.68) --
	(421.78,340.68) --
	(421.88,340.68) --
	(421.99,340.68) --
	(422.10,340.68) --
	(422.20,340.68) --
	(422.31,340.68) --
	(422.41,340.68) --
	(422.52,340.68) --
	(422.62,340.68) --
	(422.73,340.68) --
	(422.83,340.68) --
	(422.94,340.68) --
	(423.04,340.68) --
	(423.15,340.68) --
	(423.25,340.68) --
	(423.36,340.68) --
	(423.47,340.68) --
	(423.57,340.68) --
	(423.68,340.68) --
	(423.78,340.68) --
	(423.89,340.68) --
	(423.99,340.68) --
	(424.10,340.68) --
	(424.20,340.68) --
	(424.31,340.68) --
	(424.41,340.68) --
	(424.52,342.07) --
	(424.62,342.07) --
	(424.73,342.07) --
	(424.83,342.07) --
	(424.94,342.07) --
	(425.05,342.07) --
	(425.15,342.07) --
	(425.26,342.07) --
	(425.36,342.07) --
	(425.47,342.07) --
	(425.57,342.07) --
	(425.68,342.07) --
	(425.78,342.07) --
	(425.89,342.07) --
	(425.99,342.07) --
	(426.10,342.07) --
	(426.20,342.07) --
	(426.31,342.07) --
	(426.42,342.07) --
	(426.52,342.07) --
	(426.63,342.07) --
	(426.73,342.07) --
	(426.84,342.07) --
	(426.94,342.07) --
	(427.05,342.07) --
	(427.15,342.07) --
	(427.26,342.07) --
	(427.36,342.07) --
	(427.47,342.07) --
	(427.57,342.07) --
	(427.68,343.49) --
	(427.78,343.49) --
	(427.89,343.49) --
	(428.00,343.49) --
	(428.10,343.49) --
	(428.21,343.49) --
	(428.31,343.49) --
	(428.42,343.49) --
	(428.52,343.49) --
	(428.63,343.49) --
	(428.73,343.49) --
	(428.84,343.49) --
	(428.94,343.49) --
	(429.05,343.49) --
	(429.15,343.49) --
	(429.26,343.49) --
	(429.37,343.49) --
	(429.47,343.49) --
	(429.58,343.49) --
	(429.68,343.49) --
	(429.79,343.49) --
	(429.89,343.49) --
	(430.00,343.49) --
	(430.10,343.49) --
	(430.21,343.49) --
	(430.31,343.49) --
	(430.42,343.49) --
	(430.52,343.49) --
	(430.63,343.49) --
	(430.73,343.49) --
	(430.84,343.18) --
	(430.95,343.18) --
	(431.05,343.18) --
	(431.16,343.18) --
	(431.26,343.18) --
	(431.37,343.18) --
	(431.47,343.18) --
	(431.58,343.18) --
	(431.68,343.18) --
	(431.79,343.18) --
	(431.89,343.18) --
	(432.00,343.18) --
	(432.10,343.18) --
	(432.21,343.18) --
	(432.32,343.18) --
	(432.42,343.18) --
	(432.53,343.18) --
	(432.63,343.18) --
	(432.74,343.18) --
	(432.84,343.18) --
	(432.95,343.18) --
	(433.05,343.18) --
	(433.16,343.18) --
	(433.26,343.18) --
	(433.37,343.18) --
	(433.47,343.18) --
	(433.58,343.18) --
	(433.68,343.18) --
	(433.79,343.18) --
	(433.90,343.18) --
	(434.00,346.01) --
	(434.11,346.01) --
	(434.21,346.01) --
	(434.32,346.01) --
	(434.42,346.01) --
	(434.53,346.01) --
	(434.63,346.01) --
	(434.74,346.01) --
	(434.84,346.01) --
	(434.95,346.01) --
	(435.05,346.01) --
	(435.16,346.01) --
	(435.27,346.01) --
	(435.37,346.01) --
	(435.48,346.01) --
	(435.58,346.01) --
	(435.69,346.01) --
	(435.79,346.01) --
	(435.90,346.01) --
	(436.00,346.01) --
	(436.11,346.01) --
	(436.21,346.01) --
	(436.32,346.01) --
	(436.42,346.01) --
	(436.53,346.01) --
	(436.63,346.01) --
	(436.74,346.01) --
	(436.85,346.01) --
	(436.95,346.01) --
	(437.06,346.01) --
	(437.16,346.90) --
	(437.27,346.90) --
	(437.37,346.90) --
	(437.48,346.90) --
	(437.58,346.90) --
	(437.69,346.90) --
	(437.79,346.90) --
	(437.90,346.90) --
	(438.00,346.90) --
	(438.11,346.90) --
	(438.22,346.90) --
	(438.32,346.90) --
	(438.43,346.90) --
	(438.53,346.90) --
	(438.64,346.90) --
	(438.74,346.90) --
	(438.85,346.90) --
	(438.95,346.90) --
	(439.06,346.90) --
	(439.16,346.90) --
	(439.27,346.90) --
	(439.37,346.90) --
	(439.48,346.90) --
	(439.58,346.90) --
	(439.69,346.90) --
	(439.80,346.90) --
	(439.90,346.90) --
	(440.01,346.90) --
	(440.11,346.90) --
	(440.22,346.90) --
	(440.32,347.48) --
	(440.43,347.48) --
	(440.53,347.48) --
	(440.64,347.48) --
	(440.74,347.48) --
	(440.85,347.48) --
	(440.95,347.48) --
	(441.06,347.48) --
	(441.17,347.48) --
	(441.27,347.48) --
	(441.38,347.48) --
	(441.48,347.48) --
	(441.59,347.48) --
	(441.69,347.48) --
	(441.80,347.48) --
	(441.90,347.48) --
	(442.01,347.48) --
	(442.11,347.48) --
	(442.22,347.48) --
	(442.32,347.48) --
	(442.43,347.48) --
	(442.53,347.48) --
	(442.64,347.48) --
	(442.75,347.48) --
	(442.85,347.48) --
	(442.96,347.48) --
	(443.06,347.48) --
	(443.17,347.48) --
	(443.27,347.48) --
	(443.38,347.48) --
	(443.48,345.17) --
	(443.59,345.17) --
	(443.69,345.17) --
	(443.80,345.17) --
	(443.90,345.17) --
	(444.01,345.17) --
	(444.12,345.17) --
	(444.22,345.17) --
	(444.33,345.17) --
	(444.43,345.17) --
	(444.54,345.17) --
	(444.64,345.17) --
	(444.75,345.17) --
	(444.85,345.17) --
	(444.96,345.17) --
	(445.06,345.17) --
	(445.17,345.17) --
	(445.27,345.17) --
	(445.38,345.17) --
	(445.48,345.17) --
	(445.59,345.17) --
	(445.70,345.17) --
	(445.80,345.17) --
	(445.91,345.17) --
	(446.01,345.17) --
	(446.12,345.17) --
	(446.22,345.17) --
	(446.33,345.17) --
	(446.43,345.17) --
	(446.54,345.17) --
	(446.64,336.61) --
	(446.75,336.61) --
	(446.85,336.61) --
	(446.96,336.61) --
	(447.07,336.61) --
	(447.17,336.61) --
	(447.28,336.61) --
	(447.38,336.61) --
	(447.49,336.61) --
	(447.59,336.61) --
	(447.70,336.61) --
	(447.80,336.61) --
	(447.91,336.61) --
	(448.01,336.61) --
	(448.12,336.61) --
	(448.22,336.61) --
	(448.33,336.61) --
	(448.43,336.61) --
	(448.54,336.61) --
	(448.65,336.61) --
	(448.75,336.61) --
	(448.86,336.61) --
	(448.96,336.61) --
	(449.07,336.61) --
	(449.17,336.61) --
	(449.28,336.61) --
	(449.38,336.61) --
	(449.49,336.61) --
	(449.59,336.61) --
	(449.70,336.61) --
	(449.80,333.67) --
	(449.91,333.67) --
	(450.02,333.67) --
	(450.12,333.67) --
	(450.23,333.67) --
	(450.33,333.67) --
	(450.44,333.67) --
	(450.54,333.67) --
	(450.65,333.67) --
	(450.75,333.67) --
	(450.86,333.67) --
	(450.96,333.67) --
	(451.07,333.67) --
	(451.17,333.67) --
	(451.28,333.67) --
	(451.38,333.67) --
	(451.49,333.67) --
	(451.60,333.67) --
	(451.70,333.67) --
	(451.81,333.67) --
	(451.91,333.67) --
	(452.02,333.67) --
	(452.12,333.67) --
	(452.23,333.67) --
	(452.33,333.67) --
	(452.44,333.67) --
	(452.54,333.67) --
	(452.65,333.67) --
	(452.75,333.67) --
	(452.86,333.67) --
	(452.97,326.31) --
	(453.07,326.31) --
	(453.18,326.31) --
	(453.28,326.31) --
	(453.39,326.31) --
	(453.49,326.31) --
	(453.60,326.31) --
	(453.70,326.31) --
	(453.81,326.31) --
	(453.91,326.31) --
	(454.02,326.31) --
	(454.12,326.31) --
	(454.23,326.31) --
	(454.33,326.31) --
	(454.44,326.31) --
	(454.55,326.31) --
	(454.65,326.31) --
	(454.76,326.31) --
	(454.86,326.31) --
	(454.97,326.31) --
	(455.07,326.31) --
	(455.18,326.31) --
	(455.28,326.31) --
	(455.39,326.31) --
	(455.49,326.31) --
	(455.60,326.31) --
	(455.70,326.31) --
	(455.81,326.31) --
	(455.92,326.31) --
	(456.02,326.31) --
	(456.13,325.65) --
	(456.23,325.65) --
	(456.34,325.65) --
	(456.44,325.65) --
	(456.55,325.65) --
	(456.65,325.65) --
	(456.76,325.65) --
	(456.86,325.65) --
	(456.97,325.65) --
	(457.07,325.65) --
	(457.18,325.65) --
	(457.28,325.65) --
	(457.39,325.65) --
	(457.50,325.65) --
	(457.60,325.65) --
	(457.71,325.65) --
	(457.81,325.65) --
	(457.92,325.65) --
	(458.02,325.65) --
	(458.13,325.65) --
	(458.23,325.65) --
	(458.34,325.65) --
	(458.44,325.65) --
	(458.55,325.65) --
	(458.65,325.65) --
	(458.76,325.65) --
	(458.87,325.65) --
	(458.97,325.65) --
	(459.08,325.65) --
	(459.18,325.65) --
	(459.29,321.26) --
	(459.39,321.26) --
	(459.50,321.26) --
	(459.60,321.26) --
	(459.71,321.26) --
	(459.81,321.26) --
	(459.92,321.26) --
	(460.02,321.26) --
	(460.13,321.26) --
	(460.23,321.26) --
	(460.34,321.26) --
	(460.45,321.26) --
	(460.55,321.26) --
	(460.66,321.26) --
	(460.76,321.26) --
	(460.87,321.26) --
	(460.97,321.26) --
	(461.08,321.26) --
	(461.18,321.26) --
	(461.29,321.26) --
	(461.39,321.26) --
	(461.50,321.26) --
	(461.60,321.26) --
	(461.71,321.26) --
	(461.82,321.26) --
	(461.92,321.26) --
	(462.03,321.26) --
	(462.13,321.26) --
	(462.24,321.26) --
	(462.34,321.26) --
	(462.45,328.89) --
	(462.55,328.89) --
	(462.66,328.89) --
	(462.76,328.89) --
	(462.87,328.89) --
	(462.97,328.89) --
	(463.08,328.89) --
	(463.18,328.89) --
	(463.29,328.89) --
	(463.40,328.89) --
	(463.50,328.89) --
	(463.61,328.89) --
	(463.71,328.89) --
	(463.82,328.89) --
	(463.92,328.89) --
	(464.03,328.89) --
	(464.13,328.89) --
	(464.24,328.89) --
	(464.34,328.89) --
	(464.45,328.89) --
	(464.55,328.89) --
	(464.66,328.89) --
	(464.77,328.89) --
	(464.87,328.89) --
	(464.98,328.89) --
	(465.08,328.89) --
	(465.19,328.89) --
	(465.29,328.89) --
	(465.40,328.89) --
	(465.50,328.89) --
	(465.61,328.10) --
	(465.71,328.10) --
	(465.82,328.10) --
	(465.92,328.10) --
	(466.03,328.10) --
	(466.13,328.10) --
	(466.24,328.10) --
	(466.35,328.10) --
	(466.45,328.10) --
	(466.56,328.10) --
	(466.66,328.10) --
	(466.77,328.10) --
	(466.87,328.10) --
	(466.98,328.10) --
	(467.08,328.10) --
	(467.19,328.10) --
	(467.29,328.10) --
	(467.40,328.10) --
	(467.50,328.10) --
	(467.61,328.10) --
	(467.72,328.10) --
	(467.82,328.10) --
	(467.93,328.10) --
	(468.03,328.10) --
	(468.14,328.10) --
	(468.24,328.10) --
	(468.35,328.10) --
	(468.45,328.10) --
	(468.56,328.10) --
	(468.66,328.10) --
	(468.77,324.78) --
	(468.87,324.78) --
	(468.98,324.78) --
	(469.08,324.78) --
	(469.19,324.78) --
	(469.30,324.78) --
	(469.40,324.78) --
	(469.51,324.78) --
	(469.61,324.78) --
	(469.72,324.78) --
	(469.82,324.78) --
	(469.93,324.78) --
	(470.03,324.78) --
	(470.14,324.78) --
	(470.24,324.78) --
	(470.35,324.78) --
	(470.45,324.78) --
	(470.56,324.78) --
	(470.67,324.78) --
	(470.77,324.78) --
	(470.88,324.78) --
	(470.98,324.78) --
	(471.09,324.78) --
	(471.19,324.78) --
	(471.30,324.78) --
	(471.40,324.78) --
	(471.51,324.78) --
	(471.61,324.78) --
	(471.72,324.78) --
	(471.82,324.78) --
	(471.93,330.69) --
	(472.03,330.69) --
	(472.14,330.69) --
	(472.25,330.69) --
	(472.35,330.69) --
	(472.46,330.69) --
	(472.56,330.69) --
	(472.67,330.69) --
	(472.77,330.69) --
	(472.88,330.69) --
	(472.98,330.69) --
	(473.09,330.69) --
	(473.19,330.69) --
	(473.30,330.69) --
	(473.40,330.69) --
	(473.51,330.69) --
	(473.62,330.69) --
	(473.72,330.69) --
	(473.83,330.69) --
	(473.93,330.69) --
	(474.04,330.69) --
	(474.14,330.69) --
	(474.25,330.69) --
	(474.35,330.69) --
	(474.46,330.69) --
	(474.56,330.69) --
	(474.67,330.69) --
	(474.77,330.69) --
	(474.88,330.69) --
	(474.98,330.69) --
	(475.09,331.76) --
	(475.20,331.76) --
	(475.30,331.76) --
	(475.41,331.76) --
	(475.51,331.76) --
	(475.62,331.76) --
	(475.72,331.76) --
	(475.83,331.76) --
	(475.93,331.76) --
	(476.04,331.76) --
	(476.14,331.76) --
	(476.25,331.76) --
	(476.35,331.76) --
	(476.46,331.76) --
	(476.57,331.76) --
	(476.67,331.76) --
	(476.78,331.76) --
	(476.88,331.76) --
	(476.99,331.76) --
	(477.09,331.76) --
	(477.20,331.76) --
	(477.30,331.76) --
	(477.41,331.76) --
	(477.51,331.76) --
	(477.62,331.76) --
	(477.72,331.76) --
	(477.83,331.76) --
	(477.93,331.76) --
	(478.04,331.76) --
	(478.15,331.76) --
	(478.25,331.11) --
	(478.36,331.11) --
	(478.46,331.11) --
	(478.57,331.11) --
	(478.67,331.11) --
	(478.78,331.11) --
	(478.88,331.11) --
	(478.99,331.11) --
	(479.09,331.11) --
	(479.20,331.11) --
	(479.30,331.11) --
	(479.41,331.11) --
	(479.52,331.11) --
	(479.62,331.11) --
	(479.73,331.11) --
	(479.83,331.11) --
	(479.94,331.11) --
	(480.04,331.11) --
	(480.15,331.11) --
	(480.25,331.11) --
	(480.36,331.11) --
	(480.46,331.11) --
	(480.57,331.11) --
	(480.67,331.11) --
	(480.78,331.11) --
	(480.88,331.11) --
	(480.99,331.11) --
	(481.10,331.11) --
	(481.20,331.11) --
	(481.31,331.11) --
	(481.41,329.47) --
	(481.52,329.47) --
	(481.62,329.47) --
	(481.73,329.47) --
	(481.83,329.47) --
	(481.94,329.47) --
	(482.04,329.47) --
	(482.15,329.47) --
	(482.25,329.47) --
	(482.36,329.47) --
	(482.47,329.47) --
	(482.57,329.47) --
	(482.68,329.47) --
	(482.78,329.47) --
	(482.89,329.47) --
	(482.99,329.47) --
	(483.10,329.47) --
	(483.20,329.47) --
	(483.31,329.47) --
	(483.41,329.47) --
	(483.52,329.47) --
	(483.62,329.47) --
	(483.73,329.47) --
	(483.83,329.47) --
	(483.94,329.47) --
	(484.05,329.47) --
	(484.15,329.47) --
	(484.26,329.47) --
	(484.36,329.47) --
	(484.47,329.47) --
	(484.57,333.32) --
	(484.68,333.32) --
	(484.78,333.32) --
	(484.89,333.32) --
	(484.99,333.32) --
	(485.10,333.32) --
	(485.20,333.32) --
	(485.31,333.32) --
	(485.42,333.32) --
	(485.52,333.32) --
	(485.63,333.32) --
	(485.73,333.32) --
	(485.84,333.32) --
	(485.94,333.32) --
	(486.05,333.32) --
	(486.15,333.32) --
	(486.26,333.32) --
	(486.36,333.32) --
	(486.47,333.32) --
	(486.57,333.32) --
	(486.68,333.32) --
	(486.78,333.32) --
	(486.89,333.32) --
	(487.00,333.32) --
	(487.10,333.32) --
	(487.21,333.32) --
	(487.31,333.32) --
	(487.42,333.32) --
	(487.52,333.32) --
	(487.63,333.32) --
	(487.73,341.98) --
	(487.84,341.98) --
	(487.94,341.98) --
	(488.05,341.98) --
	(488.15,341.98) --
	(488.26,341.98) --
	(488.37,341.98) --
	(488.47,341.98) --
	(488.58,341.98) --
	(488.68,341.98) --
	(488.79,341.98) --
	(488.89,341.98) --
	(489.00,341.98) --
	(489.10,341.98) --
	(489.21,341.98) --
	(489.31,341.98) --
	(489.42,341.98) --
	(489.52,341.98) --
	(489.63,341.98) --
	(489.73,341.98) --
	(489.84,341.98) --
	(489.95,341.98) --
	(490.05,341.98) --
	(490.16,341.98) --
	(490.26,341.98) --
	(490.37,341.98) --
	(490.47,341.98) --
	(490.58,341.98) --
	(490.68,341.98) --
	(490.79,341.98) --
	(490.89,343.92) --
	(491.00,343.92) --
	(491.10,343.92) --
	(491.21,343.92) --
	(491.32,343.92) --
	(491.42,343.92) --
	(491.53,343.92) --
	(491.63,343.92) --
	(491.74,343.92) --
	(491.84,343.92) --
	(491.95,343.92) --
	(492.05,343.92) --
	(492.16,343.92) --
	(492.26,343.92) --
	(492.37,343.92) --
	(492.47,343.92) --
	(492.58,343.92) --
	(492.68,343.92) --
	(492.79,343.92) --
	(492.90,343.92) --
	(493.00,343.92) --
	(493.11,343.92) --
	(493.21,343.92) --
	(493.32,343.92) --
	(493.42,343.92) --
	(493.53,343.92) --
	(493.63,343.92) --
	(493.74,343.92) --
	(493.84,343.92) --
	(493.95,343.92) --
	(494.05,340.90) --
	(494.16,340.90) --
	(494.27,340.90) --
	(494.37,340.90) --
	(494.48,340.90) --
	(494.58,340.90) --
	(494.69,340.90) --
	(494.79,340.90) --
	(494.90,340.90) --
	(495.00,340.90) --
	(495.11,340.90) --
	(495.21,340.90) --
	(495.32,340.90) --
	(495.42,340.90) --
	(495.53,340.90) --
	(495.63,340.90) --
	(495.74,340.90) --
	(495.85,340.90) --
	(495.95,340.90) --
	(496.06,340.90) --
	(496.16,340.90) --
	(496.27,340.90) --
	(496.37,340.90) --
	(496.48,340.90) --
	(496.58,340.90) --
	(496.69,340.90) --
	(496.79,340.90) --
	(496.90,340.90) --
	(497.00,340.90) --
	(497.11,340.90) --
	(497.22,348.27) --
	(497.32,348.27) --
	(497.43,348.27) --
	(497.53,348.27) --
	(497.64,348.27) --
	(497.74,348.27) --
	(497.85,348.27) --
	(497.95,348.27) --
	(498.06,348.27) --
	(498.16,348.27) --
	(498.27,348.27) --
	(498.37,348.27) --
	(498.48,348.27) --
	(498.58,348.27) --
	(498.69,348.27) --
	(498.80,348.27) --
	(498.90,348.27) --
	(499.01,348.27) --
	(499.11,348.27) --
	(499.22,348.27) --
	(499.32,348.27) --
	(499.43,348.27) --
	(499.53,348.27) --
	(499.64,348.27) --
	(499.74,348.27) --
	(499.85,348.27) --
	(499.95,348.27) --
	(500.06,348.27) --
	(500.17,348.27) --
	(500.27,348.27) --
	(500.38,349.06) --
	(500.48,349.06) --
	(500.59,349.06) --
	(500.69,349.06) --
	(500.80,349.06) --
	(500.90,349.06) --
	(501.01,349.06) --
	(501.11,349.06) --
	(501.22,349.06) --
	(501.32,349.06) --
	(501.43,349.06) --
	(501.53,349.06) --
	(501.64,349.06) --
	(501.75,349.06) --
	(501.85,349.06) --
	(501.96,349.06) --
	(502.06,349.06) --
	(502.17,349.06) --
	(502.27,349.06) --
	(502.38,349.06) --
	(502.48,349.06) --
	(502.59,349.06) --
	(502.69,349.06) --
	(502.80,349.06) --
	(502.90,349.06) --
	(503.01,349.06) --
	(503.12,349.06) --
	(503.22,349.06) --
	(503.33,349.06) --
	(503.43,349.06) --
	(503.54,351.36) --
	(503.64,351.36) --
	(503.75,351.36) --
	(503.85,351.36) --
	(503.96,351.36) --
	(504.06,351.36) --
	(504.17,351.36) --
	(504.27,351.36) --
	(504.38,351.36) --
	(504.48,351.36) --
	(504.59,351.36) --
	(504.70,351.36) --
	(504.80,351.36) --
	(504.91,351.36) --
	(505.01,351.36) --
	(505.12,351.36) --
	(505.22,351.36) --
	(505.33,351.36) --
	(505.43,351.36) --
	(505.54,351.36) --
	(505.64,351.36) --
	(505.75,351.36) --
	(505.85,351.36) --
	(505.96,351.36) --
	(506.07,351.36) --
	(506.17,351.36) --
	(506.28,351.36) --
	(506.38,351.36) --
	(506.49,351.36) --
	(506.59,351.36) --
	(506.70,351.01) --
	(506.80,351.01) --
	(506.91,351.01) --
	(507.01,351.01) --
	(507.12,351.01) --
	(507.22,351.01) --
	(507.33,351.01) --
	(507.43,351.01) --
	(507.54,351.01) --
	(507.65,351.01) --
	(507.75,351.01) --
	(507.86,351.01) --
	(507.96,351.01) --
	(508.07,351.01) --
	(508.17,351.01) --
	(508.28,351.01) --
	(508.38,351.01) --
	(508.49,351.01) --
	(508.59,351.01) --
	(508.70,351.01) --
	(508.80,351.01) --
	(508.91,351.01) --
	(509.02,351.01) --
	(509.12,351.01) --
	(509.23,351.01) --
	(509.33,351.01) --
	(509.44,351.01) --
	(509.54,351.01) --
	(509.65,351.01) --
	(509.75,351.01) --
	(509.86,351.25) --
	(509.96,351.25) --
	(510.07,351.25) --
	(510.17,351.25) --
	(510.28,351.25) --
	(510.38,351.25) --
	(510.49,351.25) --
	(510.60,351.25) --
	(510.70,351.25) --
	(510.81,351.25) --
	(510.91,351.25) --
	(511.02,351.25) --
	(511.12,351.25) --
	(511.23,351.25) --
	(511.33,351.25) --
	(511.44,351.25) --
	(511.54,351.25) --
	(511.65,351.25) --
	(511.75,351.25) --
	(511.86,351.25) --
	(511.97,351.25) --
	(512.07,351.25) --
	(512.18,351.25) --
	(512.28,351.25) --
	(512.39,351.25) --
	(512.49,351.25) --
	(512.60,351.25) --
	(512.70,351.25) --
	(512.81,351.25) --
	(512.91,351.25) --
	(513.02,351.63) --
	(513.12,351.63) --
	(513.23,351.63) --
	(513.33,351.63) --
	(513.44,351.63) --
	(513.55,351.63) --
	(513.65,351.63) --
	(513.76,351.63) --
	(513.86,351.63) --
	(513.97,351.63) --
	(514.07,351.63) --
	(514.18,351.63) --
	(514.28,351.63) --
	(514.39,351.63) --
	(514.49,351.63) --
	(514.60,351.63) --
	(514.70,351.63) --
	(514.81,351.63) --
	(514.92,351.63) --
	(515.02,351.63) --
	(515.13,351.63) --
	(515.23,351.63) --
	(515.34,351.63) --
	(515.44,351.63) --
	(515.55,351.63) --
	(515.65,351.63) --
	(515.76,351.63) --
	(515.86,351.63) --
	(515.97,351.63) --
	(516.07,351.63) --
	(516.18,349.79) --
	(516.28,349.79) --
	(516.39,349.79) --
	(516.50,349.79) --
	(516.60,349.79) --
	(516.71,349.79) --
	(516.81,349.79) --
	(516.92,349.79) --
	(517.02,349.79) --
	(517.13,349.79) --
	(517.23,349.79) --
	(517.34,349.79) --
	(517.44,349.79) --
	(517.55,349.79) --
	(517.65,349.79) --
	(517.76,349.79) --
	(517.87,349.79) --
	(517.97,349.79) --
	(518.08,349.79) --
	(518.18,349.79) --
	(518.29,349.79) --
	(518.39,349.79) --
	(518.50,349.79) --
	(518.60,349.79) --
	(518.71,349.79) --
	(518.81,349.79) --
	(518.92,349.79) --
	(519.02,349.79) --
	(519.13,349.79) --
	(519.23,349.79) --
	(519.34,348.78) --
	(519.45,348.78) --
	(519.55,348.78) --
	(519.66,348.78) --
	(519.76,348.78) --
	(519.87,348.78) --
	(519.97,348.78) --
	(520.08,348.78) --
	(520.18,348.78) --
	(520.29,348.78) --
	(520.39,348.78) --
	(520.50,348.78) --
	(520.60,348.78) --
	(520.71,348.78) --
	(520.81,348.78) --
	(520.92,348.78) --
	(521.03,348.78) --
	(521.13,348.78) --
	(521.24,348.78) --
	(521.34,348.78) --
	(521.45,348.78) --
	(521.55,348.78) --
	(521.66,348.78) --
	(521.76,348.78) --
	(521.87,348.78) --
	(521.97,348.78) --
	(522.08,348.78) --
	(522.18,348.78) --
	(522.29,348.78) --
	(522.40,348.78) --
	(522.50,346.89) --
	(522.61,346.89) --
	(522.71,346.89) --
	(522.82,346.89) --
	(522.92,346.89) --
	(523.03,346.89) --
	(523.13,346.89) --
	(523.24,346.89) --
	(523.34,346.89) --
	(523.45,346.89) --
	(523.55,346.89) --
	(523.66,346.89) --
	(523.76,346.89) --
	(523.87,346.89) --
	(523.98,346.89) --
	(524.08,346.89) --
	(524.19,346.89) --
	(524.29,346.89) --
	(524.40,346.89) --
	(524.50,346.89) --
	(524.61,346.89) --
	(524.71,346.89) --
	(524.82,346.89) --
	(524.92,346.89) --
	(525.03,346.89) --
	(525.13,346.89) --
	(525.24,346.89) --
	(525.35,346.89) --
	(525.45,346.89) --
	(525.56,346.89) --
	(525.66,344.36) --
	(525.77,344.36) --
	(525.87,344.36) --
	(525.98,344.36) --
	(526.08,344.36) --
	(526.19,344.36) --
	(526.29,344.36) --
	(526.40,344.36) --
	(526.50,344.36) --
	(526.61,344.36) --
	(526.71,344.36) --
	(526.82,344.36) --
	(526.93,344.36) --
	(527.03,344.36) --
	(527.14,344.36) --
	(527.24,344.36) --
	(527.35,344.36) --
	(527.45,344.36) --
	(527.56,344.36) --
	(527.66,344.36) --
	(527.77,344.36) --
	(527.87,344.36) --
	(527.98,344.36) --
	(528.08,344.36) --
	(528.19,344.36) --
	(528.30,344.36) --
	(528.40,344.36) --
	(528.51,344.36) --
	(528.61,344.36) --
	(528.72,344.36) --
	(528.82,342.59) --
	(528.93,342.59) --
	(529.03,342.59) --
	(529.14,342.59) --
	(529.24,342.59) --
	(529.35,342.59) --
	(529.45,342.59) --
	(529.56,342.59) --
	(529.66,342.59) --
	(529.77,342.59) --
	(529.88,342.59) --
	(529.98,342.59) --
	(530.09,342.59) --
	(530.19,342.59) --
	(530.30,342.59) --
	(530.40,342.59) --
	(530.51,342.59) --
	(530.61,342.59) --
	(530.72,342.59) --
	(530.82,342.59) --
	(530.93,342.59) --
	(531.03,342.59) --
	(531.14,342.59) --
	(531.25,342.59) --
	(531.35,342.59) --
	(531.46,342.59) --
	(531.56,342.59) --
	(531.67,342.59) --
	(531.77,342.59) --
	(531.88,342.59) --
	(531.98,341.89) --
	(532.09,341.89) --
	(532.19,341.89) --
	(532.30,341.89) --
	(532.40,341.89) --
	(532.51,341.89) --
	(532.61,341.89) --
	(532.72,341.89) --
	(532.83,341.89) --
	(532.93,341.89) --
	(533.04,341.89) --
	(533.14,341.89) --
	(533.25,341.89) --
	(533.35,341.89) --
	(533.46,341.89) --
	(533.56,341.89) --
	(533.67,341.89) --
	(533.77,341.89) --
	(533.88,341.89) --
	(533.98,341.89) --
	(534.09,341.89) --
	(534.20,341.89) --
	(534.30,341.89) --
	(534.41,341.89) --
	(534.51,341.89) --
	(534.62,341.89) --
	(534.72,341.89) --
	(534.83,341.89) --
	(534.93,341.89) --
	(535.04,341.89) --
	(535.14,342.60) --
	(535.25,342.60) --
	(535.35,342.60) --
	(535.46,342.60) --
	(535.56,342.60) --
	(535.67,342.60) --
	(535.78,342.60) --
	(535.88,342.60) --
	(535.99,342.60) --
	(536.09,342.60) --
	(536.20,342.60) --
	(536.30,342.60) --
	(536.41,342.60) --
	(536.51,342.60) --
	(536.62,342.60) --
	(536.72,342.60) --
	(536.83,342.60) --
	(536.93,342.60) --
	(537.04,342.60) --
	(537.15,342.60) --
	(537.25,342.60) --
	(537.36,342.60) --
	(537.46,342.60) --
	(537.57,342.60) --
	(537.67,342.60) --
	(537.78,342.60) --
	(537.88,342.60) --
	(537.99,342.60) --
	(538.09,342.60) --
	(538.20,342.60) --
	(538.30,341.33) --
	(538.41,341.33) --
	(538.51,341.33) --
	(538.62,341.33) --
	(538.73,341.33) --
	(538.83,341.33) --
	(538.94,341.33) --
	(539.04,341.33) --
	(539.15,341.33) --
	(539.25,341.33) --
	(539.36,341.33) --
	(539.46,341.33) --
	(539.57,341.33) --
	(539.67,341.33) --
	(539.78,341.33) --
	(539.88,341.33) --
	(539.99,341.33) --
	(540.10,341.33) --
	(540.20,341.33) --
	(540.31,341.33) --
	(540.41,341.33) --
	(540.52,341.33) --
	(540.62,341.33) --
	(540.73,341.33) --
	(540.83,341.33) --
	(540.94,341.33) --
	(541.04,341.33) --
	(541.15,341.33) --
	(541.25,341.33) --
	(541.36,341.33) --
	(541.46,340.87) --
	(541.57,340.87) --
	(541.68,340.87) --
	(541.78,340.87) --
	(541.89,340.87) --
	(541.99,340.87) --
	(542.10,340.87) --
	(542.20,340.87) --
	(542.31,340.87) --
	(542.41,340.87) --
	(542.52,340.87) --
	(542.62,340.87) --
	(542.73,340.87) --
	(542.83,340.87) --
	(542.94,340.87) --
	(543.05,340.87) --
	(543.15,340.87) --
	(543.26,340.87) --
	(543.36,340.87) --
	(543.47,340.87) --
	(543.57,340.87) --
	(543.68,340.87) --
	(543.78,340.87) --
	(543.89,340.87) --
	(543.99,340.87) --
	(544.10,340.87) --
	(544.20,340.87) --
	(544.31,340.87) --
	(544.41,340.87) --
	(544.52,340.87) --
	(544.63,339.74) --
	(544.73,339.74) --
	(544.84,339.74) --
	(544.94,339.74) --
	(545.05,339.74) --
	(545.15,339.74) --
	(545.26,339.74) --
	(545.36,339.74) --
	(545.47,339.74) --
	(545.57,339.74) --
	(545.68,339.74) --
	(545.78,339.74) --
	(545.89,339.74) --
	(546.00,339.74) --
	(546.10,339.74) --
	(546.21,339.74) --
	(546.31,339.74) --
	(546.42,339.74) --
	(546.52,339.74) --
	(546.63,339.74) --
	(546.73,339.74) --
	(546.84,339.74) --
	(546.94,339.74) --
	(547.05,339.74) --
	(547.15,339.74) --
	(547.26,339.74) --
	(547.36,339.74) --
	(547.47,339.74) --
	(547.58,339.74) --
	(547.68,339.74) --
	(547.79,339.19) --
	(547.89,339.19) --
	(548.00,339.19) --
	(548.10,339.19) --
	(548.21,339.19) --
	(548.31,339.19) --
	(548.42,339.19) --
	(548.52,339.19) --
	(548.63,339.19) --
	(548.73,339.19) --
	(548.84,339.19) --
	(548.95,339.19) --
	(549.05,339.19) --
	(549.16,339.19) --
	(549.26,339.19) --
	(549.37,339.19) --
	(549.47,339.19) --
	(549.58,339.19) --
	(549.68,339.19) --
	(549.79,339.19) --
	(549.89,339.19) --
	(550.00,339.19) --
	(550.10,339.19) --
	(550.21,339.19) --
	(550.31,339.19) --
	(550.42,339.19) --
	(550.53,339.19) --
	(550.63,339.19) --
	(550.74,339.19) --
	(550.84,339.19) --
	(550.95,339.32) --
	(551.05,339.32) --
	(551.16,339.32) --
	(551.26,339.32) --
	(551.37,339.32) --
	(551.47,339.32) --
	(551.58,339.32) --
	(551.68,339.32) --
	(551.79,339.32) --
	(551.90,339.32) --
	(552.00,339.32) --
	(552.11,339.32) --
	(552.21,339.32) --
	(552.32,339.32) --
	(552.42,339.32) --
	(552.53,339.32) --
	(552.63,339.32) --
	(552.74,339.32) --
	(552.84,339.32) --
	(552.95,339.32) --
	(553.05,339.32) --
	(553.16,339.32) --
	(553.26,339.32) --
	(553.37,339.32) --
	(553.48,339.32) --
	(553.58,339.32) --
	(553.69,339.32) --
	(553.79,339.32) --
	(553.90,339.32) --
	(554.00,339.32) --
	(554.11,339.33) --
	(554.21,339.33) --
	(554.32,339.33) --
	(554.42,339.33) --
	(554.53,339.33) --
	(554.63,339.33) --
	(554.74,339.33) --
	(554.85,339.33) --
	(554.95,339.33) --
	(555.06,339.33) --
	(555.16,339.33) --
	(555.27,339.33) --
	(555.37,339.33) --
	(555.48,339.33) --
	(555.58,339.33) --
	(555.69,339.33) --
	(555.79,339.33) --
	(555.90,339.33) --
	(556.00,339.33) --
	(556.11,339.33) --
	(556.21,339.33) --
	(556.32,339.33) --
	(556.43,339.33) --
	(556.53,339.33) --
	(556.64,339.33) --
	(556.74,339.33) --
	(556.85,339.33) --
	(556.95,339.33) --
	(557.06,339.33) --
	(557.16,339.33) --
	(557.27,339.08) --
	(557.37,339.08) --
	(557.48,339.08) --
	(557.58,339.08) --
	(557.69,339.08) --
	(557.80,339.08) --
	(557.90,339.08) --
	(558.01,339.08) --
	(558.11,339.08) --
	(558.22,339.08) --
	(558.32,339.08) --
	(558.43,339.08) --
	(558.53,339.08) --
	(558.64,339.08) --
	(558.74,339.08) --
	(558.85,339.08) --
	(558.95,339.08) --
	(559.06,339.08) --
	(559.16,339.08) --
	(559.27,339.08) --
	(559.38,339.08) --
	(559.48,339.08) --
	(559.59,339.08) --
	(559.69,339.08) --
	(559.80,339.08) --
	(559.90,339.08) --
	(560.01,339.08) --
	(560.11,339.08) --
	(560.22,339.08) --
	(560.32,339.08) --
	(560.43,339.29) --
	(560.53,339.29) --
	(560.64,339.29) --
	(560.75,339.29) --
	(560.85,339.29) --
	(560.96,339.29) --
	(561.06,339.29) --
	(561.17,339.29) --
	(561.27,339.29) --
	(561.38,339.29) --
	(561.48,339.29) --
	(561.59,339.29) --
	(561.69,339.29) --
	(561.80,339.29) --
	(561.90,339.29) --
	(562.01,339.29) --
	(562.11,339.29) --
	(562.22,339.29) --
	(562.33,339.29) --
	(562.43,339.29) --
	(562.54,339.29) --
	(562.64,339.29) --
	(562.75,339.29) --
	(562.85,339.29) --
	(562.96,339.29) --
	(563.06,339.29) --
	(563.17,339.29) --
	(563.27,339.29) --
	(563.38,339.29) --
	(563.48,339.29) --
	(563.59,339.43) --
	(563.70,339.43) --
	(563.80,339.43) --
	(563.91,339.43) --
	(564.01,339.43) --
	(564.12,339.43) --
	(564.22,339.43) --
	(564.33,339.43) --
	(564.43,339.43) --
	(564.54,339.43) --
	(564.64,339.43) --
	(564.75,339.43) --
	(564.85,339.43) --
	(564.96,339.43) --
	(565.06,339.43) --
	(565.17,339.43) --
	(565.28,339.43) --
	(565.38,339.43) --
	(565.49,339.43) --
	(565.59,339.43) --
	(565.70,339.43) --
	(565.80,339.43) --
	(565.91,339.43) --
	(566.01,339.43) --
	(566.12,339.43) --
	(566.22,339.43) --
	(566.33,339.43) --
	(566.43,339.43) --
	(566.54,339.43) --
	(566.65,339.43) --
	(566.75,339.79) --
	(566.86,339.79) --
	(566.96,339.79) --
	(567.07,339.79) --
	(567.17,339.79) --
	(567.28,339.79) --
	(567.38,339.79) --
	(567.49,339.79) --
	(567.59,339.79) --
	(567.70,339.79) --
	(567.80,339.79) --
	(567.91,339.79) --
	(568.01,339.79) --
	(568.12,339.79) --
	(568.23,339.79) --
	(568.33,339.79) --
	(568.44,339.79) --
	(568.54,339.79) --
	(568.65,339.79) --
	(568.75,339.79) --
	(568.86,339.79) --
	(568.96,339.79) --
	(569.07,339.79) --
	(569.17,339.79) --
	(569.28,339.79) --
	(569.38,339.79) --
	(569.49,339.79) --
	(569.60,339.79) --
	(569.70,339.79) --
	(569.81,339.79) --
	(569.91,339.63) --
	(570.02,339.63) --
	(570.12,339.63) --
	(570.23,339.63) --
	(570.33,339.63) --
	(570.44,339.63) --
	(570.54,339.63) --
	(570.65,339.63) --
	(570.75,339.63) --
	(570.86,339.63) --
	(570.96,339.63) --
	(571.07,339.63) --
	(571.18,339.63) --
	(571.28,339.63) --
	(571.39,339.63) --
	(571.49,339.63) --
	(571.60,339.63) --
	(571.70,339.63) --
	(571.81,339.63) --
	(571.91,339.63) --
	(572.02,339.63) --
	(572.12,339.63) --
	(572.23,339.63) --
	(572.33,339.63) --
	(572.44,339.63) --
	(572.55,339.63) --
	(572.65,339.63) --
	(572.76,339.63) --
	(572.86,339.63) --
	(572.97,339.63) --
	(573.07,339.24) --
	(573.18,339.24) --
	(573.28,339.24) --
	(573.39,339.24) --
	(573.49,339.24) --
	(573.60,339.24) --
	(573.70,339.24) --
	(573.81,339.24) --
	(573.91,339.24) --
	(574.02,339.24) --
	(574.13,339.24) --
	(574.23,339.24) --
	(574.34,339.24) --
	(574.44,339.24) --
	(574.55,339.24) --
	(574.65,339.24) --
	(574.76,339.24) --
	(574.86,339.24) --
	(574.97,339.24) --
	(575.07,339.24) --
	(575.18,339.24) --
	(575.28,339.24) --
	(575.39,339.24) --
	(575.50,339.24) --
	(575.60,339.24) --
	(575.71,339.24) --
	(575.81,339.24) --
	(575.92,339.24) --
	(576.02,339.24) --
	(576.13,339.24) --
	(576.23,333.34) --
	(576.34,333.34) --
	(576.44,333.34) --
	(576.55,333.34) --
	(576.65,333.34) --
	(576.76,333.34) --
	(576.86,333.34) --
	(576.97,333.34) --
	(577.08,333.34) --
	(577.18,333.34) --
	(577.29,333.34) --
	(577.39,333.34) --
	(577.50,333.34) --
	(577.60,333.34) --
	(577.71,333.34) --
	(577.81,333.34) --
	(577.92,333.34) --
	(578.02,333.34) --
	(578.13,333.34) --
	(578.23,333.34) --
	(578.34,333.34) --
	(578.45,333.34) --
	(578.55,333.34) --
	(578.66,333.34) --
	(578.76,333.34) --
	(578.87,333.34) --
	(578.97,333.34) --
	(579.08,333.34) --
	(579.18,333.34) --
	(579.29,333.34) --
	(579.39,327.72) --
	(579.50,327.72) --
	(579.60,327.72) --
	(579.71,327.72) --
	(579.81,327.72) --
	(579.92,327.72) --
	(580.03,327.72) --
	(580.13,327.72) --
	(580.24,327.72) --
	(580.34,327.72) --
	(580.45,327.72) --
	(580.55,327.72) --
	(580.66,327.72) --
	(580.76,327.72) --
	(580.87,327.72) --
	(580.97,327.72) --
	(581.08,327.72) --
	(581.18,327.72) --
	(581.29,327.72) --
	(581.40,327.72) --
	(581.50,327.72) --
	(581.61,327.72) --
	(581.71,327.72) --
	(581.82,327.72) --
	(581.92,327.72) --
	(582.03,327.72) --
	(582.13,327.72) --
	(582.24,327.72) --
	(582.34,327.72) --
	(582.45,327.72) --
	(582.55,321.50) --
	(582.66,321.50) --
	(582.76,321.50) --
	(582.87,321.50) --
	(582.98,321.50) --
	(583.08,321.50) --
	(583.19,321.50) --
	(583.29,321.50) --
	(583.40,321.50) --
	(583.50,321.50) --
	(583.61,321.50) --
	(583.71,321.50) --
	(583.82,321.50) --
	(583.92,321.50) --
	(584.03,321.50) --
	(584.13,321.50) --
	(584.24,321.50) --
	(584.35,321.50) --
	(584.45,321.50) --
	(584.56,321.50) --
	(584.66,321.50) --
	(584.77,321.50) --
	(584.87,321.50) --
	(584.98,321.50) --
	(585.08,321.50) --
	(585.19,321.50) --
	(585.29,321.50) --
	(585.40,321.50) --
	(585.50,321.50) --
	(585.61,321.50) --
	(585.71,314.84) --
	(585.82,314.84) --
	(585.93,314.84) --
	(586.03,314.84) --
	(586.14,314.84) --
	(586.24,314.84) --
	(586.35,314.84) --
	(586.45,314.84) --
	(586.56,314.84) --
	(586.66,314.84) --
	(586.77,314.84) --
	(586.87,314.84) --
	(586.98,314.84) --
	(587.08,314.84) --
	(587.19,314.84) --
	(587.30,314.84) --
	(587.40,314.84) --
	(587.51,314.84) --
	(587.61,314.84) --
	(587.72,314.84) --
	(587.82,314.84) --
	(587.93,314.84) --
	(588.03,314.84) --
	(588.14,314.84) --
	(588.24,314.84) --
	(588.35,314.84) --
	(588.45,314.84) --
	(588.56,314.84) --
	(588.66,314.84) --
	(588.77,314.84) --
	(588.88,307.67) --
	(588.98,307.67) --
	(589.09,307.67) --
	(589.19,307.67) --
	(589.30,307.67) --
	(589.40,307.67) --
	(589.51,307.67) --
	(589.61,307.67) --
	(589.72,307.67) --
	(589.82,307.67) --
	(589.93,307.67) --
	(590.03,307.67) --
	(590.14,307.67) --
	(590.25,307.67) --
	(590.35,307.67) --
	(590.46,307.67) --
	(590.56,307.67) --
	(590.67,307.67) --
	(590.77,307.67) --
	(590.88,307.67) --
	(590.98,307.67) --
	(591.09,307.67) --
	(591.19,307.67) --
	(591.30,307.67) --
	(591.40,307.67) --
	(591.51,307.67) --
	(591.61,307.67) --
	(591.72,307.67) --
	(591.83,307.67) --
	(591.93,307.67) --
	(592.04,303.70) --
	(592.14,303.70) --
	(592.25,303.70) --
	(592.35,303.70) --
	(592.46,303.70) --
	(592.56,303.70) --
	(592.67,303.70) --
	(592.77,303.70) --
	(592.88,303.70) --
	(592.98,303.70) --
	(593.09,303.70) --
	(593.20,303.70) --
	(593.30,303.70) --
	(593.41,303.70) --
	(593.51,303.70) --
	(593.62,303.70) --
	(593.72,303.70) --
	(593.83,303.70) --
	(593.93,303.70) --
	(594.04,303.70) --
	(594.14,303.70) --
	(594.25,303.70) --
	(594.35,303.70) --
	(594.46,303.70) --
	(594.56,303.70) --
	(594.67,303.70) --
	(594.78,303.70) --
	(594.88,303.70) --
	(594.99,303.70) --
	(595.09,303.70) --
	(595.20,297.47) --
	(595.30,297.47) --
	(595.41,297.47) --
	(595.51,297.47) --
	(595.62,297.47) --
	(595.72,297.47) --
	(595.83,297.47) --
	(595.93,297.47) --
	(596.04,297.47) --
	(596.15,297.47) --
	(596.25,297.47) --
	(596.36,297.47) --
	(596.46,297.47) --
	(596.57,297.47) --
	(596.67,297.47) --
	(596.78,297.47) --
	(596.88,297.47) --
	(596.99,297.47) --
	(597.09,297.47) --
	(597.20,297.47) --
	(597.30,297.47) --
	(597.41,297.47) --
	(597.51,297.47) --
	(597.62,297.47) --
	(597.73,297.47) --
	(597.83,297.47) --
	(597.94,297.47) --
	(598.04,297.47) --
	(598.15,297.47) --
	(598.25,297.47) --
	(598.36,296.83) --
	(598.46,296.83) --
	(598.57,296.83) --
	(598.67,296.83) --
	(598.78,296.83) --
	(598.88,296.83) --
	(598.99,296.83) --
	(599.10,296.83) --
	(599.20,296.83) --
	(599.31,296.83) --
	(599.41,296.83) --
	(599.52,296.83) --
	(599.62,296.83) --
	(599.73,296.83) --
	(599.83,296.83) --
	(599.94,296.83) --
	(600.04,296.83) --
	(600.15,296.83) --
	(600.25,296.83) --
	(600.36,296.83) --
	(600.46,296.83) --
	(600.57,296.83) --
	(600.68,296.83) --
	(600.78,296.83) --
	(600.89,296.83) --
	(600.99,296.83) --
	(601.10,296.83) --
	(601.20,296.83) --
	(601.31,296.83) --
	(601.41,296.83) --
	(601.52,322.98) --
	(601.62,322.98) --
	(601.73,322.98) --
	(601.83,322.98) --
	(601.94,322.98) --
	(602.05,322.98) --
	(602.15,322.98) --
	(602.26,322.98) --
	(602.36,322.98) --
	(602.47,322.98) --
	(602.57,322.98) --
	(602.68,322.98) --
	(602.78,322.98) --
	(602.89,322.98) --
	(602.99,322.98) --
	(603.10,322.98) --
	(603.20,322.98) --
	(603.31,322.98) --
	(603.41,322.98) --
	(603.52,322.98) --
	(603.63,322.98) --
	(603.73,322.98) --
	(603.84,322.98) --
	(603.94,322.98) --
	(604.05,322.98) --
	(604.15,322.98) --
	(604.26,322.98) --
	(604.36,322.98) --
	(604.47,322.98) --
	(604.57,322.98) --
	(604.68,320.38) --
	(604.78,320.38) --
	(604.89,320.38) --
	(605.00,320.38) --
	(605.10,320.38) --
	(605.21,320.38) --
	(605.31,320.38) --
	(605.42,320.38) --
	(605.52,320.38) --
	(605.63,320.38) --
	(605.73,320.38) --
	(605.84,320.38) --
	(605.94,320.38) --
	(606.05,320.38) --
	(606.15,320.38) --
	(606.26,320.38) --
	(606.36,320.38) --
	(606.47,320.38) --
	(606.58,320.38) --
	(606.68,320.38) --
	(606.79,320.38) --
	(606.89,320.38) --
	(607.00,320.38) --
	(607.10,320.38) --
	(607.21,320.38) --
	(607.31,320.38) --
	(607.42,320.38) --
	(607.52,320.38) --
	(607.63,320.38) --
	(607.73,320.38) --
	(607.84,330.62) --
	(607.95,330.62) --
	(608.05,330.62) --
	(608.16,330.62) --
	(608.26,330.62) --
	(608.37,330.62) --
	(608.47,330.62) --
	(608.58,330.62) --
	(608.68,330.62) --
	(608.79,330.62) --
	(608.89,330.62) --
	(609.00,330.62) --
	(609.10,330.62) --
	(609.21,330.62) --
	(609.31,330.62) --
	(609.42,330.62) --
	(609.53,330.62) --
	(609.63,330.62) --
	(609.74,330.62) --
	(609.84,330.62) --
	(609.95,330.62) --
	(610.05,330.62) --
	(610.16,330.62) --
	(610.26,330.62) --
	(610.37,330.62) --
	(610.47,330.62) --
	(610.58,330.62) --
	(610.68,330.62) --
	(610.79,330.62) --
	(610.90,330.62) --
	(611.00,331.95) --
	(611.11,331.95) --
	(611.21,331.95) --
	(611.32,331.95) --
	(611.42,331.95) --
	(611.53,331.95) --
	(611.63,331.95) --
	(611.74,331.95) --
	(611.84,331.95) --
	(611.95,331.95) --
	(612.05,331.95) --
	(612.16,331.95) --
	(612.26,331.95) --
	(612.37,331.95) --
	(612.48,331.95) --
	(612.58,331.95) --
	(612.69,331.95) --
	(612.79,331.95) --
	(612.90,331.95) --
	(613.00,331.95) --
	(613.11,331.95) --
	(613.21,331.95) --
	(613.32,331.95) --
	(613.42,331.95) --
	(613.53,331.95) --
	(613.63,331.95) --
	(613.74,331.95) --
	(613.85,331.95) --
	(613.95,331.95) --
	(614.06,331.95) --
	(614.16,324.81) --
	(614.27,324.81) --
	(614.37,324.81) --
	(614.48,324.81) --
	(614.58,324.81) --
	(614.69,324.81) --
	(614.79,324.81) --
	(614.90,324.81) --
	(615.00,324.81) --
	(615.11,324.81) --
	(615.21,324.81) --
	(615.32,324.81) --
	(615.43,324.81) --
	(615.53,324.81) --
	(615.64,324.81) --
	(615.74,324.81) --
	(615.85,324.81) --
	(615.95,324.81) --
	(616.06,324.81) --
	(616.16,324.81) --
	(616.27,324.81) --
	(616.37,324.81) --
	(616.48,324.81) --
	(616.58,324.81) --
	(616.69,324.81) --
	(616.80,324.81) --
	(616.90,324.81) --
	(617.01,324.81) --
	(617.11,324.81) --
	(617.22,324.81) --
	(617.32,323.85) --
	(617.43,323.85) --
	(617.53,323.85) --
	(617.64,323.85) --
	(617.74,323.85) --
	(617.85,323.85) --
	(617.95,323.85) --
	(618.06,323.85) --
	(618.16,323.85) --
	(618.27,323.85) --
	(618.38,323.85) --
	(618.48,323.85) --
	(618.59,323.85) --
	(618.69,323.85) --
	(618.80,323.85) --
	(618.90,323.85) --
	(619.01,323.85) --
	(619.11,323.85) --
	(619.22,323.85) --
	(619.32,323.85) --
	(619.43,323.85) --
	(619.53,323.85) --
	(619.64,323.85) --
	(619.74,323.85) --
	(619.85,323.85) --
	(619.96,323.85) --
	(620.06,323.85) --
	(620.17,323.85) --
	(620.27,323.85) --
	(620.38,323.85) --
	(620.48,330.41) --
	(620.59,330.41) --
	(620.69,330.41) --
	(620.80,330.41) --
	(620.90,330.41) --
	(621.01,330.41) --
	(621.11,330.41) --
	(621.22,330.41) --
	(621.33,330.41) --
	(621.43,330.41) --
	(621.54,330.41) --
	(621.64,330.41) --
	(621.75,330.41) --
	(621.85,330.41) --
	(621.96,330.41) --
	(622.06,330.41) --
	(622.17,330.41) --
	(622.27,330.41) --
	(622.38,330.41) --
	(622.48,330.41) --
	(622.59,330.41) --
	(622.69,330.41) --
	(622.80,330.41) --
	(622.91,330.41) --
	(623.01,330.41) --
	(623.12,330.41) --
	(623.22,330.41) --
	(623.33,330.41) --
	(623.43,330.41) --
	(623.54,330.41) --
	(623.64,331.40) --
	(623.75,331.40) --
	(623.85,331.40) --
	(623.96,331.40) --
	(624.06,331.40) --
	(624.17,331.40) --
	(624.28,331.40) --
	(624.38,331.40) --
	(624.49,331.40) --
	(624.59,331.40) --
	(624.70,331.40) --
	(624.80,331.40) --
	(624.91,331.40) --
	(625.01,331.40) --
	(625.12,331.40) --
	(625.22,331.40) --
	(625.33,331.40) --
	(625.43,331.40) --
	(625.54,331.40) --
	(625.64,331.40) --
	(625.75,331.40) --
	(625.86,331.40) --
	(625.96,331.40) --
	(626.07,331.40) --
	(626.17,331.40) --
	(626.28,331.40) --
	(626.38,331.40) --
	(626.49,331.40) --
	(626.59,331.40) --
	(626.70,331.40) --
	(626.80,301.36) --
	(626.91,301.36) --
	(627.01,301.36) --
	(627.12,301.36) --
	(627.23,301.36) --
	(627.33,301.36) --
	(627.44,301.36) --
	(627.54,301.36) --
	(627.65,301.36) --
	(627.75,301.36) --
	(627.86,301.36) --
	(627.96,301.36) --
	(628.07,301.36) --
	(628.17,301.36) --
	(628.28,301.36) --
	(628.38,301.36) --
	(628.49,301.36) --
	(628.59,301.36) --
	(628.70,301.36) --
	(628.81,301.36) --
	(628.91,301.36) --
	(629.02,301.36) --
	(629.12,301.36) --
	(629.23,301.36) --
	(629.33,301.36) --
	(629.44,301.36) --
	(629.54,301.36) --
	(629.65,301.36) --
	(629.75,301.36) --
	(629.86,301.36) --
	(629.96,335.12) --
	(630.07,335.12) --
	(630.18,335.12) --
	(630.28,335.12) --
	(630.39,335.12) --
	(630.49,335.12) --
	(630.60,335.12) --
	(630.70,335.12) --
	(630.81,335.12) --
	(630.91,335.12) --
	(631.02,335.12) --
	(631.12,335.12) --
	(631.23,335.12) --
	(631.33,335.12) --
	(631.44,335.12) --
	(631.54,335.12) --
	(631.65,335.12) --
	(631.76,335.12) --
	(631.86,335.12) --
	(631.97,335.12) --
	(632.07,335.12) --
	(632.18,335.12) --
	(632.28,335.12) --
	(632.39,335.12) --
	(632.49,335.12) --
	(632.60,335.12) --
	(632.70,335.12) --
	(632.81,335.12) --
	(632.91,335.12) --
	(633.02,335.12) --
	(633.13,314.13) --
	(633.23,314.13) --
	(633.34,314.13) --
	(633.44,314.13) --
	(633.55,314.13) --
	(633.65,314.13) --
	(633.76,314.13) --
	(633.86,314.13) --
	(633.97,314.13) --
	(634.07,314.13) --
	(634.18,314.13) --
	(634.28,314.13) --
	(634.39,314.13) --
	(634.49,314.13) --
	(634.60,314.13) --
	(634.71,314.13) --
	(634.81,314.13) --
	(634.92,314.13) --
	(635.02,314.13) --
	(635.13,314.13) --
	(635.23,314.13) --
	(635.34,314.13) --
	(635.44,314.13) --
	(635.55,314.13) --
	(635.65,314.13) --
	(635.76,314.13) --
	(635.86,314.13) --
	(635.97,314.13) --
	(636.08,314.13) --
	(636.18,314.13) --
	(636.29,333.77) --
	(636.39,333.77) --
	(636.50,333.77) --
	(636.60,333.77) --
	(636.71,333.77) --
	(636.81,333.77) --
	(636.92,333.77) --
	(637.02,333.77) --
	(637.13,333.77) --
	(637.23,333.77) --
	(637.34,333.77) --
	(637.44,333.77) --
	(637.55,333.77) --
	(637.66,333.77) --
	(637.76,333.77) --
	(637.87,333.77) --
	(637.97,333.77) --
	(638.08,333.77) --
	(638.18,333.77) --
	(638.29,333.77) --
	(638.39,333.77) --
	(638.50,333.77) --
	(638.60,333.77) --
	(638.71,333.77) --
	(638.81,333.77) --
	(638.92,333.77) --
	(639.03,333.77) --
	(639.13,333.77) --
	(639.24,333.77) --
	(639.34,333.77) --
	(639.45,341.16) --
	(639.55,341.16) --
	(639.66,341.16) --
	(639.76,341.16) --
	(639.87,341.16) --
	(639.97,341.16) --
	(640.08,341.16) --
	(640.18,341.16) --
	(640.29,341.16) --
	(640.39,341.16) --
	(640.50,341.16) --
	(640.61,341.16) --
	(640.71,341.16) --
	(640.82,341.16) --
	(640.92,341.16) --
	(641.03,341.16) --
	(641.13,341.16) --
	(641.24,341.16) --
	(641.34,341.16) --
	(641.45,341.16) --
	(641.55,341.16) --
	(641.66,341.16) --
	(641.76,341.16) --
	(641.87,341.16) --
	(641.98,341.16) --
	(642.08,341.16) --
	(642.19,341.16) --
	(642.29,341.16) --
	(642.40,341.16) --
	(642.50,341.16) --
	(642.61,341.35) --
	(642.71,341.35) --
	(642.82,341.35) --
	(642.92,341.35) --
	(643.03,341.35) --
	(643.13,341.35) --
	(643.24,341.35) --
	(643.34,341.35) --
	(643.45,341.35) --
	(643.56,341.35) --
	(643.66,341.35) --
	(643.77,341.35) --
	(643.87,341.35) --
	(643.98,341.35) --
	(644.08,341.35) --
	(644.19,341.35) --
	(644.29,341.35) --
	(644.40,341.35) --
	(644.50,341.35) --
	(644.61,341.35) --
	(644.71,341.35) --
	(644.82,341.35) --
	(644.93,341.35) --
	(645.03,341.35) --
	(645.14,341.35) --
	(645.24,341.35) --
	(645.35,341.35) --
	(645.45,341.35) --
	(645.56,341.35) --
	(645.66,341.35) --
	(645.77,346.43) --
	(645.87,346.43) --
	(645.98,346.43) --
	(646.08,346.43) --
	(646.19,346.43) --
	(646.29,346.43) --
	(646.40,346.43) --
	(646.51,346.43) --
	(646.61,346.43) --
	(646.72,346.43) --
	(646.82,346.43) --
	(646.93,346.43) --
	(647.03,346.43) --
	(647.14,346.43) --
	(647.24,346.43) --
	(647.35,346.43) --
	(647.45,346.43) --
	(647.56,346.43) --
	(647.66,346.43) --
	(647.77,346.43) --
	(647.88,346.43) --
	(647.98,346.43) --
	(648.09,346.43) --
	(648.19,346.43) --
	(648.30,346.43) --
	(648.40,346.43) --
	(648.51,346.43) --
	(648.61,346.43) --
	(648.72,346.43) --
	(648.82,346.43) --
	(648.93,349.65) --
	(649.03,349.65) --
	(649.14,349.65) --
	(649.24,349.65) --
	(649.35,349.65) --
	(649.46,349.65) --
	(649.56,349.65) --
	(649.67,349.65) --
	(649.77,349.65) --
	(649.88,349.65) --
	(649.98,349.65) --
	(650.09,349.65) --
	(650.19,349.65) --
	(650.30,349.65) --
	(650.40,349.65) --
	(650.51,349.65) --
	(650.61,349.65) --
	(650.72,349.65) --
	(650.83,349.65) --
	(650.93,349.65) --
	(651.04,349.65) --
	(651.14,349.65) --
	(651.25,349.65) --
	(651.35,349.65) --
	(651.46,349.65) --
	(651.56,349.65) --
	(651.67,349.65) --
	(651.77,349.65) --
	(651.88,349.65) --
	(651.98,349.65) --
	(652.09,350.86) --
	(652.19,350.86) --
	(652.30,350.86) --
	(652.41,350.86) --
	(652.51,350.86) --
	(652.62,350.86) --
	(652.72,350.86) --
	(652.83,350.86) --
	(652.93,350.86) --
	(653.04,350.86) --
	(653.14,350.86) --
	(653.25,350.86) --
	(653.35,350.86) --
	(653.46,350.86) --
	(653.56,350.86) --
	(653.67,350.86) --
	(653.78,350.86) --
	(653.88,350.86) --
	(653.99,350.86) --
	(654.09,350.86) --
	(654.20,350.86) --
	(654.30,350.86) --
	(654.41,350.86) --
	(654.51,350.86) --
	(654.62,350.86) --
	(654.72,350.86) --
	(654.83,350.86) --
	(654.93,350.86) --
	(655.04,350.86) --
	(655.14,350.86) --
	(655.25,352.11) --
	(655.36,352.11) --
	(655.46,352.11) --
	(655.57,352.11) --
	(655.67,352.11) --
	(655.78,352.11) --
	(655.88,352.11) --
	(655.99,352.11) --
	(656.09,352.11) --
	(656.20,352.11) --
	(656.30,352.11) --
	(656.41,352.11) --
	(656.51,352.11) --
	(656.62,352.11) --
	(656.73,352.11) --
	(656.83,352.11) --
	(656.94,352.11) --
	(657.04,352.11) --
	(657.15,352.11) --
	(657.25,352.11) --
	(657.36,352.11) --
	(657.46,352.11) --
	(657.57,352.11) --
	(657.67,352.11) --
	(657.78,352.11) --
	(657.88,352.11) --
	(657.99,352.11) --
	(658.09,352.11) --
	(658.20,352.11) --
	(658.31,352.11) --
	(658.41,352.34) --
	(658.52,352.34) --
	(658.62,352.34) --
	(658.73,352.34) --
	(658.83,352.34) --
	(658.94,352.34) --
	(659.04,352.34) --
	(659.15,352.34) --
	(659.25,352.34) --
	(659.36,352.34) --
	(659.46,352.34) --
	(659.57,352.34) --
	(659.68,352.34) --
	(659.78,352.34) --
	(659.89,352.34) --
	(659.99,352.34) --
	(660.10,352.34) --
	(660.20,352.34) --
	(660.31,352.34) --
	(660.41,352.34) --
	(660.52,352.34) --
	(660.62,352.34) --
	(660.73,352.34) --
	(660.83,352.34) --
	(660.94,352.34) --
	(661.04,352.34) --
	(661.15,352.34) --
	(661.26,352.34) --
	(661.36,352.34) --
	(661.47,352.34) --
	(661.57,352.07) --
	(661.68,352.07) --
	(661.78,352.07) --
	(661.89,352.07) --
	(661.99,352.07) --
	(662.10,352.07) --
	(662.20,352.07) --
	(662.31,352.07) --
	(662.41,352.07) --
	(662.52,352.07) --
	(662.63,352.07) --
	(662.73,352.07) --
	(662.84,352.07) --
	(662.94,352.07) --
	(663.05,352.07) --
	(663.15,352.07) --
	(663.26,352.07) --
	(663.36,352.07) --
	(663.47,352.07) --
	(663.57,352.07) --
	(663.68,352.07) --
	(663.78,352.07) --
	(663.89,352.07) --
	(663.99,352.07) --
	(664.10,352.07) --
	(664.21,352.07) --
	(664.31,352.07) --
	(664.42,352.07) --
	(664.52,352.07) --
	(664.63,352.07) --
	(664.73,351.49) --
	(664.84,351.49) --
	(664.94,351.49) --
	(665.05,351.49) --
	(665.15,351.49) --
	(665.26,351.49) --
	(665.36,351.49) --
	(665.47,351.49) --
	(665.58,351.49) --
	(665.68,351.49) --
	(665.79,351.49) --
	(665.89,351.49) --
	(666.00,351.49) --
	(666.10,351.49) --
	(666.21,351.49) --
	(666.31,351.49) --
	(666.42,351.49) --
	(666.52,351.49) --
	(666.63,351.49) --
	(666.73,351.49) --
	(666.84,351.49) --
	(666.94,351.49) --
	(667.05,351.49) --
	(667.16,351.49) --
	(667.26,351.49) --
	(667.37,351.49) --
	(667.47,351.49) --
	(667.58,351.49) --
	(667.68,351.49) --
	(667.79,351.49) --
	(667.89,349.90) --
	(668.00,349.90) --
	(668.10,349.90) --
	(668.21,349.90) --
	(668.31,349.90) --
	(668.42,349.90) --
	(668.53,349.90) --
	(668.63,349.90) --
	(668.74,349.90) --
	(668.84,349.90) --
	(668.95,349.90) --
	(669.05,349.90) --
	(669.16,349.90) --
	(669.26,349.90) --
	(669.37,349.90) --
	(669.47,349.90) --
	(669.58,349.90) --
	(669.68,349.90) --
	(669.79,349.90) --
	(669.89,349.90) --
	(670.00,349.90) --
	(670.11,349.90) --
	(670.21,349.90) --
	(670.32,349.90) --
	(670.42,349.90) --
	(670.53,349.90) --
	(670.63,349.90) --
	(670.74,349.90) --
	(670.84,349.90) --
	(670.95,349.90) --
	(671.05,347.08) --
	(671.16,347.08) --
	(671.26,347.08) --
	(671.37,347.08) --
	(671.48,347.08) --
	(671.58,347.08) --
	(671.69,347.08) --
	(671.79,347.08) --
	(671.90,347.08) --
	(672.00,347.08) --
	(672.11,347.08) --
	(672.21,347.08) --
	(672.32,347.08) --
	(672.42,347.08) --
	(672.53,347.08) --
	(672.63,347.08) --
	(672.74,347.08) --
	(672.84,347.08) --
	(672.95,347.08) --
	(673.06,347.08) --
	(673.16,347.08) --
	(673.27,347.08) --
	(673.37,347.08) --
	(673.48,347.08) --
	(673.58,347.08) --
	(673.69,347.08) --
	(673.79,347.08) --
	(673.90,347.08) --
	(674.00,347.08) --
	(674.11,347.08) --
	(674.21,344.51) --
	(674.32,344.51) --
	(674.43,344.51) --
	(674.53,344.51) --
	(674.64,344.51) --
	(674.74,344.51) --
	(674.85,344.51) --
	(674.95,344.51) --
	(675.06,344.51) --
	(675.16,344.51) --
	(675.27,344.51) --
	(675.37,344.51) --
	(675.48,344.51) --
	(675.58,344.51) --
	(675.69,344.51) --
	(675.79,344.51) --
	(675.90,344.51) --
	(676.01,344.51) --
	(676.11,344.51) --
	(676.22,344.51) --
	(676.32,344.51) --
	(676.43,344.51) --
	(676.53,344.51) --
	(676.64,344.51) --
	(676.74,344.51) --
	(676.85,344.51) --
	(676.95,344.51) --
	(677.06,344.51) --
	(677.16,344.51) --
	(677.27,344.51) --
	(677.38,343.84) --
	(677.48,343.84) --
	(677.59,343.84) --
	(677.69,343.84) --
	(677.80,343.84) --
	(677.90,343.84) --
	(678.01,343.84) --
	(678.11,343.84) --
	(678.22,343.84) --
	(678.32,343.84) --
	(678.43,343.84) --
	(678.53,343.84) --
	(678.64,343.84) --
	(678.74,343.84) --
	(678.85,343.84) --
	(678.96,343.84) --
	(679.06,343.84) --
	(679.17,343.84) --
	(679.27,343.84) --
	(679.38,343.84) --
	(679.48,343.84) --
	(679.59,343.84) --
	(679.69,343.84) --
	(679.80,343.84) --
	(679.90,343.84) --
	(680.01,343.84) --
	(680.11,343.84) --
	(680.22,343.84) --
	(680.33,343.84) --
	(680.43,343.84) --
	(680.54,343.16) --
	(680.64,343.16) --
	(680.75,343.16) --
	(680.85,343.16) --
	(680.96,343.16) --
	(681.06,343.16) --
	(681.17,343.16) --
	(681.27,343.16) --
	(681.38,343.16) --
	(681.48,343.16) --
	(681.59,343.16) --
	(681.69,343.16) --
	(681.80,343.16) --
	(681.91,343.16) --
	(682.01,343.16) --
	(682.12,343.16) --
	(682.22,343.16) --
	(682.33,343.16) --
	(682.43,343.16) --
	(682.54,343.16) --
	(682.64,343.16) --
	(682.75,343.16) --
	(682.85,343.16) --
	(682.96,343.16) --
	(683.06,343.16) --
	(683.17,343.16) --
	(683.28,343.16) --
	(683.38,343.16) --
	(683.49,343.16) --
	(683.59,343.16) --
	(683.70,341.63) --
	(683.80,341.63) --
	(683.91,341.63) --
	(684.01,341.63) --
	(684.12,341.63) --
	(684.22,341.63) --
	(684.33,341.63) --
	(684.43,341.63) --
	(684.54,341.63) --
	(684.64,341.63) --
	(684.75,341.63) --
	(684.86,341.63) --
	(684.96,341.63) --
	(685.07,341.63) --
	(685.17,341.63) --
	(685.28,341.63) --
	(685.38,341.63) --
	(685.49,341.63) --
	(685.59,341.63) --
	(685.70,341.63) --
	(685.80,341.63) --
	(685.91,341.63) --
	(686.01,341.63) --
	(686.12,341.63) --
	(686.23,341.63) --
	(686.33,341.63) --
	(686.44,341.63) --
	(686.54,341.63) --
	(686.65,341.63) --
	(686.75,341.63) --
	(686.86,342.28);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 1.4pt,line join=round] ( 80.00,341.19) --
	( 80.11,341.19) --
	( 80.21,341.19) --
	( 80.32,341.19) --
	( 80.42,341.19) --
	( 80.53,341.19) --
	( 80.63,341.19) --
	( 80.74,341.19) --
	( 80.85,341.19) --
	( 80.95,341.19) --
	( 81.06,341.19) --
	( 81.16,341.19) --
	( 81.27,341.19) --
	( 81.37,341.19) --
	( 81.48,341.19) --
	( 81.58,341.19) --
	( 81.69,341.19) --
	( 81.79,341.19) --
	( 81.90,341.19) --
	( 82.00,341.19) --
	( 82.11,341.19) --
	( 82.21,341.19) --
	( 82.32,341.19) --
	( 82.43,341.19) --
	( 82.53,341.19) --
	( 82.64,341.19) --
	( 82.74,341.19) --
	( 82.85,341.19) --
	( 82.95,341.19) --
	( 83.06,341.19) --
	( 83.16,340.73) --
	( 83.27,340.73) --
	( 83.37,340.73) --
	( 83.48,340.73) --
	( 83.58,340.73) --
	( 83.69,340.73) --
	( 83.80,340.73) --
	( 83.90,340.73) --
	( 84.01,340.73) --
	( 84.11,340.73) --
	( 84.22,340.73) --
	( 84.32,340.73) --
	( 84.43,340.73) --
	( 84.53,340.73) --
	( 84.64,340.73) --
	( 84.74,340.73) --
	( 84.85,340.73) --
	( 84.95,340.73) --
	( 85.06,340.73) --
	( 85.16,340.73) --
	( 85.27,340.73) --
	( 85.38,340.73) --
	( 85.48,340.73) --
	( 85.59,340.73) --
	( 85.69,340.73) --
	( 85.80,340.73) --
	( 85.90,340.73) --
	( 86.01,340.73) --
	( 86.11,340.73) --
	( 86.22,340.73) --
	( 86.32,340.30) --
	( 86.43,340.30) --
	( 86.53,340.30) --
	( 86.64,340.30) --
	( 86.75,340.30) --
	( 86.85,340.30) --
	( 86.96,340.30) --
	( 87.06,340.30) --
	( 87.17,340.30) --
	( 87.27,340.30) --
	( 87.38,340.30) --
	( 87.48,340.30) --
	( 87.59,340.30) --
	( 87.69,340.30) --
	( 87.80,340.30) --
	( 87.90,340.30) --
	( 88.01,340.30) --
	( 88.11,340.30) --
	( 88.22,340.30) --
	( 88.33,340.30) --
	( 88.43,340.30) --
	( 88.54,340.30) --
	( 88.64,340.30) --
	( 88.75,340.30) --
	( 88.85,340.30) --
	( 88.96,340.30) --
	( 89.06,340.30) --
	( 89.17,340.30) --
	( 89.27,340.30) --
	( 89.38,340.30) --
	( 89.48,339.17) --
	( 89.59,339.17) --
	( 89.70,339.17) --
	( 89.80,339.17) --
	( 89.91,339.17) --
	( 90.01,339.17) --
	( 90.12,339.17) --
	( 90.22,339.17) --
	( 90.33,339.17) --
	( 90.43,339.17) --
	( 90.54,339.17) --
	( 90.64,339.17) --
	( 90.75,339.17) --
	( 90.85,339.17) --
	( 90.96,339.17) --
	( 91.06,339.17) --
	( 91.17,339.17) --
	( 91.28,339.17) --
	( 91.38,339.17) --
	( 91.49,339.17) --
	( 91.59,339.17) --
	( 91.70,339.17) --
	( 91.80,339.17) --
	( 91.91,339.17) --
	( 92.01,339.17) --
	( 92.12,339.17) --
	( 92.22,339.17) --
	( 92.33,339.17) --
	( 92.43,339.17) --
	( 92.54,339.17) --
	( 92.65,338.98) --
	( 92.75,338.98) --
	( 92.86,338.98) --
	( 92.96,338.98) --
	( 93.07,338.98) --
	( 93.17,338.98) --
	( 93.28,338.98) --
	( 93.38,338.98) --
	( 93.49,338.98) --
	( 93.59,338.98) --
	( 93.70,338.98) --
	( 93.80,338.98) --
	( 93.91,338.98) --
	( 94.01,338.98) --
	( 94.12,338.98) --
	( 94.23,338.98) --
	( 94.33,338.98) --
	( 94.44,338.98) --
	( 94.54,338.98) --
	( 94.65,338.98) --
	( 94.75,338.98) --
	( 94.86,338.98) --
	( 94.96,338.98) --
	( 95.07,338.98) --
	( 95.17,338.98) --
	( 95.28,338.98) --
	( 95.38,338.98) --
	( 95.49,338.98) --
	( 95.60,338.98) --
	( 95.70,338.98) --
	( 95.81,339.17) --
	( 95.91,339.17) --
	( 96.02,339.17) --
	( 96.12,339.17) --
	( 96.23,339.17) --
	( 96.33,339.17) --
	( 96.44,339.17) --
	( 96.54,339.17) --
	( 96.65,339.17) --
	( 96.75,339.17) --
	( 96.86,339.17) --
	( 96.96,339.17) --
	( 97.07,339.17) --
	( 97.18,339.17) --
	( 97.28,339.17) --
	( 97.39,339.17) --
	( 97.49,339.17) --
	( 97.60,339.17) --
	( 97.70,339.17) --
	( 97.81,339.17) --
	( 97.91,339.17) --
	( 98.02,339.17) --
	( 98.12,339.17) --
	( 98.23,339.17) --
	( 98.33,339.17) --
	( 98.44,339.17) --
	( 98.55,339.17) --
	( 98.65,339.17) --
	( 98.76,339.17) --
	( 98.86,339.17) --
	( 98.97,338.67) --
	( 99.07,338.67) --
	( 99.18,338.67) --
	( 99.28,338.67) --
	( 99.39,338.67) --
	( 99.49,338.67) --
	( 99.60,338.67) --
	( 99.70,338.67) --
	( 99.81,338.67) --
	( 99.91,338.67) --
	(100.02,338.67) --
	(100.13,338.67) --
	(100.23,338.67) --
	(100.34,338.67) --
	(100.44,338.67) --
	(100.55,338.67) --
	(100.65,338.67) --
	(100.76,338.67) --
	(100.86,338.67) --
	(100.97,338.67) --
	(101.07,338.67) --
	(101.18,338.67) --
	(101.28,338.67) --
	(101.39,338.67) --
	(101.50,338.67) --
	(101.60,338.67) --
	(101.71,338.67) --
	(101.81,338.67) --
	(101.92,338.67) --
	(102.02,338.67) --
	(102.13,338.80) --
	(102.23,338.80) --
	(102.34,338.80) --
	(102.44,338.80) --
	(102.55,338.80) --
	(102.65,338.80) --
	(102.76,338.80) --
	(102.86,338.80) --
	(102.97,338.80) --
	(103.08,338.80) --
	(103.18,338.80) --
	(103.29,338.80) --
	(103.39,338.80) --
	(103.50,338.80) --
	(103.60,338.80) --
	(103.71,338.80) --
	(103.81,338.80) --
	(103.92,338.80) --
	(104.02,338.80) --
	(104.13,338.80) --
	(104.23,338.80) --
	(104.34,338.80) --
	(104.45,338.80) --
	(104.55,338.80) --
	(104.66,338.80) --
	(104.76,338.80) --
	(104.87,338.80) --
	(104.97,338.80) --
	(105.08,338.80) --
	(105.18,338.80) --
	(105.29,338.53) --
	(105.39,338.53) --
	(105.50,338.53) --
	(105.60,338.53) --
	(105.71,338.53) --
	(105.81,338.53) --
	(105.92,338.53) --
	(106.03,338.53) --
	(106.13,338.53) --
	(106.24,338.53) --
	(106.34,338.53) --
	(106.45,338.53) --
	(106.55,338.53) --
	(106.66,338.53) --
	(106.76,338.53) --
	(106.87,338.53) --
	(106.97,338.53) --
	(107.08,338.53) --
	(107.18,338.53) --
	(107.29,338.53) --
	(107.40,338.53) --
	(107.50,338.53) --
	(107.61,338.53) --
	(107.71,338.53) --
	(107.82,338.53) --
	(107.92,338.53) --
	(108.03,338.53) --
	(108.13,338.53) --
	(108.24,338.53) --
	(108.34,338.53) --
	(108.45,338.18) --
	(108.55,338.18) --
	(108.66,338.18) --
	(108.76,338.18) --
	(108.87,338.18) --
	(108.98,338.18) --
	(109.08,338.18) --
	(109.19,338.18) --
	(109.29,338.18) --
	(109.40,338.18) --
	(109.50,338.18) --
	(109.61,338.18) --
	(109.71,338.18) --
	(109.82,338.18) --
	(109.92,338.18) --
	(110.03,338.18) --
	(110.13,338.18) --
	(110.24,338.18) --
	(110.35,338.18) --
	(110.45,338.18) --
	(110.56,338.18) --
	(110.66,338.18) --
	(110.77,338.18) --
	(110.87,338.18) --
	(110.98,338.18) --
	(111.08,338.18) --
	(111.19,338.18) --
	(111.29,338.18) --
	(111.40,338.18) --
	(111.50,338.18) --
	(111.61,337.39) --
	(111.71,337.39) --
	(111.82,337.39) --
	(111.93,337.39) --
	(112.03,337.39) --
	(112.14,337.39) --
	(112.24,337.39) --
	(112.35,337.39) --
	(112.45,337.39) --
	(112.56,337.39) --
	(112.66,337.39) --
	(112.77,337.39) --
	(112.87,337.39) --
	(112.98,337.39) --
	(113.08,337.39) --
	(113.19,337.39) --
	(113.30,337.39) --
	(113.40,337.39) --
	(113.51,337.39) --
	(113.61,337.39) --
	(113.72,337.39) --
	(113.82,337.39) --
	(113.93,337.39) --
	(114.03,337.39) --
	(114.14,337.39) --
	(114.24,337.39) --
	(114.35,337.39) --
	(114.45,337.39) --
	(114.56,337.39) --
	(114.66,337.39) --
	(114.77,335.49) --
	(114.88,335.49) --
	(114.98,335.49) --
	(115.09,335.49) --
	(115.19,335.49) --
	(115.30,335.49) --
	(115.40,335.49) --
	(115.51,335.49) --
	(115.61,335.49) --
	(115.72,335.49) --
	(115.82,335.49) --
	(115.93,335.49) --
	(116.03,335.49) --
	(116.14,335.49) --
	(116.25,335.49) --
	(116.35,335.49) --
	(116.46,335.49) --
	(116.56,335.49) --
	(116.67,335.49) --
	(116.77,335.49) --
	(116.88,335.49) --
	(116.98,335.49) --
	(117.09,335.49) --
	(117.19,335.49) --
	(117.30,335.49) --
	(117.40,335.49) --
	(117.51,335.49) --
	(117.61,335.49) --
	(117.72,335.49) --
	(117.83,335.49) --
	(117.93,333.87) --
	(118.04,333.87) --
	(118.14,333.87) --
	(118.25,333.87) --
	(118.35,333.87) --
	(118.46,333.87) --
	(118.56,333.87) --
	(118.67,333.87) --
	(118.77,333.87) --
	(118.88,333.87) --
	(118.98,333.87) --
	(119.09,333.87) --
	(119.20,333.87) --
	(119.30,333.87) --
	(119.41,333.87) --
	(119.51,333.87) --
	(119.62,333.87) --
	(119.72,333.87) --
	(119.83,333.87) --
	(119.93,333.87) --
	(120.04,333.87) --
	(120.14,333.87) --
	(120.25,333.87) --
	(120.35,333.87) --
	(120.46,333.87) --
	(120.56,333.87) --
	(120.67,333.87) --
	(120.78,333.87) --
	(120.88,333.87) --
	(120.99,333.87) --
	(121.09,333.42) --
	(121.20,333.42) --
	(121.30,333.42) --
	(121.41,333.42) --
	(121.51,333.42) --
	(121.62,333.42) --
	(121.72,333.42) --
	(121.83,333.42) --
	(121.93,333.42) --
	(122.04,333.42) --
	(122.15,333.42) --
	(122.25,333.42) --
	(122.36,333.42) --
	(122.46,333.42) --
	(122.57,333.42) --
	(122.67,333.42) --
	(122.78,333.42) --
	(122.88,333.42) --
	(122.99,333.42) --
	(123.09,333.42) --
	(123.20,333.42) --
	(123.30,333.42) --
	(123.41,333.42) --
	(123.51,333.42) --
	(123.62,333.42) --
	(123.73,333.42) --
	(123.83,333.42) --
	(123.94,333.42) --
	(124.04,333.42) --
	(124.15,333.42) --
	(124.25,321.09) --
	(124.36,321.09) --
	(124.46,321.09) --
	(124.57,321.09) --
	(124.67,321.09) --
	(124.78,321.09) --
	(124.88,321.09) --
	(124.99,321.09) --
	(125.10,321.09) --
	(125.20,321.09) --
	(125.31,321.09) --
	(125.41,321.09) --
	(125.52,321.09) --
	(125.62,321.09) --
	(125.73,321.09) --
	(125.83,321.09) --
	(125.94,321.09) --
	(126.04,321.09) --
	(126.15,321.09) --
	(126.25,321.09) --
	(126.36,321.09) --
	(126.46,321.09) --
	(126.57,321.09) --
	(126.68,321.09) --
	(126.78,321.09) --
	(126.89,321.09) --
	(126.99,321.09) --
	(127.10,321.09) --
	(127.20,321.09) --
	(127.31,321.09) --
	(127.41,313.63) --
	(127.52,313.63) --
	(127.62,313.63) --
	(127.73,313.63) --
	(127.83,313.63) --
	(127.94,313.63) --
	(128.04,313.63) --
	(128.15,313.63) --
	(128.26,313.63) --
	(128.36,313.63) --
	(128.47,313.63) --
	(128.57,313.63) --
	(128.68,313.63) --
	(128.78,313.63) --
	(128.89,313.63) --
	(128.99,313.63) --
	(129.10,313.63) --
	(129.20,313.63) --
	(129.31,313.63) --
	(129.41,313.63) --
	(129.52,313.63) --
	(129.63,313.63) --
	(129.73,313.63) --
	(129.84,313.63) --
	(129.94,313.63) --
	(130.05,313.63) --
	(130.15,313.63) --
	(130.26,313.63) --
	(130.36,313.63) --
	(130.47,313.63) --
	(130.57,306.67) --
	(130.68,306.67) --
	(130.78,306.67) --
	(130.89,306.67) --
	(130.99,306.67) --
	(131.10,306.67) --
	(131.21,306.67) --
	(131.31,306.67) --
	(131.42,306.67) --
	(131.52,306.67) --
	(131.63,306.67) --
	(131.73,306.67) --
	(131.84,306.67) --
	(131.94,306.67) --
	(132.05,306.67) --
	(132.15,306.67) --
	(132.26,306.67) --
	(132.36,306.67) --
	(132.47,306.67) --
	(132.58,306.67) --
	(132.68,306.67) --
	(132.79,306.67) --
	(132.89,306.67) --
	(133.00,306.67) --
	(133.10,306.67) --
	(133.21,306.67) --
	(133.31,306.67) --
	(133.42,306.67) --
	(133.52,306.67) --
	(133.63,306.67) --
	(133.73,299.01) --
	(133.84,299.01) --
	(133.94,299.01) --
	(134.05,299.01) --
	(134.16,299.01) --
	(134.26,299.01) --
	(134.37,299.01) --
	(134.47,299.01) --
	(134.58,299.01) --
	(134.68,299.01) --
	(134.79,299.01) --
	(134.89,299.01) --
	(135.00,299.01) --
	(135.10,299.01) --
	(135.21,299.01) --
	(135.31,299.01) --
	(135.42,299.01) --
	(135.53,299.01) --
	(135.63,299.01) --
	(135.74,299.01) --
	(135.84,299.01) --
	(135.95,299.01) --
	(136.05,299.01) --
	(136.16,299.01) --
	(136.26,299.01) --
	(136.37,299.01) --
	(136.47,299.01) --
	(136.58,299.01) --
	(136.68,299.01) --
	(136.79,299.01) --
	(136.89,293.57) --
	(137.00,293.57) --
	(137.11,293.57) --
	(137.21,293.57) --
	(137.32,293.57) --
	(137.42,293.57) --
	(137.53,293.57) --
	(137.63,293.57) --
	(137.74,293.57) --
	(137.84,293.57) --
	(137.95,293.57) --
	(138.05,293.57) --
	(138.16,293.57) --
	(138.26,293.57) --
	(138.37,293.57) --
	(138.48,293.57) --
	(138.58,293.57) --
	(138.69,293.57) --
	(138.79,293.57) --
	(138.90,293.57) --
	(139.00,293.57) --
	(139.11,293.57) --
	(139.21,293.57) --
	(139.32,293.57) --
	(139.42,293.57) --
	(139.53,293.57) --
	(139.63,293.57) --
	(139.74,293.57) --
	(139.84,293.57) --
	(139.95,293.57) --
	(140.06,299.82) --
	(140.16,299.82) --
	(140.27,299.82) --
	(140.37,299.82) --
	(140.48,299.82) --
	(140.58,299.82) --
	(140.69,299.82) --
	(140.79,299.82) --
	(140.90,299.82) --
	(141.00,299.82) --
	(141.11,299.82) --
	(141.21,299.82) --
	(141.32,299.82) --
	(141.43,299.82) --
	(141.53,299.82) --
	(141.64,299.82) --
	(141.74,299.82) --
	(141.85,299.82) --
	(141.95,299.82) --
	(142.06,299.82) --
	(142.16,299.82) --
	(142.27,299.82) --
	(142.37,299.82) --
	(142.48,299.82) --
	(142.58,299.82) --
	(142.69,299.82) --
	(142.79,299.82) --
	(142.90,299.82) --
	(143.01,299.82) --
	(143.11,299.82) --
	(143.22,284.65) --
	(143.32,284.65) --
	(143.43,284.65) --
	(143.53,284.65) --
	(143.64,284.65) --
	(143.74,284.65) --
	(143.85,284.65) --
	(143.95,284.65) --
	(144.06,284.65) --
	(144.16,284.65) --
	(144.27,284.65) --
	(144.38,284.65) --
	(144.48,284.65) --
	(144.59,284.65) --
	(144.69,284.65) --
	(144.80,284.65) --
	(144.90,284.65) --
	(145.01,284.65) --
	(145.11,284.65) --
	(145.22,284.65) --
	(145.32,284.65) --
	(145.43,284.65) --
	(145.53,284.65) --
	(145.64,284.65) --
	(145.74,284.65) --
	(145.85,284.65) --
	(145.96,284.65) --
	(146.06,284.65) --
	(146.17,284.65) --
	(146.27,284.65) --
	(146.38,282.75) --
	(146.48,282.75) --
	(146.59,282.75) --
	(146.69,282.75) --
	(146.80,282.75) --
	(146.90,282.75) --
	(147.01,282.75) --
	(147.11,282.75) --
	(147.22,282.75) --
	(147.33,282.75) --
	(147.43,282.75) --
	(147.54,282.75) --
	(147.64,282.75) --
	(147.75,282.75) --
	(147.85,282.75) --
	(147.96,282.75) --
	(148.06,282.75) --
	(148.17,282.75) --
	(148.27,282.75) --
	(148.38,282.75) --
	(148.48,282.75) --
	(148.59,282.75) --
	(148.69,282.75) --
	(148.80,282.75) --
	(148.91,282.75) --
	(149.01,282.75) --
	(149.12,282.75) --
	(149.22,282.75) --
	(149.33,282.75) --
	(149.43,282.75) --
	(149.54,282.42) --
	(149.64,282.42) --
	(149.75,282.42) --
	(149.85,282.42) --
	(149.96,282.42) --
	(150.06,282.42) --
	(150.17,282.42) --
	(150.28,282.42) --
	(150.38,282.42) --
	(150.49,282.42) --
	(150.59,282.42) --
	(150.70,282.42) --
	(150.80,282.42) --
	(150.91,282.42) --
	(151.01,282.42) --
	(151.12,282.42) --
	(151.22,282.42) --
	(151.33,282.42) --
	(151.43,282.42) --
	(151.54,282.42) --
	(151.64,282.42) --
	(151.75,282.42) --
	(151.86,282.42) --
	(151.96,282.42) --
	(152.07,282.42) --
	(152.17,282.42) --
	(152.28,282.42) --
	(152.38,282.42) --
	(152.49,282.42) --
	(152.59,282.42) --
	(152.70,284.52) --
	(152.80,284.52) --
	(152.91,284.52) --
	(153.01,284.52) --
	(153.12,284.52) --
	(153.23,284.52) --
	(153.33,284.52) --
	(153.44,284.52) --
	(153.54,284.52) --
	(153.65,284.52) --
	(153.75,284.52) --
	(153.86,284.52) --
	(153.96,284.52) --
	(154.07,284.52) --
	(154.17,284.52) --
	(154.28,284.52) --
	(154.38,284.52) --
	(154.49,284.52) --
	(154.59,284.52) --
	(154.70,284.52) --
	(154.81,284.52) --
	(154.91,284.52) --
	(155.02,284.52) --
	(155.12,284.52) --
	(155.23,284.52) --
	(155.33,284.52) --
	(155.44,284.52) --
	(155.54,284.52) --
	(155.65,284.52) --
	(155.75,284.52) --
	(155.86,283.99) --
	(155.96,283.99) --
	(156.07,283.99) --
	(156.18,283.99) --
	(156.28,283.99) --
	(156.39,283.99) --
	(156.49,283.99) --
	(156.60,283.99) --
	(156.70,283.99) --
	(156.81,283.99) --
	(156.91,283.99) --
	(157.02,283.99) --
	(157.12,283.99) --
	(157.23,283.99) --
	(157.33,283.99) --
	(157.44,283.99) --
	(157.54,283.99) --
	(157.65,283.99) --
	(157.76,283.99) --
	(157.86,283.99) --
	(157.97,283.99) --
	(158.07,283.99) --
	(158.18,283.99) --
	(158.28,283.99) --
	(158.39,283.99) --
	(158.49,283.99) --
	(158.60,283.99) --
	(158.70,283.99) --
	(158.81,283.99) --
	(158.91,283.99) --
	(159.02,282.77) --
	(159.13,282.77) --
	(159.23,282.77) --
	(159.34,282.77) --
	(159.44,282.77) --
	(159.55,282.77) --
	(159.65,282.77) --
	(159.76,282.77) --
	(159.86,282.77) --
	(159.97,282.77) --
	(160.07,282.77) --
	(160.18,282.77) --
	(160.28,282.77) --
	(160.39,282.77) --
	(160.49,282.77) --
	(160.60,282.77) --
	(160.71,282.77) --
	(160.81,282.77) --
	(160.92,282.77) --
	(161.02,282.77) --
	(161.13,282.77) --
	(161.23,282.77) --
	(161.34,282.77) --
	(161.44,282.77) --
	(161.55,282.77) --
	(161.65,282.77) --
	(161.76,282.77) --
	(161.86,282.77) --
	(161.97,282.77) --
	(162.08,282.77) --
	(162.18,287.87) --
	(162.29,287.87) --
	(162.39,287.87) --
	(162.50,287.87) --
	(162.60,287.87) --
	(162.71,287.87) --
	(162.81,287.87) --
	(162.92,287.87) --
	(163.02,287.87) --
	(163.13,287.87) --
	(163.23,287.87) --
	(163.34,287.87) --
	(163.44,287.87) --
	(163.55,287.87) --
	(163.66,287.87) --
	(163.76,287.87) --
	(163.87,287.87) --
	(163.97,287.87) --
	(164.08,287.87) --
	(164.18,287.87) --
	(164.29,287.87) --
	(164.39,287.87) --
	(164.50,287.87) --
	(164.60,287.87) --
	(164.71,287.87) --
	(164.81,287.87) --
	(164.92,287.87) --
	(165.03,287.87) --
	(165.13,287.87) --
	(165.24,287.87) --
	(165.34,283.18) --
	(165.45,283.18) --
	(165.55,283.18) --
	(165.66,283.18) --
	(165.76,283.18) --
	(165.87,283.18) --
	(165.97,283.18) --
	(166.08,283.18) --
	(166.18,283.18) --
	(166.29,283.18) --
	(166.39,283.18) --
	(166.50,283.18) --
	(166.61,283.18) --
	(166.71,283.18) --
	(166.82,283.18) --
	(166.92,283.18) --
	(167.03,283.18) --
	(167.13,283.18) --
	(167.24,283.18) --
	(167.34,283.18) --
	(167.45,283.18) --
	(167.55,283.18) --
	(167.66,283.18) --
	(167.76,283.18) --
	(167.87,283.18) --
	(167.98,283.18) --
	(168.08,283.18) --
	(168.19,283.18) --
	(168.29,283.18) --
	(168.40,283.18) --
	(168.50,285.64) --
	(168.61,285.64) --
	(168.71,285.64) --
	(168.82,285.64) --
	(168.92,285.64) --
	(169.03,285.64) --
	(169.13,285.64) --
	(169.24,285.64) --
	(169.34,285.64) --
	(169.45,285.64) --
	(169.56,285.64) --
	(169.66,285.64) --
	(169.77,285.64) --
	(169.87,285.64) --
	(169.98,285.64) --
	(170.08,285.64) --
	(170.19,285.64) --
	(170.29,285.64) --
	(170.40,285.64) --
	(170.50,285.64) --
	(170.61,285.64) --
	(170.71,285.64) --
	(170.82,285.64) --
	(170.93,285.64) --
	(171.03,285.64) --
	(171.14,285.64) --
	(171.24,285.64) --
	(171.35,285.64) --
	(171.45,285.64) --
	(171.56,285.64) --
	(171.66,286.11) --
	(171.77,286.11) --
	(171.87,286.11) --
	(171.98,286.11) --
	(172.08,286.11) --
	(172.19,286.11) --
	(172.29,286.11) --
	(172.40,286.11) --
	(172.51,286.11) --
	(172.61,286.11) --
	(172.72,286.11) --
	(172.82,286.11) --
	(172.93,286.11) --
	(173.03,286.11) --
	(173.14,286.11) --
	(173.24,286.11) --
	(173.35,286.11) --
	(173.45,286.11) --
	(173.56,286.11) --
	(173.66,286.11) --
	(173.77,286.11) --
	(173.88,286.11) --
	(173.98,286.11) --
	(174.09,286.11) --
	(174.19,286.11) --
	(174.30,286.11) --
	(174.40,286.11) --
	(174.51,286.11) --
	(174.61,286.11) --
	(174.72,286.11) --
	(174.82,288.63) --
	(174.93,288.63) --
	(175.03,288.63) --
	(175.14,288.63) --
	(175.24,288.63) --
	(175.35,288.63) --
	(175.46,288.63) --
	(175.56,288.63) --
	(175.67,288.63) --
	(175.77,288.63) --
	(175.88,288.63) --
	(175.98,288.63) --
	(176.09,288.63) --
	(176.19,288.63) --
	(176.30,288.63) --
	(176.40,288.63) --
	(176.51,288.63) --
	(176.61,288.63) --
	(176.72,288.63) --
	(176.83,288.63) --
	(176.93,288.63) --
	(177.04,288.63) --
	(177.14,288.63) --
	(177.25,288.63) --
	(177.35,288.63) --
	(177.46,288.63) --
	(177.56,288.63) --
	(177.67,288.63) --
	(177.77,288.63) --
	(177.88,288.63) --
	(177.98,305.75) --
	(178.09,305.75) --
	(178.19,305.75) --
	(178.30,305.75) --
	(178.41,305.75) --
	(178.51,305.75) --
	(178.62,305.75) --
	(178.72,305.75) --
	(178.83,305.75) --
	(178.93,305.75) --
	(179.04,305.75) --
	(179.14,305.75) --
	(179.25,305.75) --
	(179.35,305.75) --
	(179.46,305.75) --
	(179.56,305.75) --
	(179.67,305.75) --
	(179.78,305.75) --
	(179.88,305.75) --
	(179.99,305.75) --
	(180.09,305.75) --
	(180.20,305.75) --
	(180.30,305.75) --
	(180.41,305.75) --
	(180.51,305.75) --
	(180.62,305.75) --
	(180.72,305.75) --
	(180.83,305.75) --
	(180.93,305.75) --
	(181.04,305.75) --
	(181.14,306.01) --
	(181.25,306.01) --
	(181.36,306.01) --
	(181.46,306.01) --
	(181.57,306.01) --
	(181.67,306.01) --
	(181.78,306.01) --
	(181.88,306.01) --
	(181.99,306.01) --
	(182.09,306.01) --
	(182.20,306.01) --
	(182.30,306.01) --
	(182.41,306.01) --
	(182.51,306.01) --
	(182.62,306.01) --
	(182.73,306.01) --
	(182.83,306.01) --
	(182.94,306.01) --
	(183.04,306.01) --
	(183.15,306.01) --
	(183.25,306.01) --
	(183.36,306.01) --
	(183.46,306.01) --
	(183.57,306.01) --
	(183.67,306.01) --
	(183.78,306.01) --
	(183.88,306.01) --
	(183.99,306.01) --
	(184.09,306.01) --
	(184.20,306.01) --
	(184.31,311.40) --
	(184.41,311.40) --
	(184.52,311.40) --
	(184.62,311.40) --
	(184.73,311.40) --
	(184.83,311.40) --
	(184.94,311.40) --
	(185.04,311.40) --
	(185.15,311.40) --
	(185.25,311.40) --
	(185.36,311.40) --
	(185.46,311.40) --
	(185.57,311.40) --
	(185.68,311.40) --
	(185.78,311.40) --
	(185.89,311.40) --
	(185.99,311.40) --
	(186.10,311.40) --
	(186.20,311.40) --
	(186.31,311.40) --
	(186.41,311.40) --
	(186.52,311.40) --
	(186.62,311.40) --
	(186.73,311.40) --
	(186.83,311.40) --
	(186.94,311.40) --
	(187.04,311.40) --
	(187.15,311.40) --
	(187.26,311.40) --
	(187.36,311.40) --
	(187.47,323.57) --
	(187.57,323.57) --
	(187.68,323.57) --
	(187.78,323.57) --
	(187.89,323.57) --
	(187.99,323.57) --
	(188.10,323.57) --
	(188.20,323.57) --
	(188.31,323.57) --
	(188.41,323.57) --
	(188.52,323.57) --
	(188.63,323.57) --
	(188.73,323.57) --
	(188.84,323.57) --
	(188.94,323.57) --
	(189.05,323.57) --
	(189.15,323.57) --
	(189.26,323.57) --
	(189.36,323.57) --
	(189.47,323.57) --
	(189.57,323.57) --
	(189.68,323.57) --
	(189.78,323.57) --
	(189.89,323.57) --
	(189.99,323.57) --
	(190.10,323.57) --
	(190.21,323.57) --
	(190.31,323.57) --
	(190.42,323.57) --
	(190.52,323.57) --
	(190.63,331.63) --
	(190.73,331.63) --
	(190.84,331.63) --
	(190.94,331.63) --
	(191.05,331.63) --
	(191.15,331.63) --
	(191.26,331.63) --
	(191.36,331.63) --
	(191.47,331.63) --
	(191.58,331.63) --
	(191.68,331.63) --
	(191.79,331.63) --
	(191.89,331.63) --
	(192.00,331.63) --
	(192.10,331.63) --
	(192.21,331.63) --
	(192.31,331.63) --
	(192.42,331.63) --
	(192.52,331.63) --
	(192.63,331.63) --
	(192.73,331.63) --
	(192.84,331.63) --
	(192.94,331.63) --
	(193.05,331.63) --
	(193.16,331.63) --
	(193.26,331.63) --
	(193.37,331.63) --
	(193.47,331.63) --
	(193.58,331.63) --
	(193.68,331.63) --
	(193.79,339.69) --
	(193.89,339.69) --
	(194.00,339.69) --
	(194.10,339.69) --
	(194.21,339.69) --
	(194.31,339.69) --
	(194.42,339.69) --
	(194.53,339.69) --
	(194.63,339.69) --
	(194.74,339.69) --
	(194.84,339.69) --
	(194.95,339.69) --
	(195.05,339.69) --
	(195.16,339.69) --
	(195.26,339.69) --
	(195.37,339.69) --
	(195.47,339.69) --
	(195.58,339.69) --
	(195.68,339.69) --
	(195.79,339.69) --
	(195.89,339.69) --
	(196.00,339.69) --
	(196.11,339.69) --
	(196.21,339.69) --
	(196.32,339.69) --
	(196.42,339.69) --
	(196.53,339.69) --
	(196.63,339.69) --
	(196.74,339.69) --
	(196.84,339.69) --
	(196.95,345.15) --
	(197.05,345.15) --
	(197.16,345.15) --
	(197.26,345.15) --
	(197.37,345.15) --
	(197.48,345.15) --
	(197.58,345.15) --
	(197.69,345.15) --
	(197.79,345.15) --
	(197.90,345.15) --
	(198.00,345.15) --
	(198.11,345.15) --
	(198.21,345.15) --
	(198.32,345.15) --
	(198.42,345.15) --
	(198.53,345.15) --
	(198.63,345.15) --
	(198.74,345.15) --
	(198.84,345.15) --
	(198.95,345.15) --
	(199.06,345.15) --
	(199.16,345.15) --
	(199.27,345.15) --
	(199.37,345.15) --
	(199.48,345.15) --
	(199.58,345.15) --
	(199.69,345.15) --
	(199.79,345.15) --
	(199.90,345.15) --
	(200.00,345.15) --
	(200.11,345.41) --
	(200.21,345.41) --
	(200.32,345.41) --
	(200.43,345.41) --
	(200.53,345.41) --
	(200.64,345.41) --
	(200.74,345.41) --
	(200.85,345.41) --
	(200.95,345.41) --
	(201.06,345.41) --
	(201.16,345.41) --
	(201.27,345.41) --
	(201.37,345.41) --
	(201.48,345.41) --
	(201.58,345.41) --
	(201.69,345.41) --
	(201.79,345.41) --
	(201.90,345.41) --
	(202.01,345.41) --
	(202.11,345.41) --
	(202.22,345.41) --
	(202.32,345.41) --
	(202.43,345.41) --
	(202.53,345.41) --
	(202.64,345.41) --
	(202.74,345.41) --
	(202.85,345.41) --
	(202.95,345.41) --
	(203.06,345.41) --
	(203.16,345.41) --
	(203.27,346.64) --
	(203.38,346.64) --
	(203.48,346.64) --
	(203.59,346.64) --
	(203.69,346.64) --
	(203.80,346.64) --
	(203.90,346.64) --
	(204.01,346.64) --
	(204.11,346.64) --
	(204.22,346.64) --
	(204.32,346.64) --
	(204.43,346.64) --
	(204.53,346.64) --
	(204.64,346.64) --
	(204.74,346.64) --
	(204.85,346.64) --
	(204.96,346.64) --
	(205.06,346.64) --
	(205.17,346.64) --
	(205.27,346.64) --
	(205.38,346.64) --
	(205.48,346.64) --
	(205.59,346.64) --
	(205.69,346.64) --
	(205.80,346.64) --
	(205.90,346.64) --
	(206.01,346.64) --
	(206.11,346.64) --
	(206.22,346.64) --
	(206.33,346.64) --
	(206.43,348.80) --
	(206.54,348.80) --
	(206.64,348.80) --
	(206.75,348.80) --
	(206.85,348.80) --
	(206.96,348.80) --
	(207.06,348.80) --
	(207.17,348.80) --
	(207.27,348.80) --
	(207.38,348.80) --
	(207.48,348.80) --
	(207.59,348.80) --
	(207.69,348.80) --
	(207.80,348.80) --
	(207.91,348.80) --
	(208.01,348.80) --
	(208.12,348.80) --
	(208.22,348.80) --
	(208.33,348.80) --
	(208.43,348.80) --
	(208.54,348.80) --
	(208.64,348.80) --
	(208.75,348.80) --
	(208.85,348.80) --
	(208.96,348.80) --
	(209.06,348.80) --
	(209.17,348.80) --
	(209.28,348.80) --
	(209.38,348.80) --
	(209.49,348.80) --
	(209.59,348.82) --
	(209.70,348.82) --
	(209.80,348.82) --
	(209.91,348.82) --
	(210.01,348.82) --
	(210.12,348.82) --
	(210.22,348.82) --
	(210.33,348.82) --
	(210.43,348.82) --
	(210.54,348.82) --
	(210.64,348.82) --
	(210.75,348.82) --
	(210.86,348.82) --
	(210.96,348.82) --
	(211.07,348.82) --
	(211.17,348.82) --
	(211.28,348.82) --
	(211.38,348.82) --
	(211.49,348.82) --
	(211.59,348.82) --
	(211.70,348.82) --
	(211.80,348.82) --
	(211.91,348.82) --
	(212.01,348.82) --
	(212.12,348.82) --
	(212.23,348.82) --
	(212.33,348.82) --
	(212.44,348.82) --
	(212.54,348.82) --
	(212.65,348.82) --
	(212.75,347.43) --
	(212.86,347.43) --
	(212.96,347.43) --
	(213.07,347.43) --
	(213.17,347.43) --
	(213.28,347.43) --
	(213.38,347.43) --
	(213.49,347.43) --
	(213.59,347.43) --
	(213.70,347.43) --
	(213.81,347.43) --
	(213.91,347.43) --
	(214.02,347.43) --
	(214.12,347.43) --
	(214.23,347.43) --
	(214.33,347.43) --
	(214.44,347.43) --
	(214.54,347.43) --
	(214.65,347.43) --
	(214.75,347.43) --
	(214.86,347.43) --
	(214.96,347.43) --
	(215.07,347.43) --
	(215.18,347.43) --
	(215.28,347.43) --
	(215.39,347.43) --
	(215.49,347.43) --
	(215.60,347.43) --
	(215.70,347.43) --
	(215.81,347.43) --
	(215.91,346.36) --
	(216.02,346.36) --
	(216.12,346.36) --
	(216.23,346.36) --
	(216.33,346.36) --
	(216.44,346.36) --
	(216.54,346.36) --
	(216.65,346.36) --
	(216.76,346.36) --
	(216.86,346.36) --
	(216.97,346.36) --
	(217.07,346.36) --
	(217.18,346.36) --
	(217.28,346.36) --
	(217.39,346.36) --
	(217.49,346.36) --
	(217.60,346.36) --
	(217.70,346.36) --
	(217.81,346.36) --
	(217.91,346.36) --
	(218.02,346.36) --
	(218.13,346.36) --
	(218.23,346.36) --
	(218.34,346.36) --
	(218.44,346.36) --
	(218.55,346.36) --
	(218.65,346.36) --
	(218.76,346.36) --
	(218.86,346.36) --
	(218.97,346.36) --
	(219.07,344.67) --
	(219.18,344.67) --
	(219.28,344.67) --
	(219.39,344.67) --
	(219.49,344.67) --
	(219.60,344.67) --
	(219.71,344.67) --
	(219.81,344.67) --
	(219.92,344.67) --
	(220.02,344.67) --
	(220.13,344.67) --
	(220.23,344.67) --
	(220.34,344.67) --
	(220.44,344.67) --
	(220.55,344.67) --
	(220.65,344.67) --
	(220.76,344.67) --
	(220.86,344.67) --
	(220.97,344.67) --
	(221.08,344.67) --
	(221.18,344.67) --
	(221.29,344.67) --
	(221.39,344.67) --
	(221.50,344.67) --
	(221.60,344.67) --
	(221.71,344.67) --
	(221.81,344.67) --
	(221.92,344.67) --
	(222.02,344.67) --
	(222.13,344.67) --
	(222.23,343.15) --
	(222.34,343.15) --
	(222.44,343.15) --
	(222.55,343.15) --
	(222.66,343.15) --
	(222.76,343.15) --
	(222.87,343.15) --
	(222.97,343.15) --
	(223.08,343.15) --
	(223.18,343.15) --
	(223.29,343.15) --
	(223.39,343.15) --
	(223.50,343.15) --
	(223.60,343.15) --
	(223.71,343.15) --
	(223.81,343.15) --
	(223.92,343.15) --
	(224.03,343.15) --
	(224.13,343.15) --
	(224.24,343.15) --
	(224.34,343.15) --
	(224.45,343.15) --
	(224.55,343.15) --
	(224.66,343.15) --
	(224.76,343.15) --
	(224.87,343.15) --
	(224.97,343.15) --
	(225.08,343.15) --
	(225.18,343.15) --
	(225.29,343.15) --
	(225.39,342.64) --
	(225.50,342.64) --
	(225.61,342.64) --
	(225.71,342.64) --
	(225.82,342.64) --
	(225.92,342.64) --
	(226.03,342.64) --
	(226.13,342.64) --
	(226.24,342.64) --
	(226.34,342.64) --
	(226.45,342.64) --
	(226.55,342.64) --
	(226.66,342.64) --
	(226.76,342.64) --
	(226.87,342.64) --
	(226.97,342.64) --
	(227.08,342.64) --
	(227.19,342.64) --
	(227.29,342.64) --
	(227.40,342.64) --
	(227.50,342.64) --
	(227.61,342.64) --
	(227.71,342.64) --
	(227.82,342.64) --
	(227.92,342.64) --
	(228.03,342.64) --
	(228.13,342.64) --
	(228.24,342.64) --
	(228.34,342.64) --
	(228.45,342.64) --
	(228.56,340.99) --
	(228.66,340.99) --
	(228.77,340.99) --
	(228.87,340.99) --
	(228.98,340.99) --
	(229.08,340.99) --
	(229.19,340.99) --
	(229.29,340.99) --
	(229.40,340.99) --
	(229.50,340.99) --
	(229.61,340.99) --
	(229.71,340.99) --
	(229.82,340.99) --
	(229.92,340.99) --
	(230.03,340.99) --
	(230.14,340.99) --
	(230.24,340.99) --
	(230.35,340.99) --
	(230.45,340.99) --
	(230.56,340.99) --
	(230.66,340.99) --
	(230.77,340.99) --
	(230.87,340.99) --
	(230.98,340.99) --
	(231.08,340.99) --
	(231.19,340.99) --
	(231.29,340.99) --
	(231.40,340.99) --
	(231.51,340.99) --
	(231.61,340.99) --
	(231.72,341.39) --
	(231.82,341.39) --
	(231.93,341.39) --
	(232.03,341.39) --
	(232.14,341.39) --
	(232.24,341.39) --
	(232.35,341.39) --
	(232.45,341.39) --
	(232.56,341.39) --
	(232.66,341.39) --
	(232.77,341.39) --
	(232.87,341.39) --
	(232.98,341.39) --
	(233.09,341.39) --
	(233.19,341.39) --
	(233.30,341.39) --
	(233.40,341.39) --
	(233.51,341.39) --
	(233.61,341.39) --
	(233.72,341.39) --
	(233.82,341.39) --
	(233.93,341.39) --
	(234.03,341.39) --
	(234.14,341.39) --
	(234.24,341.39) --
	(234.35,341.39) --
	(234.46,341.39) --
	(234.56,341.39) --
	(234.67,341.39) --
	(234.77,341.39) --
	(234.88,340.46) --
	(234.98,340.46) --
	(235.09,340.46) --
	(235.19,340.46) --
	(235.30,340.46) --
	(235.40,340.46) --
	(235.51,340.46) --
	(235.61,340.46) --
	(235.72,340.46) --
	(235.82,340.46) --
	(235.93,340.46) --
	(236.04,340.46) --
	(236.14,340.46) --
	(236.25,340.46) --
	(236.35,340.46) --
	(236.46,340.46) --
	(236.56,340.46) --
	(236.67,340.46) --
	(236.77,340.46) --
	(236.88,340.46) --
	(236.98,340.46) --
	(237.09,340.46) --
	(237.19,340.46) --
	(237.30,340.46) --
	(237.41,340.46) --
	(237.51,340.46) --
	(237.62,340.46) --
	(237.72,340.46) --
	(237.83,340.46) --
	(237.93,340.46) --
	(238.04,339.48) --
	(238.14,339.48) --
	(238.25,339.48) --
	(238.35,339.48) --
	(238.46,339.48) --
	(238.56,339.48) --
	(238.67,339.48) --
	(238.77,339.48) --
	(238.88,339.48) --
	(238.99,339.48) --
	(239.09,339.48) --
	(239.20,339.48) --
	(239.30,339.48) --
	(239.41,339.48) --
	(239.51,339.48) --
	(239.62,339.48) --
	(239.72,339.48) --
	(239.83,339.48) --
	(239.93,339.48) --
	(240.04,339.48) --
	(240.14,339.48) --
	(240.25,339.48) --
	(240.36,339.48) --
	(240.46,339.48) --
	(240.57,339.48) --
	(240.67,339.48) --
	(240.78,339.48) --
	(240.88,339.48) --
	(240.99,339.48) --
	(241.09,339.48) --
	(241.20,339.06) --
	(241.30,339.06) --
	(241.41,339.06) --
	(241.51,339.06) --
	(241.62,339.06) --
	(241.72,339.06) --
	(241.83,339.06) --
	(241.94,339.06) --
	(242.04,339.06) --
	(242.15,339.06) --
	(242.25,339.06) --
	(242.36,339.06) --
	(242.46,339.06) --
	(242.57,339.06) --
	(242.67,339.06) --
	(242.78,339.06) --
	(242.88,339.06) --
	(242.99,339.06) --
	(243.09,339.06) --
	(243.20,339.06) --
	(243.31,339.06) --
	(243.41,339.06) --
	(243.52,339.06) --
	(243.62,339.06) --
	(243.73,339.06) --
	(243.83,339.06) --
	(243.94,339.06) --
	(244.04,339.06) --
	(244.15,339.06) --
	(244.25,339.06) --
	(244.36,338.95) --
	(244.46,338.95) --
	(244.57,338.95) --
	(244.67,338.95) --
	(244.78,338.95) --
	(244.89,338.95) --
	(244.99,338.95) --
	(245.10,338.95) --
	(245.20,338.95) --
	(245.31,338.95) --
	(245.41,338.95) --
	(245.52,338.95) --
	(245.62,338.95) --
	(245.73,338.95) --
	(245.83,338.95) --
	(245.94,338.95) --
	(246.04,338.95) --
	(246.15,338.95) --
	(246.26,338.95) --
	(246.36,338.95) --
	(246.47,338.95) --
	(246.57,338.95) --
	(246.68,338.95) --
	(246.78,338.95) --
	(246.89,338.95) --
	(246.99,338.95) --
	(247.10,338.95) --
	(247.20,338.95) --
	(247.31,338.95) --
	(247.41,338.95) --
	(247.52,339.06) --
	(247.62,339.06) --
	(247.73,339.06) --
	(247.84,339.06) --
	(247.94,339.06) --
	(248.05,339.06) --
	(248.15,339.06) --
	(248.26,339.06) --
	(248.36,339.06) --
	(248.47,339.06) --
	(248.57,339.06) --
	(248.68,339.06) --
	(248.78,339.06) --
	(248.89,339.06) --
	(248.99,339.06) --
	(249.10,339.06) --
	(249.21,339.06) --
	(249.31,339.06) --
	(249.42,339.06) --
	(249.52,339.06) --
	(249.63,339.06) --
	(249.73,339.06) --
	(249.84,339.06) --
	(249.94,339.06) --
	(250.05,339.06) --
	(250.15,339.06) --
	(250.26,339.06) --
	(250.36,339.06) --
	(250.47,339.06) --
	(250.57,339.06) --
	(250.68,338.42) --
	(250.79,338.42) --
	(250.89,338.42) --
	(251.00,338.42) --
	(251.10,338.42) --
	(251.21,338.42) --
	(251.31,338.42) --
	(251.42,338.42) --
	(251.52,338.42) --
	(251.63,338.42) --
	(251.73,338.42) --
	(251.84,338.42) --
	(251.94,338.42) --
	(252.05,338.42) --
	(252.16,338.42) --
	(252.26,338.42) --
	(252.37,338.42) --
	(252.47,338.42) --
	(252.58,338.42) --
	(252.68,338.42) --
	(252.79,338.42) --
	(252.89,338.42) --
	(253.00,338.42) --
	(253.10,338.42) --
	(253.21,338.42) --
	(253.31,338.42) --
	(253.42,338.42) --
	(253.52,338.42) --
	(253.63,338.42) --
	(253.74,338.42) --
	(253.84,338.33) --
	(253.95,338.33) --
	(254.05,338.33) --
	(254.16,338.33) --
	(254.26,338.33) --
	(254.37,338.33) --
	(254.47,338.33) --
	(254.58,338.33) --
	(254.68,338.33) --
	(254.79,338.33) --
	(254.89,338.33) --
	(255.00,338.33) --
	(255.11,338.33) --
	(255.21,338.33) --
	(255.32,338.33) --
	(255.42,338.33) --
	(255.53,338.33) --
	(255.63,338.33) --
	(255.74,338.33) --
	(255.84,338.33) --
	(255.95,338.33) --
	(256.05,338.33) --
	(256.16,338.33) --
	(256.26,338.33) --
	(256.37,338.33) --
	(256.47,338.33) --
	(256.58,338.33) --
	(256.69,338.33) --
	(256.79,338.33) --
	(256.90,338.33) --
	(257.00,338.47) --
	(257.11,338.47) --
	(257.21,338.47) --
	(257.32,338.47) --
	(257.42,338.47) --
	(257.53,338.47) --
	(257.63,338.47) --
	(257.74,338.47) --
	(257.84,338.47) --
	(257.95,338.47) --
	(258.06,338.47) --
	(258.16,338.47) --
	(258.27,338.47) --
	(258.37,338.47) --
	(258.48,338.47) --
	(258.58,338.47) --
	(258.69,338.47) --
	(258.79,338.47) --
	(258.90,338.47) --
	(259.00,338.47) --
	(259.11,338.47) --
	(259.21,338.47) --
	(259.32,338.47) --
	(259.42,338.47) --
	(259.53,338.47) --
	(259.64,338.47) --
	(259.74,338.47) --
	(259.85,338.47) --
	(259.95,338.47) --
	(260.06,338.47) --
	(260.16,337.97) --
	(260.27,337.97) --
	(260.37,337.97) --
	(260.48,337.97) --
	(260.58,337.97) --
	(260.69,337.97) --
	(260.79,337.97) --
	(260.90,337.97) --
	(261.01,337.97) --
	(261.11,337.97) --
	(261.22,337.97) --
	(261.32,337.97) --
	(261.43,337.97) --
	(261.53,337.97) --
	(261.64,337.97) --
	(261.74,337.97) --
	(261.85,337.97) --
	(261.95,337.97) --
	(262.06,337.97) --
	(262.16,337.97) --
	(262.27,337.97) --
	(262.37,337.97) --
	(262.48,337.97) --
	(262.59,337.97) --
	(262.69,337.97) --
	(262.80,337.97) --
	(262.90,337.97) --
	(263.01,337.97) --
	(263.11,337.97) --
	(263.22,337.97) --
	(263.32,337.46) --
	(263.43,337.46) --
	(263.53,337.46) --
	(263.64,337.46) --
	(263.74,337.46) --
	(263.85,337.46) --
	(263.96,337.46) --
	(264.06,337.46) --
	(264.17,337.46) --
	(264.27,337.46) --
	(264.38,337.46) --
	(264.48,337.46) --
	(264.59,337.46) --
	(264.69,337.46) --
	(264.80,337.46) --
	(264.90,337.46) --
	(265.01,337.46) --
	(265.11,337.46) --
	(265.22,337.46) --
	(265.32,337.46) --
	(265.43,337.46) --
	(265.54,337.46) --
	(265.64,337.46) --
	(265.75,337.46) --
	(265.85,337.46) --
	(265.96,337.46) --
	(266.06,337.46) --
	(266.17,337.46) --
	(266.27,337.46) --
	(266.38,337.46) --
	(266.48,338.00) --
	(266.59,338.00) --
	(266.69,338.00) --
	(266.80,338.00) --
	(266.91,338.00) --
	(267.01,338.00) --
	(267.12,338.00) --
	(267.22,338.00) --
	(267.33,338.00) --
	(267.43,338.00) --
	(267.54,338.00) --
	(267.64,338.00) --
	(267.75,338.00) --
	(267.85,338.00) --
	(267.96,338.00) --
	(268.06,338.00) --
	(268.17,338.00) --
	(268.27,338.00) --
	(268.38,338.00) --
	(268.49,338.00) --
	(268.59,338.00) --
	(268.70,338.00) --
	(268.80,338.00) --
	(268.91,338.00) --
	(269.01,338.00) --
	(269.12,338.00) --
	(269.22,338.00) --
	(269.33,338.00) --
	(269.43,338.00) --
	(269.54,338.00) --
	(269.64,340.25) --
	(269.75,340.25) --
	(269.86,340.25) --
	(269.96,340.25) --
	(270.07,340.25) --
	(270.17,340.25) --
	(270.28,340.25) --
	(270.38,340.25) --
	(270.49,340.25) --
	(270.59,340.25) --
	(270.70,340.25) --
	(270.80,340.25) --
	(270.91,340.25) --
	(271.01,340.25) --
	(271.12,340.25) --
	(271.22,340.25) --
	(271.33,340.25) --
	(271.44,340.25) --
	(271.54,340.25) --
	(271.65,340.25) --
	(271.75,340.25) --
	(271.86,340.25) --
	(271.96,340.25) --
	(272.07,340.25) --
	(272.17,340.25) --
	(272.28,340.25) --
	(272.38,340.25) --
	(272.49,340.25) --
	(272.59,340.25) --
	(272.70,340.25) --
	(272.81,342.24) --
	(272.91,342.24) --
	(273.02,342.24) --
	(273.12,342.24) --
	(273.23,342.24) --
	(273.33,342.24) --
	(273.44,342.24) --
	(273.54,342.24) --
	(273.65,342.24) --
	(273.75,342.24) --
	(273.86,342.24) --
	(273.96,342.24) --
	(274.07,342.24) --
	(274.17,342.24) --
	(274.28,342.24) --
	(274.39,342.24) --
	(274.49,342.24) --
	(274.60,342.24) --
	(274.70,342.24) --
	(274.81,342.24) --
	(274.91,342.24) --
	(275.02,342.24) --
	(275.12,342.24) --
	(275.23,342.24) --
	(275.33,342.24) --
	(275.44,342.24) --
	(275.54,342.24) --
	(275.65,342.24) --
	(275.76,342.24) --
	(275.86,342.24) --
	(275.97,339.51) --
	(276.07,339.51) --
	(276.18,339.51) --
	(276.28,339.51) --
	(276.39,339.51) --
	(276.49,339.51) --
	(276.60,339.51) --
	(276.70,339.51) --
	(276.81,339.51) --
	(276.91,339.51) --
	(277.02,339.51) --
	(277.12,339.51) --
	(277.23,339.51) --
	(277.34,339.51) --
	(277.44,339.51) --
	(277.55,339.51) --
	(277.65,339.51) --
	(277.76,339.51) --
	(277.86,339.51) --
	(277.97,339.51) --
	(278.07,339.51) --
	(278.18,339.51) --
	(278.28,339.51) --
	(278.39,339.51) --
	(278.49,339.51) --
	(278.60,339.51) --
	(278.71,339.51) --
	(278.81,339.51) --
	(278.92,339.51) --
	(279.02,339.51) --
	(279.13,341.50) --
	(279.23,341.50) --
	(279.34,341.50) --
	(279.44,341.50) --
	(279.55,341.50) --
	(279.65,341.50) --
	(279.76,341.50) --
	(279.86,341.50) --
	(279.97,341.50) --
	(280.07,341.50) --
	(280.18,341.50) --
	(280.29,341.50) --
	(280.39,341.50) --
	(280.50,341.50) --
	(280.60,341.50) --
	(280.71,341.50) --
	(280.81,341.50) --
	(280.92,341.50) --
	(281.02,341.50) --
	(281.13,341.50) --
	(281.23,341.50) --
	(281.34,341.50) --
	(281.44,341.50) --
	(281.55,341.50) --
	(281.66,341.50) --
	(281.76,341.50) --
	(281.87,341.50) --
	(281.97,341.50) --
	(282.08,341.50) --
	(282.18,341.50) --
	(282.29,337.16) --
	(282.39,337.16) --
	(282.50,337.16) --
	(282.60,337.16) --
	(282.71,337.16) --
	(282.81,337.16) --
	(282.92,337.16) --
	(283.02,337.16) --
	(283.13,337.16) --
	(283.24,337.16) --
	(283.34,337.16) --
	(283.45,337.16) --
	(283.55,337.16) --
	(283.66,337.16) --
	(283.76,337.16) --
	(283.87,337.16) --
	(283.97,337.16) --
	(284.08,337.16) --
	(284.18,337.16) --
	(284.29,337.16) --
	(284.39,337.16) --
	(284.50,337.16) --
	(284.61,337.16) --
	(284.71,337.16) --
	(284.82,337.16) --
	(284.92,337.16) --
	(285.03,337.16) --
	(285.13,337.16) --
	(285.24,337.16) --
	(285.34,337.16) --
	(285.45,341.14) --
	(285.55,341.14) --
	(285.66,341.14) --
	(285.76,341.14) --
	(285.87,341.14) --
	(285.97,341.14) --
	(286.08,341.14) --
	(286.19,341.14) --
	(286.29,341.14) --
	(286.40,341.14) --
	(286.50,341.14) --
	(286.61,341.14) --
	(286.71,341.14) --
	(286.82,341.14) --
	(286.92,341.14) --
	(287.03,341.14) --
	(287.13,341.14) --
	(287.24,341.14) --
	(287.34,341.14) --
	(287.45,341.14) --
	(287.56,341.14) --
	(287.66,341.14) --
	(287.77,341.14) --
	(287.87,341.14) --
	(287.98,341.14) --
	(288.08,341.14) --
	(288.19,341.14) --
	(288.29,341.14) --
	(288.40,341.14) --
	(288.50,341.14) --
	(288.61,342.27) --
	(288.71,342.27) --
	(288.82,342.27) --
	(288.92,342.27) --
	(289.03,342.27) --
	(289.14,342.27) --
	(289.24,342.27) --
	(289.35,342.27) --
	(289.45,342.27) --
	(289.56,342.27) --
	(289.66,342.27) --
	(289.77,342.27) --
	(289.87,342.27) --
	(289.98,342.27) --
	(290.08,342.27) --
	(290.19,342.27) --
	(290.29,342.27) --
	(290.40,342.27) --
	(290.51,342.27) --
	(290.61,342.27) --
	(290.72,342.27) --
	(290.82,342.27) --
	(290.93,342.27) --
	(291.03,342.27) --
	(291.14,342.27) --
	(291.24,342.27) --
	(291.35,342.27) --
	(291.45,342.27) --
	(291.56,342.27) --
	(291.66,342.27) --
	(291.77,340.84) --
	(291.87,340.84) --
	(291.98,340.84) --
	(292.09,340.84) --
	(292.19,340.84) --
	(292.30,340.84) --
	(292.40,340.84) --
	(292.51,340.84) --
	(292.61,340.84) --
	(292.72,340.84) --
	(292.82,340.84) --
	(292.93,340.84) --
	(293.03,340.84) --
	(293.14,340.84) --
	(293.24,340.84) --
	(293.35,340.84) --
	(293.46,340.84) --
	(293.56,340.84) --
	(293.67,340.84) --
	(293.77,340.84) --
	(293.88,340.84) --
	(293.98,340.84) --
	(294.09,340.84) --
	(294.19,340.84) --
	(294.30,340.84) --
	(294.40,340.84) --
	(294.51,340.84) --
	(294.61,340.84) --
	(294.72,340.84) --
	(294.82,340.84) --
	(294.93,329.49) --
	(295.04,329.49) --
	(295.14,329.49) --
	(295.25,329.49) --
	(295.35,329.49) --
	(295.46,329.49) --
	(295.56,329.49) --
	(295.67,329.49) --
	(295.77,329.49) --
	(295.88,329.49) --
	(295.98,329.49) --
	(296.09,329.49) --
	(296.19,329.49) --
	(296.30,329.49) --
	(296.41,329.49) --
	(296.51,329.49) --
	(296.62,329.49) --
	(296.72,329.49) --
	(296.83,329.49) --
	(296.93,329.49) --
	(297.04,329.49) --
	(297.14,329.49) --
	(297.25,329.49) --
	(297.35,329.49) --
	(297.46,329.49) --
	(297.56,329.49) --
	(297.67,329.49) --
	(297.77,329.49) --
	(297.88,329.49) --
	(297.99,329.49) --
	(298.09,338.15) --
	(298.20,338.15) --
	(298.30,338.15) --
	(298.41,338.15) --
	(298.51,338.15) --
	(298.62,338.15) --
	(298.72,338.15) --
	(298.83,338.15) --
	(298.93,338.15) --
	(299.04,338.15) --
	(299.14,338.15) --
	(299.25,338.15) --
	(299.36,338.15) --
	(299.46,338.15) --
	(299.57,338.15) --
	(299.67,338.15) --
	(299.78,338.15) --
	(299.88,338.15) --
	(299.99,338.15) --
	(300.09,338.15) --
	(300.20,338.15) --
	(300.30,338.15) --
	(300.41,338.15) --
	(300.51,338.15) --
	(300.62,338.15) --
	(300.72,338.15) --
	(300.83,338.15) --
	(300.94,338.15) --
	(301.04,338.15) --
	(301.15,338.15) --
	(301.25,336.38) --
	(301.36,336.38) --
	(301.46,336.38) --
	(301.57,336.38) --
	(301.67,336.38) --
	(301.78,336.38) --
	(301.88,336.38) --
	(301.99,336.38) --
	(302.09,336.38) --
	(302.20,336.38) --
	(302.31,336.38) --
	(302.41,336.38) --
	(302.52,336.38) --
	(302.62,336.38) --
	(302.73,336.38) --
	(302.83,336.38) --
	(302.94,336.38) --
	(303.04,336.38) --
	(303.15,336.38) --
	(303.25,336.38) --
	(303.36,336.38) --
	(303.46,336.38) --
	(303.57,336.38) --
	(303.67,336.38) --
	(303.78,336.38) --
	(303.89,336.38) --
	(303.99,336.38) --
	(304.10,336.38) --
	(304.20,336.38) --
	(304.31,336.38) --
	(304.41,340.37) --
	(304.52,340.37) --
	(304.62,340.37) --
	(304.73,340.37) --
	(304.83,340.37) --
	(304.94,340.37) --
	(305.04,340.37) --
	(305.15,340.37) --
	(305.26,340.37) --
	(305.36,340.37) --
	(305.47,340.37) --
	(305.57,340.37) --
	(305.68,340.37) --
	(305.78,340.37) --
	(305.89,340.37) --
	(305.99,340.37) --
	(306.10,340.37) --
	(306.20,340.37) --
	(306.31,340.37) --
	(306.41,340.37) --
	(306.52,340.37) --
	(306.62,340.37) --
	(306.73,340.37) --
	(306.84,340.37) --
	(306.94,340.37) --
	(307.05,340.37) --
	(307.15,340.37) --
	(307.26,340.37) --
	(307.36,340.37) --
	(307.47,340.37) --
	(307.57,341.81) --
	(307.68,341.81) --
	(307.78,341.81) --
	(307.89,341.81) --
	(307.99,341.81) --
	(308.10,341.81) --
	(308.21,341.81) --
	(308.31,341.81) --
	(308.42,341.81) --
	(308.52,341.81) --
	(308.63,341.81) --
	(308.73,341.81) --
	(308.84,341.81) --
	(308.94,341.81) --
	(309.05,341.81) --
	(309.15,341.81) --
	(309.26,341.81) --
	(309.36,341.81) --
	(309.47,341.81) --
	(309.57,341.81) --
	(309.68,341.81) --
	(309.79,341.81) --
	(309.89,341.81) --
	(310.00,341.81) --
	(310.10,341.81) --
	(310.21,341.81) --
	(310.31,341.81) --
	(310.42,341.81) --
	(310.52,341.81) --
	(310.63,341.81) --
	(310.73,331.75) --
	(310.84,331.75) --
	(310.94,331.75) --
	(311.05,331.75) --
	(311.16,331.75) --
	(311.26,331.75) --
	(311.37,331.75) --
	(311.47,331.75) --
	(311.58,331.75) --
	(311.68,331.75) --
	(311.79,331.75) --
	(311.89,331.75) --
	(312.00,331.75) --
	(312.10,331.75) --
	(312.21,331.75) --
	(312.31,331.75) --
	(312.42,331.75) --
	(312.52,331.75) --
	(312.63,331.75) --
	(312.74,331.75) --
	(312.84,331.75) --
	(312.95,331.75) --
	(313.05,331.75) --
	(313.16,331.75) --
	(313.26,331.75) --
	(313.37,331.75) --
	(313.47,331.75) --
	(313.58,331.75) --
	(313.68,331.75) --
	(313.79,331.75) --
	(313.89,320.51) --
	(314.00,320.51) --
	(314.11,320.51) --
	(314.21,320.51) --
	(314.32,320.51) --
	(314.42,320.51) --
	(314.53,320.51) --
	(314.63,320.51) --
	(314.74,320.51) --
	(314.84,320.51) --
	(314.95,320.51) --
	(315.05,320.51) --
	(315.16,320.51) --
	(315.26,320.51) --
	(315.37,320.51) --
	(315.47,320.51) --
	(315.58,320.51) --
	(315.69,320.51) --
	(315.79,320.51) --
	(315.90,320.51) --
	(316.00,320.51) --
	(316.11,320.51) --
	(316.21,320.51) --
	(316.32,320.51) --
	(316.42,320.51) --
	(316.53,320.51) --
	(316.63,320.51) --
	(316.74,320.51) --
	(316.84,320.51) --
	(316.95,320.51) --
	(317.06,316.04) --
	(317.16,316.04) --
	(317.27,316.04) --
	(317.37,316.04) --
	(317.48,316.04) --
	(317.58,316.04) --
	(317.69,316.04) --
	(317.79,316.04) --
	(317.90,316.04) --
	(318.00,316.04) --
	(318.11,316.04) --
	(318.21,316.04) --
	(318.32,316.04) --
	(318.42,316.04) --
	(318.53,316.04) --
	(318.64,316.04) --
	(318.74,316.04) --
	(318.85,316.04) --
	(318.95,316.04) --
	(319.06,316.04) --
	(319.16,316.04) --
	(319.27,316.04) --
	(319.37,316.04) --
	(319.48,316.04) --
	(319.58,316.04) --
	(319.69,316.04) --
	(319.79,316.04) --
	(319.90,316.04) --
	(320.01,316.04) --
	(320.11,316.04) --
	(320.22,316.89) --
	(320.32,316.89) --
	(320.43,316.89) --
	(320.53,316.89) --
	(320.64,316.89) --
	(320.74,316.89) --
	(320.85,316.89) --
	(320.95,316.89) --
	(321.06,316.89) --
	(321.16,316.89) --
	(321.27,316.89) --
	(321.37,316.89) --
	(321.48,316.89) --
	(321.59,316.89) --
	(321.69,316.89) --
	(321.80,316.89) --
	(321.90,316.89) --
	(322.01,316.89) --
	(322.11,316.89) --
	(322.22,316.89) --
	(322.32,316.89) --
	(322.43,316.89) --
	(322.53,316.89) --
	(322.64,316.89) --
	(322.74,316.89) --
	(322.85,316.89) --
	(322.95,316.89) --
	(323.06,316.89) --
	(323.17,316.89) --
	(323.27,316.89) --
	(323.38,323.59) --
	(323.48,323.59) --
	(323.59,323.59) --
	(323.69,323.59) --
	(323.80,323.59) --
	(323.90,323.59) --
	(324.01,323.59) --
	(324.11,323.59) --
	(324.22,323.59) --
	(324.32,323.59) --
	(324.43,323.59) --
	(324.54,323.59) --
	(324.64,323.59) --
	(324.75,323.59) --
	(324.85,323.59) --
	(324.96,323.59) --
	(325.06,323.59) --
	(325.17,323.59) --
	(325.27,323.59) --
	(325.38,323.59) --
	(325.48,323.59) --
	(325.59,323.59) --
	(325.69,323.59) --
	(325.80,323.59) --
	(325.90,323.59) --
	(326.01,323.59) --
	(326.12,323.59) --
	(326.22,323.59) --
	(326.33,323.59) --
	(326.43,323.59) --
	(326.54,322.81) --
	(326.64,322.81) --
	(326.75,322.81) --
	(326.85,322.81) --
	(326.96,322.81) --
	(327.06,322.81) --
	(327.17,322.81) --
	(327.27,322.81) --
	(327.38,322.81) --
	(327.49,322.81) --
	(327.59,322.81) --
	(327.70,322.81) --
	(327.80,322.81) --
	(327.91,322.81) --
	(328.01,322.81) --
	(328.12,322.81) --
	(328.22,322.81) --
	(328.33,322.81) --
	(328.43,322.81) --
	(328.54,322.81) --
	(328.64,322.81) --
	(328.75,322.81) --
	(328.85,322.81) --
	(328.96,322.81) --
	(329.07,322.81) --
	(329.17,322.81) --
	(329.28,322.81) --
	(329.38,322.81) --
	(329.49,322.81) --
	(329.59,322.81) --
	(329.70,320.18) --
	(329.80,320.18) --
	(329.91,320.18) --
	(330.01,320.18) --
	(330.12,320.18) --
	(330.22,320.18) --
	(330.33,320.18) --
	(330.44,320.18) --
	(330.54,320.18) --
	(330.65,320.18) --
	(330.75,320.18) --
	(330.86,320.18) --
	(330.96,320.18) --
	(331.07,320.18) --
	(331.17,320.18) --
	(331.28,320.18) --
	(331.38,320.18) --
	(331.49,320.18) --
	(331.59,320.18) --
	(331.70,320.18) --
	(331.80,320.18) --
	(331.91,320.18) --
	(332.02,320.18) --
	(332.12,320.18) --
	(332.23,320.18) --
	(332.33,320.18) --
	(332.44,320.18) --
	(332.54,320.18) --
	(332.65,320.18) --
	(332.75,320.18) --
	(332.86,304.91) --
	(332.96,304.91) --
	(333.07,304.91) --
	(333.17,304.91) --
	(333.28,304.91) --
	(333.39,304.91) --
	(333.49,304.91) --
	(333.60,304.91) --
	(333.70,304.91) --
	(333.81,304.91) --
	(333.91,304.91) --
	(334.02,304.91) --
	(334.12,304.91) --
	(334.23,304.91) --
	(334.33,304.91) --
	(334.44,304.91) --
	(334.54,304.91) --
	(334.65,304.91) --
	(334.75,304.91) --
	(334.86,304.91) --
	(334.97,304.91) --
	(335.07,304.91) --
	(335.18,304.91) --
	(335.28,304.91) --
	(335.39,304.91) --
	(335.49,304.91) --
	(335.60,304.91) --
	(335.70,304.91) --
	(335.81,304.91) --
	(335.91,304.91) --
	(336.02,311.27) --
	(336.12,311.27) --
	(336.23,311.27) --
	(336.34,311.27) --
	(336.44,311.27) --
	(336.55,311.27) --
	(336.65,311.27) --
	(336.76,311.27) --
	(336.86,311.27) --
	(336.97,311.27) --
	(337.07,311.27) --
	(337.18,311.27) --
	(337.28,311.27) --
	(337.39,311.27) --
	(337.49,311.27) --
	(337.60,311.27) --
	(337.70,311.27) --
	(337.81,311.27) --
	(337.92,311.27) --
	(338.02,311.27) --
	(338.13,311.27) --
	(338.23,311.27) --
	(338.34,311.27) --
	(338.44,311.27) --
	(338.55,311.27) --
	(338.65,311.27) --
	(338.76,311.27) --
	(338.86,311.27) --
	(338.97,311.27) --
	(339.07,311.27) --
	(339.18,317.66) --
	(339.29,317.66) --
	(339.39,317.66) --
	(339.50,317.66) --
	(339.60,317.66) --
	(339.71,317.66) --
	(339.81,317.66) --
	(339.92,317.66) --
	(340.02,317.66) --
	(340.13,317.66) --
	(340.23,317.66) --
	(340.34,317.66) --
	(340.44,317.66) --
	(340.55,317.66) --
	(340.65,317.66) --
	(340.76,317.66) --
	(340.87,317.66) --
	(340.97,317.66) --
	(341.08,317.66) --
	(341.18,317.66) --
	(341.29,317.66) --
	(341.39,317.66) --
	(341.50,317.66) --
	(341.60,317.66) --
	(341.71,317.66) --
	(341.81,317.66) --
	(341.92,317.66) --
	(342.02,317.66) --
	(342.13,317.66) --
	(342.24,317.66) --
	(342.34,331.62) --
	(342.45,331.62) --
	(342.55,331.62) --
	(342.66,331.62) --
	(342.76,331.62) --
	(342.87,331.62) --
	(342.97,331.62) --
	(343.08,331.62) --
	(343.18,331.62) --
	(343.29,331.62) --
	(343.39,331.62) --
	(343.50,331.62) --
	(343.60,331.62) --
	(343.71,331.62) --
	(343.82,331.62) --
	(343.92,331.62) --
	(344.03,331.62) --
	(344.13,331.62) --
	(344.24,331.62) --
	(344.34,331.62) --
	(344.45,331.62) --
	(344.55,331.62) --
	(344.66,331.62) --
	(344.76,331.62) --
	(344.87,331.62) --
	(344.97,331.62) --
	(345.08,331.62) --
	(345.19,331.62) --
	(345.29,331.62) --
	(345.40,331.62) --
	(345.50,336.59) --
	(345.61,336.59) --
	(345.71,336.59) --
	(345.82,336.59) --
	(345.92,336.59) --
	(346.03,336.59) --
	(346.13,336.59) --
	(346.24,336.59) --
	(346.34,336.59) --
	(346.45,336.59) --
	(346.55,336.59) --
	(346.66,336.59) --
	(346.77,336.59) --
	(346.87,336.59) --
	(346.98,336.59) --
	(347.08,336.59) --
	(347.19,336.59) --
	(347.29,336.59) --
	(347.40,336.59) --
	(347.50,336.59) --
	(347.61,336.59) --
	(347.71,336.59) --
	(347.82,336.59) --
	(347.92,336.59) --
	(348.03,336.59) --
	(348.14,336.59) --
	(348.24,336.59) --
	(348.35,336.59) --
	(348.45,336.59) --
	(348.56,336.59) --
	(348.66,340.82) --
	(348.77,340.82) --
	(348.87,340.82) --
	(348.98,340.82) --
	(349.08,340.82) --
	(349.19,340.82) --
	(349.29,340.82) --
	(349.40,340.82) --
	(349.50,340.82) --
	(349.61,340.82) --
	(349.72,340.82) --
	(349.82,340.82) --
	(349.93,340.82) --
	(350.03,340.82) --
	(350.14,340.82) --
	(350.24,340.82) --
	(350.35,340.82) --
	(350.45,340.82) --
	(350.56,340.82) --
	(350.66,340.82) --
	(350.77,340.82) --
	(350.87,340.82) --
	(350.98,340.82) --
	(351.09,340.82) --
	(351.19,340.82) --
	(351.30,340.82) --
	(351.40,340.82) --
	(351.51,340.82) --
	(351.61,340.82) --
	(351.72,340.82) --
	(351.82,343.03) --
	(351.93,343.03) --
	(352.03,343.03) --
	(352.14,343.03) --
	(352.24,343.03) --
	(352.35,343.03) --
	(352.45,343.03) --
	(352.56,343.03) --
	(352.67,343.03) --
	(352.77,343.03) --
	(352.88,343.03) --
	(352.98,343.03) --
	(353.09,343.03) --
	(353.19,343.03) --
	(353.30,343.03) --
	(353.40,343.03) --
	(353.51,343.03) --
	(353.61,343.03) --
	(353.72,343.03) --
	(353.82,343.03) --
	(353.93,343.03) --
	(354.04,343.03) --
	(354.14,343.03) --
	(354.25,343.03) --
	(354.35,343.03) --
	(354.46,343.03) --
	(354.56,343.03) --
	(354.67,343.03) --
	(354.77,343.03) --
	(354.88,343.03) --
	(354.98,345.04) --
	(355.09,345.04) --
	(355.19,345.04) --
	(355.30,345.04) --
	(355.40,345.04) --
	(355.51,345.04) --
	(355.62,345.04) --
	(355.72,345.04) --
	(355.83,345.04) --
	(355.93,345.04) --
	(356.04,345.04) --
	(356.14,345.04) --
	(356.25,345.04) --
	(356.35,345.04) --
	(356.46,345.04) --
	(356.56,345.04) --
	(356.67,345.04) --
	(356.77,345.04) --
	(356.88,345.04) --
	(356.99,345.04) --
	(357.09,345.04) --
	(357.20,345.04) --
	(357.30,345.04) --
	(357.41,345.04) --
	(357.51,345.04) --
	(357.62,345.04) --
	(357.72,345.04) --
	(357.83,345.04) --
	(357.93,345.04) --
	(358.04,345.04) --
	(358.14,345.48) --
	(358.25,345.48) --
	(358.35,345.48) --
	(358.46,345.48) --
	(358.57,345.48) --
	(358.67,345.48) --
	(358.78,345.48) --
	(358.88,345.48) --
	(358.99,345.48) --
	(359.09,345.48) --
	(359.20,345.48) --
	(359.30,345.48) --
	(359.41,345.48) --
	(359.51,345.48) --
	(359.62,345.48) --
	(359.72,345.48) --
	(359.83,345.48) --
	(359.94,345.48) --
	(360.04,345.48) --
	(360.15,345.48) --
	(360.25,345.48) --
	(360.36,345.48) --
	(360.46,345.48) --
	(360.57,345.48) --
	(360.67,345.48) --
	(360.78,345.48) --
	(360.88,345.48) --
	(360.99,345.48) --
	(361.09,345.48) --
	(361.20,345.48) --
	(361.30,347.16) --
	(361.41,347.16) --
	(361.52,347.16) --
	(361.62,347.16) --
	(361.73,347.16) --
	(361.83,347.16) --
	(361.94,347.16) --
	(362.04,347.16) --
	(362.15,347.16) --
	(362.25,347.16) --
	(362.36,347.16) --
	(362.46,347.16) --
	(362.57,347.16) --
	(362.67,347.16) --
	(362.78,347.16) --
	(362.89,347.16) --
	(362.99,347.16) --
	(363.10,347.16) --
	(363.20,347.16) --
	(363.31,347.16) --
	(363.41,347.16) --
	(363.52,347.16) --
	(363.62,347.16) --
	(363.73,347.16) --
	(363.83,347.16) --
	(363.94,347.16) --
	(364.04,347.16) --
	(364.15,347.16) --
	(364.25,347.16) --
	(364.36,347.16) --
	(364.47,346.13) --
	(364.57,346.13) --
	(364.68,346.13) --
	(364.78,346.13) --
	(364.89,346.13) --
	(364.99,346.13) --
	(365.10,346.13) --
	(365.20,346.13) --
	(365.31,346.13) --
	(365.41,346.13) --
	(365.52,346.13) --
	(365.62,346.13) --
	(365.73,346.13) --
	(365.84,346.13) --
	(365.94,346.13) --
	(366.05,346.13) --
	(366.15,346.13) --
	(366.26,346.13) --
	(366.36,346.13) --
	(366.47,346.13) --
	(366.57,346.13) --
	(366.68,346.13) --
	(366.78,346.13) --
	(366.89,346.13) --
	(366.99,346.13) --
	(367.10,346.13) --
	(367.20,346.13) --
	(367.31,346.13) --
	(367.42,346.13) --
	(367.52,346.13) --
	(367.63,344.09) --
	(367.73,344.09) --
	(367.84,344.09) --
	(367.94,344.09) --
	(368.05,344.09) --
	(368.15,344.09) --
	(368.26,344.09) --
	(368.36,344.09) --
	(368.47,344.09) --
	(368.57,344.09) --
	(368.68,344.09) --
	(368.79,344.09) --
	(368.89,344.09) --
	(369.00,344.09) --
	(369.10,344.09) --
	(369.21,344.09) --
	(369.31,344.09) --
	(369.42,344.09) --
	(369.52,344.09) --
	(369.63,344.09) --
	(369.73,344.09) --
	(369.84,344.09) --
	(369.94,344.09) --
	(370.05,344.09) --
	(370.15,344.09) --
	(370.26,344.09) --
	(370.37,344.09) --
	(370.47,344.09) --
	(370.58,344.09) --
	(370.68,344.09) --
	(370.79,342.95) --
	(370.89,342.95) --
	(371.00,342.95) --
	(371.10,342.95) --
	(371.21,342.95) --
	(371.31,342.95) --
	(371.42,342.95) --
	(371.52,342.95) --
	(371.63,342.95) --
	(371.74,342.95) --
	(371.84,342.95) --
	(371.95,342.95) --
	(372.05,342.95) --
	(372.16,342.95) --
	(372.26,342.95) --
	(372.37,342.95) --
	(372.47,342.95) --
	(372.58,342.95) --
	(372.68,342.95) --
	(372.79,342.95) --
	(372.89,342.95) --
	(373.00,342.95) --
	(373.10,342.95) --
	(373.21,342.95) --
	(373.32,342.95) --
	(373.42,342.95) --
	(373.53,342.95) --
	(373.63,342.95) --
	(373.74,342.95) --
	(373.84,342.95) --
	(373.95,341.89) --
	(374.05,341.89) --
	(374.16,341.89) --
	(374.26,341.89) --
	(374.37,341.89) --
	(374.47,341.89) --
	(374.58,341.89) --
	(374.69,341.89) --
	(374.79,341.89) --
	(374.90,341.89) --
	(375.00,341.89) --
	(375.11,341.89) --
	(375.21,341.89) --
	(375.32,341.89) --
	(375.42,341.89) --
	(375.53,341.89) --
	(375.63,341.89) --
	(375.74,341.89) --
	(375.84,341.89) --
	(375.95,341.89) --
	(376.05,341.89) --
	(376.16,341.89) --
	(376.27,341.89) --
	(376.37,341.89) --
	(376.48,341.89) --
	(376.58,341.89) --
	(376.69,341.89) --
	(376.79,341.89) --
	(376.90,341.89) --
	(377.00,341.89) --
	(377.11,341.64) --
	(377.21,341.64) --
	(377.32,341.64) --
	(377.42,341.64) --
	(377.53,341.64) --
	(377.64,341.64) --
	(377.74,341.64) --
	(377.85,341.64) --
	(377.95,341.64) --
	(378.06,341.64) --
	(378.16,341.64) --
	(378.27,341.64) --
	(378.37,341.64) --
	(378.48,341.64) --
	(378.58,341.64) --
	(378.69,341.64) --
	(378.79,341.64) --
	(378.90,341.64) --
	(379.00,341.64) --
	(379.11,341.64) --
	(379.22,341.64) --
	(379.32,341.64) --
	(379.43,341.64) --
	(379.53,341.64) --
	(379.64,341.64) --
	(379.74,341.64) --
	(379.85,341.64) --
	(379.95,341.64) --
	(380.06,341.64) --
	(380.16,341.64) --
	(380.27,340.61) --
	(380.37,340.61) --
	(380.48,340.61) --
	(380.59,340.61) --
	(380.69,340.61) --
	(380.80,340.61) --
	(380.90,340.61) --
	(381.01,340.61) --
	(381.11,340.61) --
	(381.22,340.61) --
	(381.32,340.61) --
	(381.43,340.61) --
	(381.53,340.61) --
	(381.64,340.61) --
	(381.74,340.61) --
	(381.85,340.61) --
	(381.95,340.61) --
	(382.06,340.61) --
	(382.17,340.61) --
	(382.27,340.61) --
	(382.38,340.61) --
	(382.48,340.61) --
	(382.59,340.61) --
	(382.69,340.61) --
	(382.80,340.61) --
	(382.90,340.61) --
	(383.01,340.61) --
	(383.11,340.61) --
	(383.22,340.61) --
	(383.32,340.61) --
	(383.43,340.54) --
	(383.54,340.54) --
	(383.64,340.54) --
	(383.75,340.54) --
	(383.85,340.54) --
	(383.96,340.54) --
	(384.06,340.54) --
	(384.17,340.54) --
	(384.27,340.54) --
	(384.38,340.54) --
	(384.48,340.54) --
	(384.59,340.54) --
	(384.69,340.54) --
	(384.80,340.54) --
	(384.90,340.54) --
	(385.01,340.54) --
	(385.12,340.54) --
	(385.22,340.54) --
	(385.33,340.54) --
	(385.43,340.54) --
	(385.54,340.54) --
	(385.64,340.54) --
	(385.75,340.54) --
	(385.85,340.54) --
	(385.96,340.54) --
	(386.06,340.54) --
	(386.17,340.54) --
	(386.27,340.54) --
	(386.38,340.54) --
	(386.49,340.54) --
	(386.59,339.44) --
	(386.70,339.44) --
	(386.80,339.44) --
	(386.91,339.44) --
	(387.01,339.44) --
	(387.12,339.44) --
	(387.22,339.44) --
	(387.33,339.44) --
	(387.43,339.44) --
	(387.54,339.44) --
	(387.64,339.44) --
	(387.75,339.44) --
	(387.85,339.44) --
	(387.96,339.44) --
	(388.07,339.44) --
	(388.17,339.44) --
	(388.28,339.44) --
	(388.38,339.44) --
	(388.49,339.44) --
	(388.59,339.44) --
	(388.70,339.44) --
	(388.80,339.44) --
	(388.91,339.44) --
	(389.01,339.44) --
	(389.12,339.44) --
	(389.22,339.44) --
	(389.33,339.44) --
	(389.44,339.44) --
	(389.54,339.44) --
	(389.65,339.44) --
	(389.75,338.85) --
	(389.86,338.85) --
	(389.96,338.85) --
	(390.07,338.85) --
	(390.17,338.85) --
	(390.28,338.85) --
	(390.38,338.85) --
	(390.49,338.85) --
	(390.59,338.85) --
	(390.70,338.85) --
	(390.80,338.85) --
	(390.91,338.85) --
	(391.02,338.85) --
	(391.12,338.85) --
	(391.23,338.85) --
	(391.33,338.85) --
	(391.44,338.85) --
	(391.54,338.85) --
	(391.65,338.85) --
	(391.75,338.85) --
	(391.86,338.85) --
	(391.96,338.85) --
	(392.07,338.85) --
	(392.17,338.85) --
	(392.28,338.85) --
	(392.39,338.85) --
	(392.49,338.85) --
	(392.60,338.85) --
	(392.70,338.85) --
	(392.81,338.85) --
	(392.91,338.29) --
	(393.02,338.29) --
	(393.12,338.29) --
	(393.23,338.29) --
	(393.33,338.29) --
	(393.44,338.29) --
	(393.54,338.29) --
	(393.65,338.29) --
	(393.75,338.29) --
	(393.86,338.29) --
	(393.97,338.29) --
	(394.07,338.29) --
	(394.18,338.29) --
	(394.28,338.29) --
	(394.39,338.29) --
	(394.49,338.29) --
	(394.60,338.29) --
	(394.70,338.29) --
	(394.81,338.29) --
	(394.91,338.29) --
	(395.02,338.29) --
	(395.12,338.29) --
	(395.23,338.29) --
	(395.34,338.29) --
	(395.44,338.29) --
	(395.55,338.29) --
	(395.65,338.29) --
	(395.76,338.29) --
	(395.86,338.29) --
	(395.97,338.29) --
	(396.07,338.21) --
	(396.18,338.21) --
	(396.28,338.21) --
	(396.39,338.21) --
	(396.49,338.21) --
	(396.60,338.21) --
	(396.70,338.21) --
	(396.81,338.21) --
	(396.92,338.21) --
	(397.02,338.21) --
	(397.13,338.21) --
	(397.23,338.21) --
	(397.34,338.21) --
	(397.44,338.21) --
	(397.55,338.21) --
	(397.65,338.21) --
	(397.76,338.21) --
	(397.86,338.21) --
	(397.97,338.21) --
	(398.07,338.21) --
	(398.18,338.21) --
	(398.29,338.21) --
	(398.39,338.21) --
	(398.50,338.21) --
	(398.60,338.21) --
	(398.71,338.21) --
	(398.81,338.21) --
	(398.92,338.21) --
	(399.02,338.21) --
	(399.13,338.21) --
	(399.23,338.47) --
	(399.34,338.47) --
	(399.44,338.47) --
	(399.55,338.47) --
	(399.65,338.47) --
	(399.76,338.47) --
	(399.87,338.47) --
	(399.97,338.47) --
	(400.08,338.47) --
	(400.18,338.47) --
	(400.29,338.47) --
	(400.39,338.47) --
	(400.50,338.47) --
	(400.60,338.47) --
	(400.71,338.47) --
	(400.81,338.47) --
	(400.92,338.47) --
	(401.02,338.47) --
	(401.13,338.47) --
	(401.24,338.47) --
	(401.34,338.47) --
	(401.45,338.47) --
	(401.55,338.47) --
	(401.66,338.47) --
	(401.76,338.47) --
	(401.87,338.47) --
	(401.97,338.47) --
	(402.08,338.47) --
	(402.18,338.47) --
	(402.29,338.47) --
	(402.39,338.22) --
	(402.50,338.22) --
	(402.60,338.22) --
	(402.71,338.22) --
	(402.82,338.22) --
	(402.92,338.22) --
	(403.03,338.22) --
	(403.13,338.22) --
	(403.24,338.22) --
	(403.34,338.22) --
	(403.45,338.22) --
	(403.55,338.22) --
	(403.66,338.22) --
	(403.76,338.22) --
	(403.87,338.22) --
	(403.97,338.22) --
	(404.08,338.22) --
	(404.19,338.22) --
	(404.29,338.22) --
	(404.40,338.22) --
	(404.50,338.22) --
	(404.61,338.22) --
	(404.71,338.22) --
	(404.82,338.22) --
	(404.92,338.22) --
	(405.03,338.22) --
	(405.13,338.22) --
	(405.24,338.22) --
	(405.34,338.22) --
	(405.45,338.22) --
	(405.55,337.94) --
	(405.66,337.94) --
	(405.77,337.94) --
	(405.87,337.94) --
	(405.98,337.94) --
	(406.08,337.94) --
	(406.19,337.94) --
	(406.29,337.94) --
	(406.40,337.94) --
	(406.50,337.94) --
	(406.61,337.94) --
	(406.71,337.94) --
	(406.82,337.94) --
	(406.92,337.94) --
	(407.03,337.94) --
	(407.14,337.94) --
	(407.24,337.94) --
	(407.35,337.94) --
	(407.45,337.94) --
	(407.56,337.94) --
	(407.66,337.94) --
	(407.77,337.94) --
	(407.87,337.94) --
	(407.98,337.94) --
	(408.08,337.94) --
	(408.19,337.94) --
	(408.29,337.94) --
	(408.40,337.94) --
	(408.50,337.94) --
	(408.61,337.94) --
	(408.72,337.87) --
	(408.82,337.87) --
	(408.93,337.87) --
	(409.03,337.87) --
	(409.14,337.87) --
	(409.24,337.87) --
	(409.35,337.87) --
	(409.45,337.87) --
	(409.56,337.87) --
	(409.66,337.87) --
	(409.77,337.87) --
	(409.87,337.87) --
	(409.98,337.87) --
	(410.09,337.87) --
	(410.19,337.87) --
	(410.30,337.87) --
	(410.40,337.87) --
	(410.51,337.87) --
	(410.61,337.87) --
	(410.72,337.87) --
	(410.82,337.87) --
	(410.93,337.87) --
	(411.03,337.87) --
	(411.14,337.87) --
	(411.24,337.87) --
	(411.35,337.87) --
	(411.45,337.87) --
	(411.56,337.87) --
	(411.67,337.87) --
	(411.77,337.87) --
	(411.88,337.78) --
	(411.98,337.78) --
	(412.09,337.78) --
	(412.19,337.78) --
	(412.30,337.78) --
	(412.40,337.78) --
	(412.51,337.78) --
	(412.61,337.78) --
	(412.72,337.78) --
	(412.82,337.78) --
	(412.93,337.78) --
	(413.04,337.78) --
	(413.14,337.78) --
	(413.25,337.78) --
	(413.35,337.78) --
	(413.46,337.78) --
	(413.56,337.78) --
	(413.67,337.78) --
	(413.77,337.78) --
	(413.88,337.78) --
	(413.98,337.78) --
	(414.09,337.78) --
	(414.19,337.78) --
	(414.30,337.78) --
	(414.40,337.78) --
	(414.51,337.78) --
	(414.62,337.78) --
	(414.72,337.78) --
	(414.83,337.78) --
	(414.93,337.78) --
	(415.04,337.33) --
	(415.14,337.33) --
	(415.25,337.33) --
	(415.35,337.33) --
	(415.46,337.33) --
	(415.56,337.33) --
	(415.67,337.33) --
	(415.77,337.33) --
	(415.88,337.33) --
	(415.99,337.33) --
	(416.09,337.33) --
	(416.20,337.33) --
	(416.30,337.33) --
	(416.41,337.33) --
	(416.51,337.33) --
	(416.62,337.33) --
	(416.72,337.33) --
	(416.83,337.33) --
	(416.93,337.33) --
	(417.04,337.33) --
	(417.14,337.33) --
	(417.25,337.33) --
	(417.35,337.33) --
	(417.46,337.33) --
	(417.57,337.33) --
	(417.67,337.33) --
	(417.78,337.33) --
	(417.88,337.33) --
	(417.99,337.33) --
	(418.09,337.33) --
	(418.20,338.33) --
	(418.30,338.33) --
	(418.41,338.33) --
	(418.51,338.33) --
	(418.62,338.33) --
	(418.72,338.33) --
	(418.83,338.33) --
	(418.94,338.33) --
	(419.04,338.33) --
	(419.15,338.33) --
	(419.25,338.33) --
	(419.36,338.33) --
	(419.46,338.33) --
	(419.57,338.33) --
	(419.67,338.33) --
	(419.78,338.33) --
	(419.88,338.33) --
	(419.99,338.33) --
	(420.09,338.33) --
	(420.20,338.33) --
	(420.30,338.33) --
	(420.41,338.33) --
	(420.52,338.33) --
	(420.62,338.33) --
	(420.73,338.33) --
	(420.83,338.33) --
	(420.94,338.33) --
	(421.04,338.33) --
	(421.15,338.33) --
	(421.25,338.33) --
	(421.36,338.08) --
	(421.46,338.08) --
	(421.57,338.08) --
	(421.67,338.08) --
	(421.78,338.08) --
	(421.88,338.08) --
	(421.99,338.08) --
	(422.10,338.08) --
	(422.20,338.08) --
	(422.31,338.08) --
	(422.41,338.08) --
	(422.52,338.08) --
	(422.62,338.08) --
	(422.73,338.08) --
	(422.83,338.08) --
	(422.94,338.08) --
	(423.04,338.08) --
	(423.15,338.08) --
	(423.25,338.08) --
	(423.36,338.08) --
	(423.47,338.08) --
	(423.57,338.08) --
	(423.68,338.08) --
	(423.78,338.08) --
	(423.89,338.08) --
	(423.99,338.08) --
	(424.10,338.08) --
	(424.20,338.08) --
	(424.31,338.08) --
	(424.41,338.08) --
	(424.52,337.13) --
	(424.62,337.13) --
	(424.73,337.13) --
	(424.83,337.13) --
	(424.94,337.13) --
	(425.05,337.13) --
	(425.15,337.13) --
	(425.26,337.13) --
	(425.36,337.13) --
	(425.47,337.13) --
	(425.57,337.13) --
	(425.68,337.13) --
	(425.78,337.13) --
	(425.89,337.13) --
	(425.99,337.13) --
	(426.10,337.13) --
	(426.20,337.13) --
	(426.31,337.13) --
	(426.42,337.13) --
	(426.52,337.13) --
	(426.63,337.13) --
	(426.73,337.13) --
	(426.84,337.13) --
	(426.94,337.13) --
	(427.05,337.13) --
	(427.15,337.13) --
	(427.26,337.13) --
	(427.36,337.13) --
	(427.47,337.13) --
	(427.57,337.13) --
	(427.68,337.79) --
	(427.78,337.79) --
	(427.89,337.79) --
	(428.00,337.79) --
	(428.10,337.79) --
	(428.21,337.79) --
	(428.31,337.79) --
	(428.42,337.79) --
	(428.52,337.79) --
	(428.63,337.79) --
	(428.73,337.79) --
	(428.84,337.79) --
	(428.94,337.79) --
	(429.05,337.79) --
	(429.15,337.79) --
	(429.26,337.79) --
	(429.37,337.79) --
	(429.47,337.79) --
	(429.58,337.79) --
	(429.68,337.79) --
	(429.79,337.79) --
	(429.89,337.79) --
	(430.00,337.79) --
	(430.10,337.79) --
	(430.21,337.79) --
	(430.31,337.79) --
	(430.42,337.79) --
	(430.52,337.79) --
	(430.63,337.79) --
	(430.73,337.79) --
	(430.84,338.23) --
	(430.95,338.23) --
	(431.05,338.23) --
	(431.16,338.23) --
	(431.26,338.23) --
	(431.37,338.23) --
	(431.47,338.23) --
	(431.58,338.23) --
	(431.68,338.23) --
	(431.79,338.23) --
	(431.89,338.23) --
	(432.00,338.23) --
	(432.10,338.23) --
	(432.21,338.23) --
	(432.32,338.23) --
	(432.42,338.23) --
	(432.53,338.23) --
	(432.63,338.23) --
	(432.74,338.23) --
	(432.84,338.23) --
	(432.95,338.23) --
	(433.05,338.23) --
	(433.16,338.23) --
	(433.26,338.23) --
	(433.37,338.23) --
	(433.47,338.23) --
	(433.58,338.23) --
	(433.68,338.23) --
	(433.79,338.23) --
	(433.90,338.23) --
	(434.00,341.00) --
	(434.11,341.00) --
	(434.21,341.00) --
	(434.32,341.00) --
	(434.42,341.00) --
	(434.53,341.00) --
	(434.63,341.00) --
	(434.74,341.00) --
	(434.84,341.00) --
	(434.95,341.00) --
	(435.05,341.00) --
	(435.16,341.00) --
	(435.27,341.00) --
	(435.37,341.00) --
	(435.48,341.00) --
	(435.58,341.00) --
	(435.69,341.00) --
	(435.79,341.00) --
	(435.90,341.00) --
	(436.00,341.00) --
	(436.11,341.00) --
	(436.21,341.00) --
	(436.32,341.00) --
	(436.42,341.00) --
	(436.53,341.00) --
	(436.63,341.00) --
	(436.74,341.00) --
	(436.85,341.00) --
	(436.95,341.00) --
	(437.06,341.00) --
	(437.16,341.43) --
	(437.27,341.43) --
	(437.37,341.43) --
	(437.48,341.43) --
	(437.58,341.43) --
	(437.69,341.43) --
	(437.79,341.43) --
	(437.90,341.43) --
	(438.00,341.43) --
	(438.11,341.43) --
	(438.22,341.43) --
	(438.32,341.43) --
	(438.43,341.43) --
	(438.53,341.43) --
	(438.64,341.43) --
	(438.74,341.43) --
	(438.85,341.43) --
	(438.95,341.43) --
	(439.06,341.43) --
	(439.16,341.43) --
	(439.27,341.43) --
	(439.37,341.43) --
	(439.48,341.43) --
	(439.58,341.43) --
	(439.69,341.43) --
	(439.80,341.43) --
	(439.90,341.43) --
	(440.01,341.43) --
	(440.11,341.43) --
	(440.22,341.43) --
	(440.32,342.85) --
	(440.43,342.85) --
	(440.53,342.85) --
	(440.64,342.85) --
	(440.74,342.85) --
	(440.85,342.85) --
	(440.95,342.85) --
	(441.06,342.85) --
	(441.17,342.85) --
	(441.27,342.85) --
	(441.38,342.85) --
	(441.48,342.85) --
	(441.59,342.85) --
	(441.69,342.85) --
	(441.80,342.85) --
	(441.90,342.85) --
	(442.01,342.85) --
	(442.11,342.85) --
	(442.22,342.85) --
	(442.32,342.85) --
	(442.43,342.85) --
	(442.53,342.85) --
	(442.64,342.85) --
	(442.75,342.85) --
	(442.85,342.85) --
	(442.96,342.85) --
	(443.06,342.85) --
	(443.17,342.85) --
	(443.27,342.85) --
	(443.38,342.85) --
	(443.48,333.34) --
	(443.59,333.34) --
	(443.69,333.34) --
	(443.80,333.34) --
	(443.90,333.34) --
	(444.01,333.34) --
	(444.12,333.34) --
	(444.22,333.34) --
	(444.33,333.34) --
	(444.43,333.34) --
	(444.54,333.34) --
	(444.64,333.34) --
	(444.75,333.34) --
	(444.85,333.34) --
	(444.96,333.34) --
	(445.06,333.34) --
	(445.17,333.34) --
	(445.27,333.34) --
	(445.38,333.34) --
	(445.48,333.34) --
	(445.59,333.34) --
	(445.70,333.34) --
	(445.80,333.34) --
	(445.91,333.34) --
	(446.01,333.34) --
	(446.12,333.34) --
	(446.22,333.34) --
	(446.33,333.34) --
	(446.43,333.34) --
	(446.54,333.34) --
	(446.64,328.45) --
	(446.75,328.45) --
	(446.85,328.45) --
	(446.96,328.45) --
	(447.07,328.45) --
	(447.17,328.45) --
	(447.28,328.45) --
	(447.38,328.45) --
	(447.49,328.45) --
	(447.59,328.45) --
	(447.70,328.45) --
	(447.80,328.45) --
	(447.91,328.45) --
	(448.01,328.45) --
	(448.12,328.45) --
	(448.22,328.45) --
	(448.33,328.45) --
	(448.43,328.45) --
	(448.54,328.45) --
	(448.65,328.45) --
	(448.75,328.45) --
	(448.86,328.45) --
	(448.96,328.45) --
	(449.07,328.45) --
	(449.17,328.45) --
	(449.28,328.45) --
	(449.38,328.45) --
	(449.49,328.45) --
	(449.59,328.45) --
	(449.70,328.45) --
	(449.80,311.72) --
	(449.91,311.72) --
	(450.02,311.72) --
	(450.12,311.72) --
	(450.23,311.72) --
	(450.33,311.72) --
	(450.44,311.72) --
	(450.54,311.72) --
	(450.65,311.72) --
	(450.75,311.72) --
	(450.86,311.72) --
	(450.96,311.72) --
	(451.07,311.72) --
	(451.17,311.72) --
	(451.28,311.72) --
	(451.38,311.72) --
	(451.49,311.72) --
	(451.60,311.72) --
	(451.70,311.72) --
	(451.81,311.72) --
	(451.91,311.72) --
	(452.02,311.72) --
	(452.12,311.72) --
	(452.23,311.72) --
	(452.33,311.72) --
	(452.44,311.72) --
	(452.54,311.72) --
	(452.65,311.72) --
	(452.75,311.72) --
	(452.86,311.72) --
	(452.97,317.65) --
	(453.07,317.65) --
	(453.18,317.65) --
	(453.28,317.65) --
	(453.39,317.65) --
	(453.49,317.65) --
	(453.60,317.65) --
	(453.70,317.65) --
	(453.81,317.65) --
	(453.91,317.65) --
	(454.02,317.65) --
	(454.12,317.65) --
	(454.23,317.65) --
	(454.33,317.65) --
	(454.44,317.65) --
	(454.55,317.65) --
	(454.65,317.65) --
	(454.76,317.65) --
	(454.86,317.65) --
	(454.97,317.65) --
	(455.07,317.65) --
	(455.18,317.65) --
	(455.28,317.65) --
	(455.39,317.65) --
	(455.49,317.65) --
	(455.60,317.65) --
	(455.70,317.65) --
	(455.81,317.65) --
	(455.92,317.65) --
	(456.02,317.65) --
	(456.13,318.37) --
	(456.23,318.37) --
	(456.34,318.37) --
	(456.44,318.37) --
	(456.55,318.37) --
	(456.65,318.37) --
	(456.76,318.37) --
	(456.86,318.37) --
	(456.97,318.37) --
	(457.07,318.37) --
	(457.18,318.37) --
	(457.28,318.37) --
	(457.39,318.37) --
	(457.50,318.37) --
	(457.60,318.37) --
	(457.71,318.37) --
	(457.81,318.37) --
	(457.92,318.37) --
	(458.02,318.37) --
	(458.13,318.37) --
	(458.23,318.37) --
	(458.34,318.37) --
	(458.44,318.37) --
	(458.55,318.37) --
	(458.65,318.37) --
	(458.76,318.37) --
	(458.87,318.37) --
	(458.97,318.37) --
	(459.08,318.37) --
	(459.18,318.37) --
	(459.29,287.53) --
	(459.39,287.53) --
	(459.50,287.53) --
	(459.60,287.53) --
	(459.71,287.53) --
	(459.81,287.53) --
	(459.92,287.53) --
	(460.02,287.53) --
	(460.13,287.53) --
	(460.23,287.53) --
	(460.34,287.53) --
	(460.45,287.53) --
	(460.55,287.53) --
	(460.66,287.53) --
	(460.76,287.53) --
	(460.87,287.53) --
	(460.97,287.53) --
	(461.08,287.53) --
	(461.18,287.53) --
	(461.29,287.53) --
	(461.39,287.53) --
	(461.50,287.53) --
	(461.60,287.53) --
	(461.71,287.53) --
	(461.82,287.53) --
	(461.92,287.53) --
	(462.03,287.53) --
	(462.13,287.53) --
	(462.24,287.53) --
	(462.34,287.53) --
	(462.45,289.02) --
	(462.55,289.02) --
	(462.66,289.02) --
	(462.76,289.02) --
	(462.87,289.02) --
	(462.97,289.02) --
	(463.08,289.02) --
	(463.18,289.02) --
	(463.29,289.02) --
	(463.40,289.02) --
	(463.50,289.02) --
	(463.61,289.02) --
	(463.71,289.02) --
	(463.82,289.02) --
	(463.92,289.02) --
	(464.03,289.02) --
	(464.13,289.02) --
	(464.24,289.02) --
	(464.34,289.02) --
	(464.45,289.02) --
	(464.55,289.02) --
	(464.66,289.02) --
	(464.77,289.02) --
	(464.87,289.02) --
	(464.98,289.02) --
	(465.08,289.02) --
	(465.19,289.02) --
	(465.29,289.02) --
	(465.40,289.02) --
	(465.50,289.02) --
	(465.61,317.37) --
	(465.71,317.37) --
	(465.82,317.37) --
	(465.92,317.37) --
	(466.03,317.37) --
	(466.13,317.37) --
	(466.24,317.37) --
	(466.35,317.37) --
	(466.45,317.37) --
	(466.56,317.37) --
	(466.66,317.37) --
	(466.77,317.37) --
	(466.87,317.37) --
	(466.98,317.37) --
	(467.08,317.37) --
	(467.19,317.37) --
	(467.29,317.37) --
	(467.40,317.37) --
	(467.50,317.37) --
	(467.61,317.37) --
	(467.72,317.37) --
	(467.82,317.37) --
	(467.93,317.37) --
	(468.03,317.37) --
	(468.14,317.37) --
	(468.24,317.37) --
	(468.35,317.37) --
	(468.45,317.37) --
	(468.56,317.37) --
	(468.66,317.37) --
	(468.77,318.62) --
	(468.87,318.62) --
	(468.98,318.62) --
	(469.08,318.62) --
	(469.19,318.62) --
	(469.30,318.62) --
	(469.40,318.62) --
	(469.51,318.62) --
	(469.61,318.62) --
	(469.72,318.62) --
	(469.82,318.62) --
	(469.93,318.62) --
	(470.03,318.62) --
	(470.14,318.62) --
	(470.24,318.62) --
	(470.35,318.62) --
	(470.45,318.62) --
	(470.56,318.62) --
	(470.67,318.62) --
	(470.77,318.62) --
	(470.88,318.62) --
	(470.98,318.62) --
	(471.09,318.62) --
	(471.19,318.62) --
	(471.30,318.62) --
	(471.40,318.62) --
	(471.51,318.62) --
	(471.61,318.62) --
	(471.72,318.62) --
	(471.82,318.62) --
	(471.93,320.61) --
	(472.03,320.61) --
	(472.14,320.61) --
	(472.25,320.61) --
	(472.35,320.61) --
	(472.46,320.61) --
	(472.56,320.61) --
	(472.67,320.61) --
	(472.77,320.61) --
	(472.88,320.61) --
	(472.98,320.61) --
	(473.09,320.61) --
	(473.19,320.61) --
	(473.30,320.61) --
	(473.40,320.61) --
	(473.51,320.61) --
	(473.62,320.61) --
	(473.72,320.61) --
	(473.83,320.61) --
	(473.93,320.61) --
	(474.04,320.61) --
	(474.14,320.61) --
	(474.25,320.61) --
	(474.35,320.61) --
	(474.46,320.61) --
	(474.56,320.61) --
	(474.67,320.61) --
	(474.77,320.61) --
	(474.88,320.61) --
	(474.98,320.61) --
	(475.09,328.15) --
	(475.20,328.15) --
	(475.30,328.15) --
	(475.41,328.15) --
	(475.51,328.15) --
	(475.62,328.15) --
	(475.72,328.15) --
	(475.83,328.15) --
	(475.93,328.15) --
	(476.04,328.15) --
	(476.14,328.15) --
	(476.25,328.15) --
	(476.35,328.15) --
	(476.46,328.15) --
	(476.57,328.15) --
	(476.67,328.15) --
	(476.78,328.15) --
	(476.88,328.15) --
	(476.99,328.15) --
	(477.09,328.15) --
	(477.20,328.15) --
	(477.30,328.15) --
	(477.41,328.15) --
	(477.51,328.15) --
	(477.62,328.15) --
	(477.72,328.15) --
	(477.83,328.15) --
	(477.93,328.15) --
	(478.04,328.15) --
	(478.15,328.15) --
	(478.25,303.56) --
	(478.36,303.56) --
	(478.46,303.56) --
	(478.57,303.56) --
	(478.67,303.56) --
	(478.78,303.56) --
	(478.88,303.56) --
	(478.99,303.56) --
	(479.09,303.56) --
	(479.20,303.56) --
	(479.30,303.56) --
	(479.41,303.56) --
	(479.52,303.56) --
	(479.62,303.56) --
	(479.73,303.56) --
	(479.83,303.56) --
	(479.94,303.56) --
	(480.04,303.56) --
	(480.15,303.56) --
	(480.25,303.56) --
	(480.36,303.56) --
	(480.46,303.56) --
	(480.57,303.56) --
	(480.67,303.56) --
	(480.78,303.56) --
	(480.88,303.56) --
	(480.99,303.56) --
	(481.10,303.56) --
	(481.20,303.56) --
	(481.31,303.56) --
	(481.41,312.10) --
	(481.52,312.10) --
	(481.62,312.10) --
	(481.73,312.10) --
	(481.83,312.10) --
	(481.94,312.10) --
	(482.04,312.10) --
	(482.15,312.10) --
	(482.25,312.10) --
	(482.36,312.10) --
	(482.47,312.10) --
	(482.57,312.10) --
	(482.68,312.10) --
	(482.78,312.10) --
	(482.89,312.10) --
	(482.99,312.10) --
	(483.10,312.10) --
	(483.20,312.10) --
	(483.31,312.10) --
	(483.41,312.10) --
	(483.52,312.10) --
	(483.62,312.10) --
	(483.73,312.10) --
	(483.83,312.10) --
	(483.94,312.10) --
	(484.05,312.10) --
	(484.15,312.10) --
	(484.26,312.10) --
	(484.36,312.10) --
	(484.47,312.10) --
	(484.57,315.14) --
	(484.68,315.14) --
	(484.78,315.14) --
	(484.89,315.14) --
	(484.99,315.14) --
	(485.10,315.14) --
	(485.20,315.14) --
	(485.31,315.14) --
	(485.42,315.14) --
	(485.52,315.14) --
	(485.63,315.14) --
	(485.73,315.14) --
	(485.84,315.14) --
	(485.94,315.14) --
	(486.05,315.14) --
	(486.15,315.14) --
	(486.26,315.14) --
	(486.36,315.14) --
	(486.47,315.14) --
	(486.57,315.14) --
	(486.68,315.14) --
	(486.78,315.14) --
	(486.89,315.14) --
	(487.00,315.14) --
	(487.10,315.14) --
	(487.21,315.14) --
	(487.31,315.14) --
	(487.42,315.14) --
	(487.52,315.14) --
	(487.63,315.14) --
	(487.73,322.35) --
	(487.84,322.35) --
	(487.94,322.35) --
	(488.05,322.35) --
	(488.15,322.35) --
	(488.26,322.35) --
	(488.37,322.35) --
	(488.47,322.35) --
	(488.58,322.35) --
	(488.68,322.35) --
	(488.79,322.35) --
	(488.89,322.35) --
	(489.00,322.35) --
	(489.10,322.35) --
	(489.21,322.35) --
	(489.31,322.35) --
	(489.42,322.35) --
	(489.52,322.35) --
	(489.63,322.35) --
	(489.73,322.35) --
	(489.84,322.35) --
	(489.95,322.35) --
	(490.05,322.35) --
	(490.16,322.35) --
	(490.26,322.35) --
	(490.37,322.35) --
	(490.47,322.35) --
	(490.58,322.35) --
	(490.68,322.35) --
	(490.79,322.35) --
	(490.89,336.78) --
	(491.00,336.78) --
	(491.10,336.78) --
	(491.21,336.78) --
	(491.32,336.78) --
	(491.42,336.78) --
	(491.53,336.78) --
	(491.63,336.78) --
	(491.74,336.78) --
	(491.84,336.78) --
	(491.95,336.78) --
	(492.05,336.78) --
	(492.16,336.78) --
	(492.26,336.78) --
	(492.37,336.78) --
	(492.47,336.78) --
	(492.58,336.78) --
	(492.68,336.78) --
	(492.79,336.78) --
	(492.90,336.78) --
	(493.00,336.78) --
	(493.11,336.78) --
	(493.21,336.78) --
	(493.32,336.78) --
	(493.42,336.78) --
	(493.53,336.78) --
	(493.63,336.78) --
	(493.74,336.78) --
	(493.84,336.78) --
	(493.95,336.78) --
	(494.05,334.35) --
	(494.16,334.35) --
	(494.27,334.35) --
	(494.37,334.35) --
	(494.48,334.35) --
	(494.58,334.35) --
	(494.69,334.35) --
	(494.79,334.35) --
	(494.90,334.35) --
	(495.00,334.35) --
	(495.11,334.35) --
	(495.21,334.35) --
	(495.32,334.35) --
	(495.42,334.35) --
	(495.53,334.35) --
	(495.63,334.35) --
	(495.74,334.35) --
	(495.85,334.35) --
	(495.95,334.35) --
	(496.06,334.35) --
	(496.16,334.35) --
	(496.27,334.35) --
	(496.37,334.35) --
	(496.48,334.35) --
	(496.58,334.35) --
	(496.69,334.35) --
	(496.79,334.35) --
	(496.90,334.35) --
	(497.00,334.35) --
	(497.11,334.35) --
	(497.22,340.77) --
	(497.32,340.77) --
	(497.43,340.77) --
	(497.53,340.77) --
	(497.64,340.77) --
	(497.74,340.77) --
	(497.85,340.77) --
	(497.95,340.77) --
	(498.06,340.77) --
	(498.16,340.77) --
	(498.27,340.77) --
	(498.37,340.77) --
	(498.48,340.77) --
	(498.58,340.77) --
	(498.69,340.77) --
	(498.80,340.77) --
	(498.90,340.77) --
	(499.01,340.77) --
	(499.11,340.77) --
	(499.22,340.77) --
	(499.32,340.77) --
	(499.43,340.77) --
	(499.53,340.77) --
	(499.64,340.77) --
	(499.74,340.77) --
	(499.85,340.77) --
	(499.95,340.77) --
	(500.06,340.77) --
	(500.17,340.77) --
	(500.27,340.77) --
	(500.38,345.48) --
	(500.48,345.48) --
	(500.59,345.48) --
	(500.69,345.48) --
	(500.80,345.48) --
	(500.90,345.48) --
	(501.01,345.48) --
	(501.11,345.48) --
	(501.22,345.48) --
	(501.32,345.48) --
	(501.43,345.48) --
	(501.53,345.48) --
	(501.64,345.48) --
	(501.75,345.48) --
	(501.85,345.48) --
	(501.96,345.48) --
	(502.06,345.48) --
	(502.17,345.48) --
	(502.27,345.48) --
	(502.38,345.48) --
	(502.48,345.48) --
	(502.59,345.48) --
	(502.69,345.48) --
	(502.80,345.48) --
	(502.90,345.48) --
	(503.01,345.48) --
	(503.12,345.48) --
	(503.22,345.48) --
	(503.33,345.48) --
	(503.43,345.48) --
	(503.54,348.97) --
	(503.64,348.97) --
	(503.75,348.97) --
	(503.85,348.97) --
	(503.96,348.97) --
	(504.06,348.97) --
	(504.17,348.97) --
	(504.27,348.97) --
	(504.38,348.97) --
	(504.48,348.97) --
	(504.59,348.97) --
	(504.70,348.97) --
	(504.80,348.97) --
	(504.91,348.97) --
	(505.01,348.97) --
	(505.12,348.97) --
	(505.22,348.97) --
	(505.33,348.97) --
	(505.43,348.97) --
	(505.54,348.97) --
	(505.64,348.97) --
	(505.75,348.97) --
	(505.85,348.97) --
	(505.96,348.97) --
	(506.07,348.97) --
	(506.17,348.97) --
	(506.28,348.97) --
	(506.38,348.97) --
	(506.49,348.97) --
	(506.59,348.97) --
	(506.70,349.05) --
	(506.80,349.05) --
	(506.91,349.05) --
	(507.01,349.05) --
	(507.12,349.05) --
	(507.22,349.05) --
	(507.33,349.05) --
	(507.43,349.05) --
	(507.54,349.05) --
	(507.65,349.05) --
	(507.75,349.05) --
	(507.86,349.05) --
	(507.96,349.05) --
	(508.07,349.05) --
	(508.17,349.05) --
	(508.28,349.05) --
	(508.38,349.05) --
	(508.49,349.05) --
	(508.59,349.05) --
	(508.70,349.05) --
	(508.80,349.05) --
	(508.91,349.05) --
	(509.02,349.05) --
	(509.12,349.05) --
	(509.23,349.05) --
	(509.33,349.05) --
	(509.44,349.05) --
	(509.54,349.05) --
	(509.65,349.05) --
	(509.75,349.05) --
	(509.86,349.29) --
	(509.96,349.29) --
	(510.07,349.29) --
	(510.17,349.29) --
	(510.28,349.29) --
	(510.38,349.29) --
	(510.49,349.29) --
	(510.60,349.29) --
	(510.70,349.29) --
	(510.81,349.29) --
	(510.91,349.29) --
	(511.02,349.29) --
	(511.12,349.29) --
	(511.23,349.29) --
	(511.33,349.29) --
	(511.44,349.29) --
	(511.54,349.29) --
	(511.65,349.29) --
	(511.75,349.29) --
	(511.86,349.29) --
	(511.97,349.29) --
	(512.07,349.29) --
	(512.18,349.29) --
	(512.28,349.29) --
	(512.39,349.29) --
	(512.49,349.29) --
	(512.60,349.29) --
	(512.70,349.29) --
	(512.81,349.29) --
	(512.91,349.29) --
	(513.02,349.30) --
	(513.12,349.30) --
	(513.23,349.30) --
	(513.33,349.30) --
	(513.44,349.30) --
	(513.55,349.30) --
	(513.65,349.30) --
	(513.76,349.30) --
	(513.86,349.30) --
	(513.97,349.30) --
	(514.07,349.30) --
	(514.18,349.30) --
	(514.28,349.30) --
	(514.39,349.30) --
	(514.49,349.30) --
	(514.60,349.30) --
	(514.70,349.30) --
	(514.81,349.30) --
	(514.92,349.30) --
	(515.02,349.30) --
	(515.13,349.30) --
	(515.23,349.30) --
	(515.34,349.30) --
	(515.44,349.30) --
	(515.55,349.30) --
	(515.65,349.30) --
	(515.76,349.30) --
	(515.86,349.30) --
	(515.97,349.30) --
	(516.07,349.30) --
	(516.18,347.17) --
	(516.28,347.17) --
	(516.39,347.17) --
	(516.50,347.17) --
	(516.60,347.17) --
	(516.71,347.17) --
	(516.81,347.17) --
	(516.92,347.17) --
	(517.02,347.17) --
	(517.13,347.17) --
	(517.23,347.17) --
	(517.34,347.17) --
	(517.44,347.17) --
	(517.55,347.17) --
	(517.65,347.17) --
	(517.76,347.17) --
	(517.87,347.17) --
	(517.97,347.17) --
	(518.08,347.17) --
	(518.18,347.17) --
	(518.29,347.17) --
	(518.39,347.17) --
	(518.50,347.17) --
	(518.60,347.17) --
	(518.71,347.17) --
	(518.81,347.17) --
	(518.92,347.17) --
	(519.02,347.17) --
	(519.13,347.17) --
	(519.23,347.17) --
	(519.34,346.41) --
	(519.45,346.41) --
	(519.55,346.41) --
	(519.66,346.41) --
	(519.76,346.41) --
	(519.87,346.41) --
	(519.97,346.41) --
	(520.08,346.41) --
	(520.18,346.41) --
	(520.29,346.41) --
	(520.39,346.41) --
	(520.50,346.41) --
	(520.60,346.41) --
	(520.71,346.41) --
	(520.81,346.41) --
	(520.92,346.41) --
	(521.03,346.41) --
	(521.13,346.41) --
	(521.24,346.41) --
	(521.34,346.41) --
	(521.45,346.41) --
	(521.55,346.41) --
	(521.66,346.41) --
	(521.76,346.41) --
	(521.87,346.41) --
	(521.97,346.41) --
	(522.08,346.41) --
	(522.18,346.41) --
	(522.29,346.41) --
	(522.40,346.41) --
	(522.50,343.74) --
	(522.61,343.74) --
	(522.71,343.74) --
	(522.82,343.74) --
	(522.92,343.74) --
	(523.03,343.74) --
	(523.13,343.74) --
	(523.24,343.74) --
	(523.34,343.74) --
	(523.45,343.74) --
	(523.55,343.74) --
	(523.66,343.74) --
	(523.76,343.74) --
	(523.87,343.74) --
	(523.98,343.74) --
	(524.08,343.74) --
	(524.19,343.74) --
	(524.29,343.74) --
	(524.40,343.74) --
	(524.50,343.74) --
	(524.61,343.74) --
	(524.71,343.74) --
	(524.82,343.74) --
	(524.92,343.74) --
	(525.03,343.74) --
	(525.13,343.74) --
	(525.24,343.74) --
	(525.35,343.74) --
	(525.45,343.74) --
	(525.56,343.74) --
	(525.66,342.35) --
	(525.77,342.35) --
	(525.87,342.35) --
	(525.98,342.35) --
	(526.08,342.35) --
	(526.19,342.35) --
	(526.29,342.35) --
	(526.40,342.35) --
	(526.50,342.35) --
	(526.61,342.35) --
	(526.71,342.35) --
	(526.82,342.35) --
	(526.93,342.35) --
	(527.03,342.35) --
	(527.14,342.35) --
	(527.24,342.35) --
	(527.35,342.35) --
	(527.45,342.35) --
	(527.56,342.35) --
	(527.66,342.35) --
	(527.77,342.35) --
	(527.87,342.35) --
	(527.98,342.35) --
	(528.08,342.35) --
	(528.19,342.35) --
	(528.30,342.35) --
	(528.40,342.35) --
	(528.51,342.35) --
	(528.61,342.35) --
	(528.72,342.35) --
	(528.82,341.71) --
	(528.93,341.71) --
	(529.03,341.71) --
	(529.14,341.71) --
	(529.24,341.71) --
	(529.35,341.71) --
	(529.45,341.71) --
	(529.56,341.71) --
	(529.66,341.71) --
	(529.77,341.71) --
	(529.88,341.71) --
	(529.98,341.71) --
	(530.09,341.71) --
	(530.19,341.71) --
	(530.30,341.71) --
	(530.40,341.71) --
	(530.51,341.71) --
	(530.61,341.71) --
	(530.72,341.71) --
	(530.82,341.71) --
	(530.93,341.71) --
	(531.03,341.71) --
	(531.14,341.71) --
	(531.25,341.71) --
	(531.35,341.71) --
	(531.46,341.71) --
	(531.56,341.71) --
	(531.67,341.71) --
	(531.77,341.71) --
	(531.88,341.71) --
	(531.98,340.28) --
	(532.09,340.28) --
	(532.19,340.28) --
	(532.30,340.28) --
	(532.40,340.28) --
	(532.51,340.28) --
	(532.61,340.28) --
	(532.72,340.28) --
	(532.83,340.28) --
	(532.93,340.28) --
	(533.04,340.28) --
	(533.14,340.28) --
	(533.25,340.28) --
	(533.35,340.28) --
	(533.46,340.28) --
	(533.56,340.28) --
	(533.67,340.28) --
	(533.77,340.28) --
	(533.88,340.28) --
	(533.98,340.28) --
	(534.09,340.28) --
	(534.20,340.28) --
	(534.30,340.28) --
	(534.41,340.28) --
	(534.51,340.28) --
	(534.62,340.28) --
	(534.72,340.28) --
	(534.83,340.28) --
	(534.93,340.28) --
	(535.04,340.28) --
	(535.14,340.58) --
	(535.25,340.58) --
	(535.35,340.58) --
	(535.46,340.58) --
	(535.56,340.58) --
	(535.67,340.58) --
	(535.78,340.58) --
	(535.88,340.58) --
	(535.99,340.58) --
	(536.09,340.58) --
	(536.20,340.58) --
	(536.30,340.58) --
	(536.41,340.58) --
	(536.51,340.58) --
	(536.62,340.58) --
	(536.72,340.58) --
	(536.83,340.58) --
	(536.93,340.58) --
	(537.04,340.58) --
	(537.15,340.58) --
	(537.25,340.58) --
	(537.36,340.58) --
	(537.46,340.58) --
	(537.57,340.58) --
	(537.67,340.58) --
	(537.78,340.58) --
	(537.88,340.58) --
	(537.99,340.58) --
	(538.09,340.58) --
	(538.20,340.58) --
	(538.30,340.05) --
	(538.41,340.05) --
	(538.51,340.05) --
	(538.62,340.05) --
	(538.73,340.05) --
	(538.83,340.05) --
	(538.94,340.05) --
	(539.04,340.05) --
	(539.15,340.05) --
	(539.25,340.05) --
	(539.36,340.05) --
	(539.46,340.05) --
	(539.57,340.05) --
	(539.67,340.05) --
	(539.78,340.05) --
	(539.88,340.05) --
	(539.99,340.05) --
	(540.10,340.05) --
	(540.20,340.05) --
	(540.31,340.05) --
	(540.41,340.05) --
	(540.52,340.05) --
	(540.62,340.05) --
	(540.73,340.05) --
	(540.83,340.05) --
	(540.94,340.05) --
	(541.04,340.05) --
	(541.15,340.05) --
	(541.25,340.05) --
	(541.36,340.05) --
	(541.46,339.33) --
	(541.57,339.33) --
	(541.68,339.33) --
	(541.78,339.33) --
	(541.89,339.33) --
	(541.99,339.33) --
	(542.10,339.33) --
	(542.20,339.33) --
	(542.31,339.33) --
	(542.41,339.33) --
	(542.52,339.33) --
	(542.62,339.33) --
	(542.73,339.33) --
	(542.83,339.33) --
	(542.94,339.33) --
	(543.05,339.33) --
	(543.15,339.33) --
	(543.26,339.33) --
	(543.36,339.33) --
	(543.47,339.33) --
	(543.57,339.33) --
	(543.68,339.33) --
	(543.78,339.33) --
	(543.89,339.33) --
	(543.99,339.33) --
	(544.10,339.33) --
	(544.20,339.33) --
	(544.31,339.33) --
	(544.41,339.33) --
	(544.52,339.33) --
	(544.63,338.21) --
	(544.73,338.21) --
	(544.84,338.21) --
	(544.94,338.21) --
	(545.05,338.21) --
	(545.15,338.21) --
	(545.26,338.21) --
	(545.36,338.21) --
	(545.47,338.21) --
	(545.57,338.21) --
	(545.68,338.21) --
	(545.78,338.21) --
	(545.89,338.21) --
	(546.00,338.21) --
	(546.10,338.21) --
	(546.21,338.21) --
	(546.31,338.21) --
	(546.42,338.21) --
	(546.52,338.21) --
	(546.63,338.21) --
	(546.73,338.21) --
	(546.84,338.21) --
	(546.94,338.21) --
	(547.05,338.21) --
	(547.15,338.21) --
	(547.26,338.21) --
	(547.36,338.21) --
	(547.47,338.21) --
	(547.58,338.21) --
	(547.68,338.21) --
	(547.79,338.36) --
	(547.89,338.36) --
	(548.00,338.36) --
	(548.10,338.36) --
	(548.21,338.36) --
	(548.31,338.36) --
	(548.42,338.36) --
	(548.52,338.36) --
	(548.63,338.36) --
	(548.73,338.36) --
	(548.84,338.36) --
	(548.95,338.36) --
	(549.05,338.36) --
	(549.16,338.36) --
	(549.26,338.36) --
	(549.37,338.36) --
	(549.47,338.36) --
	(549.58,338.36) --
	(549.68,338.36) --
	(549.79,338.36) --
	(549.89,338.36) --
	(550.00,338.36) --
	(550.10,338.36) --
	(550.21,338.36) --
	(550.31,338.36) --
	(550.42,338.36) --
	(550.53,338.36) --
	(550.63,338.36) --
	(550.74,338.36) --
	(550.84,338.36) --
	(550.95,338.24) --
	(551.05,338.24) --
	(551.16,338.24) --
	(551.26,338.24) --
	(551.37,338.24) --
	(551.47,338.24) --
	(551.58,338.24) --
	(551.68,338.24) --
	(551.79,338.24) --
	(551.90,338.24) --
	(552.00,338.24) --
	(552.11,338.24) --
	(552.21,338.24) --
	(552.32,338.24) --
	(552.42,338.24) --
	(552.53,338.24) --
	(552.63,338.24) --
	(552.74,338.24) --
	(552.84,338.24) --
	(552.95,338.24) --
	(553.05,338.24) --
	(553.16,338.24) --
	(553.26,338.24) --
	(553.37,338.24) --
	(553.48,338.24) --
	(553.58,338.24) --
	(553.69,338.24) --
	(553.79,338.24) --
	(553.90,338.24) --
	(554.00,338.24) --
	(554.11,338.28) --
	(554.21,338.28) --
	(554.32,338.28) --
	(554.42,338.28) --
	(554.53,338.28) --
	(554.63,338.28) --
	(554.74,338.28) --
	(554.85,338.28) --
	(554.95,338.28) --
	(555.06,338.28) --
	(555.16,338.28) --
	(555.27,338.28) --
	(555.37,338.28) --
	(555.48,338.28) --
	(555.58,338.28) --
	(555.69,338.28) --
	(555.79,338.28) --
	(555.90,338.28) --
	(556.00,338.28) --
	(556.11,338.28) --
	(556.21,338.28) --
	(556.32,338.28) --
	(556.43,338.28) --
	(556.53,338.28) --
	(556.64,338.28) --
	(556.74,338.28) --
	(556.85,338.28) --
	(556.95,338.28) --
	(557.06,338.28) --
	(557.16,338.28) --
	(557.27,338.20) --
	(557.37,338.20) --
	(557.48,338.20) --
	(557.58,338.20) --
	(557.69,338.20) --
	(557.80,338.20) --
	(557.90,338.20) --
	(558.01,338.20) --
	(558.11,338.20) --
	(558.22,338.20) --
	(558.32,338.20) --
	(558.43,338.20) --
	(558.53,338.20) --
	(558.64,338.20) --
	(558.74,338.20) --
	(558.85,338.20) --
	(558.95,338.20) --
	(559.06,338.20) --
	(559.16,338.20) --
	(559.27,338.20) --
	(559.38,338.20) --
	(559.48,338.20) --
	(559.59,338.20) --
	(559.69,338.20) --
	(559.80,338.20) --
	(559.90,338.20) --
	(560.01,338.20) --
	(560.11,338.20) --
	(560.22,338.20) --
	(560.32,338.20) --
	(560.43,338.12) --
	(560.53,338.12) --
	(560.64,338.12) --
	(560.75,338.12) --
	(560.85,338.12) --
	(560.96,338.12) --
	(561.06,338.12) --
	(561.17,338.12) --
	(561.27,338.12) --
	(561.38,338.12) --
	(561.48,338.12) --
	(561.59,338.12) --
	(561.69,338.12) --
	(561.80,338.12) --
	(561.90,338.12) --
	(562.01,338.12) --
	(562.11,338.12) --
	(562.22,338.12) --
	(562.33,338.12) --
	(562.43,338.12) --
	(562.54,338.12) --
	(562.64,338.12) --
	(562.75,338.12) --
	(562.85,338.12) --
	(562.96,338.12) --
	(563.06,338.12) --
	(563.17,338.12) --
	(563.27,338.12) --
	(563.38,338.12) --
	(563.48,338.12) --
	(563.59,337.77) --
	(563.70,337.77) --
	(563.80,337.77) --
	(563.91,337.77) --
	(564.01,337.77) --
	(564.12,337.77) --
	(564.22,337.77) --
	(564.33,337.77) --
	(564.43,337.77) --
	(564.54,337.77) --
	(564.64,337.77) --
	(564.75,337.77) --
	(564.85,337.77) --
	(564.96,337.77) --
	(565.06,337.77) --
	(565.17,337.77) --
	(565.28,337.77) --
	(565.38,337.77) --
	(565.49,337.77) --
	(565.59,337.77) --
	(565.70,337.77) --
	(565.80,337.77) --
	(565.91,337.77) --
	(566.01,337.77) --
	(566.12,337.77) --
	(566.22,337.77) --
	(566.33,337.77) --
	(566.43,337.77) --
	(566.54,337.77) --
	(566.65,337.77) --
	(566.75,338.22) --
	(566.86,338.22) --
	(566.96,338.22) --
	(567.07,338.22) --
	(567.17,338.22) --
	(567.28,338.22) --
	(567.38,338.22) --
	(567.49,338.22) --
	(567.59,338.22) --
	(567.70,338.22) --
	(567.80,338.22) --
	(567.91,338.22) --
	(568.01,338.22) --
	(568.12,338.22) --
	(568.23,338.22) --
	(568.33,338.22) --
	(568.44,338.22) --
	(568.54,338.22) --
	(568.65,338.22) --
	(568.75,338.22) --
	(568.86,338.22) --
	(568.96,338.22) --
	(569.07,338.22) --
	(569.17,338.22) --
	(569.28,338.22) --
	(569.38,338.22) --
	(569.49,338.22) --
	(569.60,338.22) --
	(569.70,338.22) --
	(569.81,338.22) --
	(569.91,337.57) --
	(570.02,337.57) --
	(570.12,337.57) --
	(570.23,337.57) --
	(570.33,337.57) --
	(570.44,337.57) --
	(570.54,337.57) --
	(570.65,337.57) --
	(570.75,337.57) --
	(570.86,337.57) --
	(570.96,337.57) --
	(571.07,337.57) --
	(571.18,337.57) --
	(571.28,337.57) --
	(571.39,337.57) --
	(571.49,337.57) --
	(571.60,337.57) --
	(571.70,337.57) --
	(571.81,337.57) --
	(571.91,337.57) --
	(572.02,337.57) --
	(572.12,337.57) --
	(572.23,337.57) --
	(572.33,337.57) --
	(572.44,337.57) --
	(572.55,337.57) --
	(572.65,337.57) --
	(572.76,337.57) --
	(572.86,337.57) --
	(572.97,337.57) --
	(573.07,334.34) --
	(573.18,334.34) --
	(573.28,334.34) --
	(573.39,334.34) --
	(573.49,334.34) --
	(573.60,334.34) --
	(573.70,334.34) --
	(573.81,334.34) --
	(573.91,334.34) --
	(574.02,334.34) --
	(574.13,334.34) --
	(574.23,334.34) --
	(574.34,334.34) --
	(574.44,334.34) --
	(574.55,334.34) --
	(574.65,334.34) --
	(574.76,334.34) --
	(574.86,334.34) --
	(574.97,334.34) --
	(575.07,334.34) --
	(575.18,334.34) --
	(575.28,334.34) --
	(575.39,334.34) --
	(575.50,334.34) --
	(575.60,334.34) --
	(575.71,334.34) --
	(575.81,334.34) --
	(575.92,334.34) --
	(576.02,334.34) --
	(576.13,334.34) --
	(576.23,328.12) --
	(576.34,328.12) --
	(576.44,328.12) --
	(576.55,328.12) --
	(576.65,328.12) --
	(576.76,328.12) --
	(576.86,328.12) --
	(576.97,328.12) --
	(577.08,328.12) --
	(577.18,328.12) --
	(577.29,328.12) --
	(577.39,328.12) --
	(577.50,328.12) --
	(577.60,328.12) --
	(577.71,328.12) --
	(577.81,328.12) --
	(577.92,328.12) --
	(578.02,328.12) --
	(578.13,328.12) --
	(578.23,328.12) --
	(578.34,328.12) --
	(578.45,328.12) --
	(578.55,328.12) --
	(578.66,328.12) --
	(578.76,328.12) --
	(578.87,328.12) --
	(578.97,328.12) --
	(579.08,328.12) --
	(579.18,328.12) --
	(579.29,328.12) --
	(579.39,320.43) --
	(579.50,320.43) --
	(579.60,320.43) --
	(579.71,320.43) --
	(579.81,320.43) --
	(579.92,320.43) --
	(580.03,320.43) --
	(580.13,320.43) --
	(580.24,320.43) --
	(580.34,320.43) --
	(580.45,320.43) --
	(580.55,320.43) --
	(580.66,320.43) --
	(580.76,320.43) --
	(580.87,320.43) --
	(580.97,320.43) --
	(581.08,320.43) --
	(581.18,320.43) --
	(581.29,320.43) --
	(581.40,320.43) --
	(581.50,320.43) --
	(581.61,320.43) --
	(581.71,320.43) --
	(581.82,320.43) --
	(581.92,320.43) --
	(582.03,320.43) --
	(582.13,320.43) --
	(582.24,320.43) --
	(582.34,320.43) --
	(582.45,320.43) --
	(582.55,314.74) --
	(582.66,314.74) --
	(582.76,314.74) --
	(582.87,314.74) --
	(582.98,314.74) --
	(583.08,314.74) --
	(583.19,314.74) --
	(583.29,314.74) --
	(583.40,314.74) --
	(583.50,314.74) --
	(583.61,314.74) --
	(583.71,314.74) --
	(583.82,314.74) --
	(583.92,314.74) --
	(584.03,314.74) --
	(584.13,314.74) --
	(584.24,314.74) --
	(584.35,314.74) --
	(584.45,314.74) --
	(584.56,314.74) --
	(584.66,314.74) --
	(584.77,314.74) --
	(584.87,314.74) --
	(584.98,314.74) --
	(585.08,314.74) --
	(585.19,314.74) --
	(585.29,314.74) --
	(585.40,314.74) --
	(585.50,314.74) --
	(585.61,314.74) --
	(585.71,307.33) --
	(585.82,307.33) --
	(585.93,307.33) --
	(586.03,307.33) --
	(586.14,307.33) --
	(586.24,307.33) --
	(586.35,307.33) --
	(586.45,307.33) --
	(586.56,307.33) --
	(586.66,307.33) --
	(586.77,307.33) --
	(586.87,307.33) --
	(586.98,307.33) --
	(587.08,307.33) --
	(587.19,307.33) --
	(587.30,307.33) --
	(587.40,307.33) --
	(587.51,307.33) --
	(587.61,307.33) --
	(587.72,307.33) --
	(587.82,307.33) --
	(587.93,307.33) --
	(588.03,307.33) --
	(588.14,307.33) --
	(588.24,307.33) --
	(588.35,307.33) --
	(588.45,307.33) --
	(588.56,307.33) --
	(588.66,307.33) --
	(588.77,307.33) --
	(588.88,302.49) --
	(588.98,302.49) --
	(589.09,302.49) --
	(589.19,302.49) --
	(589.30,302.49) --
	(589.40,302.49) --
	(589.51,302.49) --
	(589.61,302.49) --
	(589.72,302.49) --
	(589.82,302.49) --
	(589.93,302.49) --
	(590.03,302.49) --
	(590.14,302.49) --
	(590.25,302.49) --
	(590.35,302.49) --
	(590.46,302.49) --
	(590.56,302.49) --
	(590.67,302.49) --
	(590.77,302.49) --
	(590.88,302.49) --
	(590.98,302.49) --
	(591.09,302.49) --
	(591.19,302.49) --
	(591.30,302.49) --
	(591.40,302.49) --
	(591.51,302.49) --
	(591.61,302.49) --
	(591.72,302.49) --
	(591.83,302.49) --
	(591.93,302.49) --
	(592.04,295.89) --
	(592.14,295.89) --
	(592.25,295.89) --
	(592.35,295.89) --
	(592.46,295.89) --
	(592.56,295.89) --
	(592.67,295.89) --
	(592.77,295.89) --
	(592.88,295.89) --
	(592.98,295.89) --
	(593.09,295.89) --
	(593.20,295.89) --
	(593.30,295.89) --
	(593.41,295.89) --
	(593.51,295.89) --
	(593.62,295.89) --
	(593.72,295.89) --
	(593.83,295.89) --
	(593.93,295.89) --
	(594.04,295.89) --
	(594.14,295.89) --
	(594.25,295.89) --
	(594.35,295.89) --
	(594.46,295.89) --
	(594.56,295.89) --
	(594.67,295.89) --
	(594.78,295.89) --
	(594.88,295.89) --
	(594.99,295.89) --
	(595.09,295.89) --
	(595.20,293.07) --
	(595.30,293.07) --
	(595.41,293.07) --
	(595.51,293.07) --
	(595.62,293.07) --
	(595.72,293.07) --
	(595.83,293.07) --
	(595.93,293.07) --
	(596.04,293.07) --
	(596.15,293.07) --
	(596.25,293.07) --
	(596.36,293.07) --
	(596.46,293.07) --
	(596.57,293.07) --
	(596.67,293.07) --
	(596.78,293.07) --
	(596.88,293.07) --
	(596.99,293.07) --
	(597.09,293.07) --
	(597.20,293.07) --
	(597.30,293.07) --
	(597.41,293.07) --
	(597.51,293.07) --
	(597.62,293.07) --
	(597.73,293.07) --
	(597.83,293.07) --
	(597.94,293.07) --
	(598.04,293.07) --
	(598.15,293.07) --
	(598.25,293.07) --
	(598.36,284.07) --
	(598.46,284.07) --
	(598.57,284.07) --
	(598.67,284.07) --
	(598.78,284.07) --
	(598.88,284.07) --
	(598.99,284.07) --
	(599.10,284.07) --
	(599.20,284.07) --
	(599.31,284.07) --
	(599.41,284.07) --
	(599.52,284.07) --
	(599.62,284.07) --
	(599.73,284.07) --
	(599.83,284.07) --
	(599.94,284.07) --
	(600.04,284.07) --
	(600.15,284.07) --
	(600.25,284.07) --
	(600.36,284.07) --
	(600.46,284.07) --
	(600.57,284.07) --
	(600.68,284.07) --
	(600.78,284.07) --
	(600.89,284.07) --
	(600.99,284.07) --
	(601.10,284.07) --
	(601.20,284.07) --
	(601.31,284.07) --
	(601.41,284.07) --
	(601.52,283.99) --
	(601.62,283.99) --
	(601.73,283.99) --
	(601.83,283.99) --
	(601.94,283.99) --
	(602.05,283.99) --
	(602.15,283.99) --
	(602.26,283.99) --
	(602.36,283.99) --
	(602.47,283.99) --
	(602.57,283.99) --
	(602.68,283.99) --
	(602.78,283.99) --
	(602.89,283.99) --
	(602.99,283.99) --
	(603.10,283.99) --
	(603.20,283.99) --
	(603.31,283.99) --
	(603.41,283.99) --
	(603.52,283.99) --
	(603.63,283.99) --
	(603.73,283.99) --
	(603.84,283.99) --
	(603.94,283.99) --
	(604.05,283.99) --
	(604.15,283.99) --
	(604.26,283.99) --
	(604.36,283.99) --
	(604.47,283.99) --
	(604.57,283.99) --
	(604.68,289.87) --
	(604.78,289.87) --
	(604.89,289.87) --
	(605.00,289.87) --
	(605.10,289.87) --
	(605.21,289.87) --
	(605.31,289.87) --
	(605.42,289.87) --
	(605.52,289.87) --
	(605.63,289.87) --
	(605.73,289.87) --
	(605.84,289.87) --
	(605.94,289.87) --
	(606.05,289.87) --
	(606.15,289.87) --
	(606.26,289.87) --
	(606.36,289.87) --
	(606.47,289.87) --
	(606.58,289.87) --
	(606.68,289.87) --
	(606.79,289.87) --
	(606.89,289.87) --
	(607.00,289.87) --
	(607.10,289.87) --
	(607.21,289.87) --
	(607.31,289.87) --
	(607.42,289.87) --
	(607.52,289.87) --
	(607.63,289.87) --
	(607.73,289.87) --
	(607.84,297.41) --
	(607.95,297.41) --
	(608.05,297.41) --
	(608.16,297.41) --
	(608.26,297.41) --
	(608.37,297.41) --
	(608.47,297.41) --
	(608.58,297.41) --
	(608.68,297.41) --
	(608.79,297.41) --
	(608.89,297.41) --
	(609.00,297.41) --
	(609.10,297.41) --
	(609.21,297.41) --
	(609.31,297.41) --
	(609.42,297.41) --
	(609.53,297.41) --
	(609.63,297.41) --
	(609.74,297.41) --
	(609.84,297.41) --
	(609.95,297.41) --
	(610.05,297.41) --
	(610.16,297.41) --
	(610.26,297.41) --
	(610.37,297.41) --
	(610.47,297.41) --
	(610.58,297.41) --
	(610.68,297.41) --
	(610.79,297.41) --
	(610.90,297.41) --
	(611.00,284.90) --
	(611.11,284.90) --
	(611.21,284.90) --
	(611.32,284.90) --
	(611.42,284.90) --
	(611.53,284.90) --
	(611.63,284.90) --
	(611.74,284.90) --
	(611.84,284.90) --
	(611.95,284.90) --
	(612.05,284.90) --
	(612.16,284.90) --
	(612.26,284.90) --
	(612.37,284.90) --
	(612.48,284.90) --
	(612.58,284.90) --
	(612.69,284.90) --
	(612.79,284.90) --
	(612.90,284.90) --
	(613.00,284.90) --
	(613.11,284.90) --
	(613.21,284.90) --
	(613.32,284.90) --
	(613.42,284.90) --
	(613.53,284.90) --
	(613.63,284.90) --
	(613.74,284.90) --
	(613.85,284.90) --
	(613.95,284.90) --
	(614.06,284.90) --
	(614.16,282.72) --
	(614.27,282.72) --
	(614.37,282.72) --
	(614.48,282.72) --
	(614.58,282.72) --
	(614.69,282.72) --
	(614.79,282.72) --
	(614.90,282.72) --
	(615.00,282.72) --
	(615.11,282.72) --
	(615.21,282.72) --
	(615.32,282.72) --
	(615.43,282.72) --
	(615.53,282.72) --
	(615.64,282.72) --
	(615.74,282.72) --
	(615.85,282.72) --
	(615.95,282.72) --
	(616.06,282.72) --
	(616.16,282.72) --
	(616.27,282.72) --
	(616.37,282.72) --
	(616.48,282.72) --
	(616.58,282.72) --
	(616.69,282.72) --
	(616.80,282.72) --
	(616.90,282.72) --
	(617.01,282.72) --
	(617.11,282.72) --
	(617.22,282.72) --
	(617.32,282.53) --
	(617.43,282.53) --
	(617.53,282.53) --
	(617.64,282.53) --
	(617.74,282.53) --
	(617.85,282.53) --
	(617.95,282.53) --
	(618.06,282.53) --
	(618.16,282.53) --
	(618.27,282.53) --
	(618.38,282.53) --
	(618.48,282.53) --
	(618.59,282.53) --
	(618.69,282.53) --
	(618.80,282.53) --
	(618.90,282.53) --
	(619.01,282.53) --
	(619.11,282.53) --
	(619.22,282.53) --
	(619.32,282.53) --
	(619.43,282.53) --
	(619.53,282.53) --
	(619.64,282.53) --
	(619.74,282.53) --
	(619.85,282.53) --
	(619.96,282.53) --
	(620.06,282.53) --
	(620.17,282.53) --
	(620.27,282.53) --
	(620.38,282.53) --
	(620.48,282.09) --
	(620.59,282.09) --
	(620.69,282.09) --
	(620.80,282.09) --
	(620.90,282.09) --
	(621.01,282.09) --
	(621.11,282.09) --
	(621.22,282.09) --
	(621.33,282.09) --
	(621.43,282.09) --
	(621.54,282.09) --
	(621.64,282.09) --
	(621.75,282.09) --
	(621.85,282.09) --
	(621.96,282.09) --
	(622.06,282.09) --
	(622.17,282.09) --
	(622.27,282.09) --
	(622.38,282.09) --
	(622.48,282.09) --
	(622.59,282.09) --
	(622.69,282.09) --
	(622.80,282.09) --
	(622.91,282.09) --
	(623.01,282.09) --
	(623.12,282.09) --
	(623.22,282.09) --
	(623.33,282.09) --
	(623.43,282.09) --
	(623.54,282.09) --
	(623.64,283.20) --
	(623.75,283.20) --
	(623.85,283.20) --
	(623.96,283.20) --
	(624.06,283.20) --
	(624.17,283.20) --
	(624.28,283.20) --
	(624.38,283.20) --
	(624.49,283.20) --
	(624.59,283.20) --
	(624.70,283.20) --
	(624.80,283.20) --
	(624.91,283.20) --
	(625.01,283.20) --
	(625.12,283.20) --
	(625.22,283.20) --
	(625.33,283.20) --
	(625.43,283.20) --
	(625.54,283.20) --
	(625.64,283.20) --
	(625.75,283.20) --
	(625.86,283.20) --
	(625.96,283.20) --
	(626.07,283.20) --
	(626.17,283.20) --
	(626.28,283.20) --
	(626.38,283.20) --
	(626.49,283.20) --
	(626.59,283.20) --
	(626.70,283.20) --
	(626.80,290.69) --
	(626.91,290.69) --
	(627.01,290.69) --
	(627.12,290.69) --
	(627.23,290.69) --
	(627.33,290.69) --
	(627.44,290.69) --
	(627.54,290.69) --
	(627.65,290.69) --
	(627.75,290.69) --
	(627.86,290.69) --
	(627.96,290.69) --
	(628.07,290.69) --
	(628.17,290.69) --
	(628.28,290.69) --
	(628.38,290.69) --
	(628.49,290.69) --
	(628.59,290.69) --
	(628.70,290.69) --
	(628.81,290.69) --
	(628.91,290.69) --
	(629.02,290.69) --
	(629.12,290.69) --
	(629.23,290.69) --
	(629.33,290.69) --
	(629.44,290.69) --
	(629.54,290.69) --
	(629.65,290.69) --
	(629.75,290.69) --
	(629.86,290.69) --
	(629.96,293.62) --
	(630.07,293.62) --
	(630.18,293.62) --
	(630.28,293.62) --
	(630.39,293.62) --
	(630.49,293.62) --
	(630.60,293.62) --
	(630.70,293.62) --
	(630.81,293.62) --
	(630.91,293.62) --
	(631.02,293.62) --
	(631.12,293.62) --
	(631.23,293.62) --
	(631.33,293.62) --
	(631.44,293.62) --
	(631.54,293.62) --
	(631.65,293.62) --
	(631.76,293.62) --
	(631.86,293.62) --
	(631.97,293.62) --
	(632.07,293.62) --
	(632.18,293.62) --
	(632.28,293.62) --
	(632.39,293.62) --
	(632.49,293.62) --
	(632.60,293.62) --
	(632.70,293.62) --
	(632.81,293.62) --
	(632.91,293.62) --
	(633.02,293.62) --
	(633.13,302.18) --
	(633.23,302.18) --
	(633.34,302.18) --
	(633.44,302.18) --
	(633.55,302.18) --
	(633.65,302.18) --
	(633.76,302.18) --
	(633.86,302.18) --
	(633.97,302.18) --
	(634.07,302.18) --
	(634.18,302.18) --
	(634.28,302.18) --
	(634.39,302.18) --
	(634.49,302.18) --
	(634.60,302.18) --
	(634.71,302.18) --
	(634.81,302.18) --
	(634.92,302.18) --
	(635.02,302.18) --
	(635.13,302.18) --
	(635.23,302.18) --
	(635.34,302.18) --
	(635.44,302.18) --
	(635.55,302.18) --
	(635.65,302.18) --
	(635.76,302.18) --
	(635.86,302.18) --
	(635.97,302.18) --
	(636.08,302.18) --
	(636.18,302.18) --
	(636.29,311.33) --
	(636.39,311.33) --
	(636.50,311.33) --
	(636.60,311.33) --
	(636.71,311.33) --
	(636.81,311.33) --
	(636.92,311.33) --
	(637.02,311.33) --
	(637.13,311.33) --
	(637.23,311.33) --
	(637.34,311.33) --
	(637.44,311.33) --
	(637.55,311.33) --
	(637.66,311.33) --
	(637.76,311.33) --
	(637.87,311.33) --
	(637.97,311.33) --
	(638.08,311.33) --
	(638.18,311.33) --
	(638.29,311.33) --
	(638.39,311.33) --
	(638.50,311.33) --
	(638.60,311.33) --
	(638.71,311.33) --
	(638.81,311.33) --
	(638.92,311.33) --
	(639.03,311.33) --
	(639.13,311.33) --
	(639.24,311.33) --
	(639.34,311.33) --
	(639.45,332.92) --
	(639.55,332.92) --
	(639.66,332.92) --
	(639.76,332.92) --
	(639.87,332.92) --
	(639.97,332.92) --
	(640.08,332.92) --
	(640.18,332.92) --
	(640.29,332.92) --
	(640.39,332.92) --
	(640.50,332.92) --
	(640.61,332.92) --
	(640.71,332.92) --
	(640.82,332.92) --
	(640.92,332.92) --
	(641.03,332.92) --
	(641.13,332.92) --
	(641.24,332.92) --
	(641.34,332.92) --
	(641.45,332.92) --
	(641.55,332.92) --
	(641.66,332.92) --
	(641.76,332.92) --
	(641.87,332.92) --
	(641.98,332.92) --
	(642.08,332.92) --
	(642.19,332.92) --
	(642.29,332.92) --
	(642.40,332.92) --
	(642.50,332.92) --
	(642.61,337.37) --
	(642.71,337.37) --
	(642.82,337.37) --
	(642.92,337.37) --
	(643.03,337.37) --
	(643.13,337.37) --
	(643.24,337.37) --
	(643.34,337.37) --
	(643.45,337.37) --
	(643.56,337.37) --
	(643.66,337.37) --
	(643.77,337.37) --
	(643.87,337.37) --
	(643.98,337.37) --
	(644.08,337.37) --
	(644.19,337.37) --
	(644.29,337.37) --
	(644.40,337.37) --
	(644.50,337.37) --
	(644.61,337.37) --
	(644.71,337.37) --
	(644.82,337.37) --
	(644.93,337.37) --
	(645.03,337.37) --
	(645.14,337.37) --
	(645.24,337.37) --
	(645.35,337.37) --
	(645.45,337.37) --
	(645.56,337.37) --
	(645.66,337.37) --
	(645.77,340.47) --
	(645.87,340.47) --
	(645.98,340.47) --
	(646.08,340.47) --
	(646.19,340.47) --
	(646.29,340.47) --
	(646.40,340.47) --
	(646.51,340.47) --
	(646.61,340.47) --
	(646.72,340.47) --
	(646.82,340.47) --
	(646.93,340.47) --
	(647.03,340.47) --
	(647.14,340.47) --
	(647.24,340.47) --
	(647.35,340.47) --
	(647.45,340.47) --
	(647.56,340.47) --
	(647.66,340.47) --
	(647.77,340.47) --
	(647.88,340.47) --
	(647.98,340.47) --
	(648.09,340.47) --
	(648.19,340.47) --
	(648.30,340.47) --
	(648.40,340.47) --
	(648.51,340.47) --
	(648.61,340.47) --
	(648.72,340.47) --
	(648.82,340.47) --
	(648.93,345.59) --
	(649.03,345.59) --
	(649.14,345.59) --
	(649.24,345.59) --
	(649.35,345.59) --
	(649.46,345.59) --
	(649.56,345.59) --
	(649.67,345.59) --
	(649.77,345.59) --
	(649.88,345.59) --
	(649.98,345.59) --
	(650.09,345.59) --
	(650.19,345.59) --
	(650.30,345.59) --
	(650.40,345.59) --
	(650.51,345.59) --
	(650.61,345.59) --
	(650.72,345.59) --
	(650.83,345.59) --
	(650.93,345.59) --
	(651.04,345.59) --
	(651.14,345.59) --
	(651.25,345.59) --
	(651.35,345.59) --
	(651.46,345.59) --
	(651.56,345.59) --
	(651.67,345.59) --
	(651.77,345.59) --
	(651.88,345.59) --
	(651.98,345.59) --
	(652.09,347.87) --
	(652.19,347.87) --
	(652.30,347.87) --
	(652.41,347.87) --
	(652.51,347.87) --
	(652.62,347.87) --
	(652.72,347.87) --
	(652.83,347.87) --
	(652.93,347.87) --
	(653.04,347.87) --
	(653.14,347.87) --
	(653.25,347.87) --
	(653.35,347.87) --
	(653.46,347.87) --
	(653.56,347.87) --
	(653.67,347.87) --
	(653.78,347.87) --
	(653.88,347.87) --
	(653.99,347.87) --
	(654.09,347.87) --
	(654.20,347.87) --
	(654.30,347.87) --
	(654.41,347.87) --
	(654.51,347.87) --
	(654.62,347.87) --
	(654.72,347.87) --
	(654.83,347.87) --
	(654.93,347.87) --
	(655.04,347.87) --
	(655.14,347.87) --
	(655.25,349.17) --
	(655.36,349.17) --
	(655.46,349.17) --
	(655.57,349.17) --
	(655.67,349.17) --
	(655.78,349.17) --
	(655.88,349.17) --
	(655.99,349.17) --
	(656.09,349.17) --
	(656.20,349.17) --
	(656.30,349.17) --
	(656.41,349.17) --
	(656.51,349.17) --
	(656.62,349.17) --
	(656.73,349.17) --
	(656.83,349.17) --
	(656.94,349.17) --
	(657.04,349.17) --
	(657.15,349.17) --
	(657.25,349.17) --
	(657.36,349.17) --
	(657.46,349.17) --
	(657.57,349.17) --
	(657.67,349.17) --
	(657.78,349.17) --
	(657.88,349.17) --
	(657.99,349.17) --
	(658.09,349.17) --
	(658.20,349.17) --
	(658.31,349.17) --
	(658.41,350.06) --
	(658.52,350.06) --
	(658.62,350.06) --
	(658.73,350.06) --
	(658.83,350.06) --
	(658.94,350.06) --
	(659.04,350.06) --
	(659.15,350.06) --
	(659.25,350.06) --
	(659.36,350.06) --
	(659.46,350.06) --
	(659.57,350.06) --
	(659.68,350.06) --
	(659.78,350.06) --
	(659.89,350.06) --
	(659.99,350.06) --
	(660.10,350.06) --
	(660.20,350.06) --
	(660.31,350.06) --
	(660.41,350.06) --
	(660.52,350.06) --
	(660.62,350.06) --
	(660.73,350.06) --
	(660.83,350.06) --
	(660.94,350.06) --
	(661.04,350.06) --
	(661.15,350.06) --
	(661.26,350.06) --
	(661.36,350.06) --
	(661.47,350.06) --
	(661.57,349.75) --
	(661.68,349.75) --
	(661.78,349.75) --
	(661.89,349.75) --
	(661.99,349.75) --
	(662.10,349.75) --
	(662.20,349.75) --
	(662.31,349.75) --
	(662.41,349.75) --
	(662.52,349.75) --
	(662.63,349.75) --
	(662.73,349.75) --
	(662.84,349.75) --
	(662.94,349.75) --
	(663.05,349.75) --
	(663.15,349.75) --
	(663.26,349.75) --
	(663.36,349.75) --
	(663.47,349.75) --
	(663.57,349.75) --
	(663.68,349.75) --
	(663.78,349.75) --
	(663.89,349.75) --
	(663.99,349.75) --
	(664.10,349.75) --
	(664.21,349.75) --
	(664.31,349.75) --
	(664.42,349.75) --
	(664.52,349.75) --
	(664.63,349.75) --
	(664.73,348.54) --
	(664.84,348.54) --
	(664.94,348.54) --
	(665.05,348.54) --
	(665.15,348.54) --
	(665.26,348.54) --
	(665.36,348.54) --
	(665.47,348.54) --
	(665.58,348.54) --
	(665.68,348.54) --
	(665.79,348.54) --
	(665.89,348.54) --
	(666.00,348.54) --
	(666.10,348.54) --
	(666.21,348.54) --
	(666.31,348.54) --
	(666.42,348.54) --
	(666.52,348.54) --
	(666.63,348.54) --
	(666.73,348.54) --
	(666.84,348.54) --
	(666.94,348.54) --
	(667.05,348.54) --
	(667.16,348.54) --
	(667.26,348.54) --
	(667.37,348.54) --
	(667.47,348.54) --
	(667.58,348.54) --
	(667.68,348.54) --
	(667.79,348.54) --
	(667.89,346.78) --
	(668.00,346.78) --
	(668.10,346.78) --
	(668.21,346.78) --
	(668.31,346.78) --
	(668.42,346.78) --
	(668.53,346.78) --
	(668.63,346.78) --
	(668.74,346.78) --
	(668.84,346.78) --
	(668.95,346.78) --
	(669.05,346.78) --
	(669.16,346.78) --
	(669.26,346.78) --
	(669.37,346.78) --
	(669.47,346.78) --
	(669.58,346.78) --
	(669.68,346.78) --
	(669.79,346.78) --
	(669.89,346.78) --
	(670.00,346.78) --
	(670.11,346.78) --
	(670.21,346.78) --
	(670.32,346.78) --
	(670.42,346.78) --
	(670.53,346.78) --
	(670.63,346.78) --
	(670.74,346.78) --
	(670.84,346.78) --
	(670.95,346.78) --
	(671.05,344.45) --
	(671.16,344.45) --
	(671.26,344.45) --
	(671.37,344.45) --
	(671.48,344.45) --
	(671.58,344.45) --
	(671.69,344.45) --
	(671.79,344.45) --
	(671.90,344.45) --
	(672.00,344.45) --
	(672.11,344.45) --
	(672.21,344.45) --
	(672.32,344.45) --
	(672.42,344.45) --
	(672.53,344.45) --
	(672.63,344.45) --
	(672.74,344.45) --
	(672.84,344.45) --
	(672.95,344.45) --
	(673.06,344.45) --
	(673.16,344.45) --
	(673.27,344.45) --
	(673.37,344.45) --
	(673.48,344.45) --
	(673.58,344.45) --
	(673.69,344.45) --
	(673.79,344.45) --
	(673.90,344.45) --
	(674.00,344.45) --
	(674.11,344.45) --
	(674.21,343.00) --
	(674.32,343.00) --
	(674.43,343.00) --
	(674.53,343.00) --
	(674.64,343.00) --
	(674.74,343.00) --
	(674.85,343.00) --
	(674.95,343.00) --
	(675.06,343.00) --
	(675.16,343.00) --
	(675.27,343.00) --
	(675.37,343.00) --
	(675.48,343.00) --
	(675.58,343.00) --
	(675.69,343.00) --
	(675.79,343.00) --
	(675.90,343.00) --
	(676.01,343.00) --
	(676.11,343.00) --
	(676.22,343.00) --
	(676.32,343.00) --
	(676.43,343.00) --
	(676.53,343.00) --
	(676.64,343.00) --
	(676.74,343.00) --
	(676.85,343.00) --
	(676.95,343.00) --
	(677.06,343.00) --
	(677.16,343.00) --
	(677.27,343.00) --
	(677.38,342.04) --
	(677.48,342.04) --
	(677.59,342.04) --
	(677.69,342.04) --
	(677.80,342.04) --
	(677.90,342.04) --
	(678.01,342.04) --
	(678.11,342.04) --
	(678.22,342.04) --
	(678.32,342.04) --
	(678.43,342.04) --
	(678.53,342.04) --
	(678.64,342.04) --
	(678.74,342.04) --
	(678.85,342.04) --
	(678.96,342.04) --
	(679.06,342.04) --
	(679.17,342.04) --
	(679.27,342.04) --
	(679.38,342.04) --
	(679.48,342.04) --
	(679.59,342.04) --
	(679.69,342.04) --
	(679.80,342.04) --
	(679.90,342.04) --
	(680.01,342.04) --
	(680.11,342.04) --
	(680.22,342.04) --
	(680.33,342.04) --
	(680.43,342.04) --
	(680.54,341.00) --
	(680.64,341.00) --
	(680.75,341.00) --
	(680.85,341.00) --
	(680.96,341.00) --
	(681.06,341.00) --
	(681.17,341.00) --
	(681.27,341.00) --
	(681.38,341.00) --
	(681.48,341.00) --
	(681.59,341.00) --
	(681.69,341.00) --
	(681.80,341.00) --
	(681.91,341.00) --
	(682.01,341.00) --
	(682.12,341.00) --
	(682.22,341.00) --
	(682.33,341.00) --
	(682.43,341.00) --
	(682.54,341.00) --
	(682.64,341.00) --
	(682.75,341.00) --
	(682.85,341.00) --
	(682.96,341.00) --
	(683.06,341.00) --
	(683.17,341.00) --
	(683.28,341.00) --
	(683.38,341.00) --
	(683.49,341.00) --
	(683.59,341.00) --
	(683.70,340.37) --
	(683.80,340.37) --
	(683.91,340.37) --
	(684.01,340.37) --
	(684.12,340.37) --
	(684.22,340.37) --
	(684.33,340.37) --
	(684.43,340.37) --
	(684.54,340.37) --
	(684.64,340.37) --
	(684.75,340.37) --
	(684.86,340.37) --
	(684.96,340.37) --
	(685.07,340.37) --
	(685.17,340.37) --
	(685.28,340.37) --
	(685.38,340.37) --
	(685.49,340.37) --
	(685.59,340.37) --
	(685.70,340.37) --
	(685.80,340.37) --
	(685.91,340.37) --
	(686.01,340.37) --
	(686.12,340.37) --
	(686.23,340.37) --
	(686.33,340.37) --
	(686.44,340.37) --
	(686.54,340.37) --
	(686.65,340.37) --
	(686.75,340.37) --
	(686.86,340.37);
\end{scope}
\begin{scope}
\path[clip] ( 49.66, 79.57) rectangle (717.20,234.12);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66, 97.69) --
	(717.20, 97.69);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,134.66) --
	(717.20,134.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,171.63) --
	(717.20,171.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.66,208.61) --
	(717.20,208.61);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.04, 79.57) --
	(210.04,234.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (470.12, 79.57) --
	(470.12,234.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,116.17) --
	(717.20,116.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,153.15) --
	(717.20,153.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,190.12) --
	(717.20,190.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 49.66,227.09) --
	(717.20,227.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 80.00, 79.57) --
	( 80.00,234.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (340.08, 79.57) --
	(340.08,234.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (600.16, 79.57) --
	(600.16,234.12);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 1.4pt,line join=round] (-2890.80,191.81) --
	(-2890.70,191.76) --
	(-2889.25,191.89) --
	(-2887.81,191.61) --
	(-2886.36,191.92) --
	(-2884.92,191.42) --
	(-2883.47,191.31) --
	(-2882.03,191.73) --
	(-2880.58,192.42) --
	(-2879.14,191.96) --
	(-2877.69,192.65) --
	(-2876.25,192.41) --
	(-2874.80,192.00) --
	(-2873.36,191.57) --
	(-2871.91,191.63) --
	(-2870.47,191.96) --
	(-2869.02,192.61) --
	(-2867.58,192.81) --
	(-2866.13,192.67) --
	(-2864.69,192.51) --
	(-2863.24,192.20) --
	(-2861.80,192.74) --
	(-2860.35,191.86) --
	(-2858.91,191.66) --
	(-2857.46,191.85) --
	(-2856.02,191.88) --
	(-2854.57,191.78) --
	(-2853.13,190.93) --
	(-2851.69,190.81) --
	(-2850.24,192.84) --
	(-2848.80,192.37) --
	(-2847.35,191.92) --
	(-2845.91,192.67) --
	(-2844.46,193.56) --
	(-2843.02,193.02) --
	(-2841.57,192.51) --
	(-2840.13,193.16) --
	(-2838.68,193.71) --
	(-2837.24,193.44) --
	(-2835.79,193.34) --
	(-2834.35,193.63) --
	(-2832.90,192.54) --
	(-2831.46,193.57) --
	(-2830.01,193.80) --
	(-2828.57,193.77) --
	(-2827.12,193.10) --
	(-2825.68,192.94) --
	(-2824.23,192.55) --
	(-2822.79,192.54) --
	(-2821.34,193.83) --
	(-2819.90,193.96) --
	(-2818.45,193.94) --
	(-2817.01,192.45) --
	(-2815.56,192.56) --
	(-2814.12,193.65) --
	(-2812.67,193.90) --
	(-2811.23,194.09) --
	(-2809.78,194.02) --
	(-2808.34,193.53) --
	(-2806.89,193.18) --
	(-2805.45,192.57) --
	(-2804.00,193.02) --
	(-2802.56,193.23) --
	(-2801.11,193.38) --
	(-2799.67,193.29) --
	(-2798.22,192.85) --
	(-2796.78,192.51) --
	(-2795.33,193.12) --
	(-2793.89,192.29) --
	(-2792.44,191.92) --
	(-2791.00,191.87) --
	(-2789.55,191.31) --
	(-2788.11,191.41) --
	(-2786.66,191.79) --
	(-2785.22,191.60) --
	(-2783.78,192.12) --
	(-2782.33,192.48) --
	(-2780.89,192.55) --
	(-2779.44,192.43) --
	(-2778.00,192.54) --
	(-2776.55,192.81) --
	(-2775.11,192.16) --
	(-2773.66,192.64) --
	(-2772.22,193.09) --
	(-2770.77,193.31) --
	(-2769.33,192.94) --
	(-2767.88,192.89) --
	(-2766.44,192.54) --
	(-2764.99,191.52) --
	(-2763.55,190.67) --
	(-2762.10,191.77) --
	(-2760.66,192.21) --
	(-2759.21,192.01) --
	(-2757.77,191.45) --
	(-2756.32,190.92) --
	(-2754.88,191.89) --
	(-2753.43,192.33) --
	(-2751.99,192.11) --
	(-2750.54,191.41) --
	(-2749.10,191.24) --
	(-2747.65,190.60) --
	(-2746.21,191.02) --
	(-2744.76,190.66) --
	(-2743.32,190.75) --
	(-2741.87,189.97) --
	(-2740.43,190.41) --
	(-2738.98,191.67) --
	(-2737.54,192.59) --
	(-2736.09,191.95) --
	(-2734.65,191.82) --
	(-2733.20,191.46) --
	(-2731.76,190.63) --
	(-2730.31,191.06) --
	(-2728.87,191.77) --
	(-2727.42,191.39) --
	(-2725.98,191.56) --
	(-2724.53,190.94) --
	(-2723.09,191.12) --
	(-2721.64,190.31) --
	(-2720.20,190.42) --
	(-2718.75,191.11) --
	(-2717.31,190.72) --
	(-2715.87,190.88) --
	(-2714.42,191.59) --
	(-2712.98,192.41) --
	(-2711.53,191.84) --
	(-2710.09,192.20) --
	(-2708.64,191.79) --
	(-2707.20,191.27) --
	(-2705.75,192.44) --
	(-2704.31,192.43) --
	(-2702.86,190.78) --
	(-2701.42,190.96) --
	(-2699.97,191.20) --
	(-2698.53,192.10) --
	(-2697.08,192.04) --
	(-2695.64,192.35) --
	(-2694.19,193.12) --
	(-2692.75,194.06) --
	(-2691.30,194.14) --
	(-2689.86,193.43) --
	(-2688.41,192.66) --
	(-2686.97,192.61) --
	(-2685.52,192.41) --
	(-2684.08,190.75) --
	(-2682.63,191.24) --
	(-2681.19,191.41) --
	(-2679.74,190.89) --
	(-2678.30,191.22) --
	(-2676.85,190.59) --
	(-2675.41,190.47) --
	(-2673.96,189.61) --
	(-2672.52,189.75) --
	(-2671.07,189.94) --
	(-2669.63,190.01) --
	(-2668.18,189.95) --
	(-2666.74,189.57) --
	(-2665.29,190.05) --
	(-2663.85,190.16) --
	(-2662.40,190.86) --
	(-2660.96,190.85) --
	(-2659.51,190.85) --
	(-2658.07,191.12) --
	(-2656.62,190.94) --
	(-2655.18,190.95) --
	(-2653.73,190.77) --
	(-2652.29,190.94) --
	(-2650.84,191.29) --
	(-2649.40,191.14) --
	(-2647.96,191.09) --
	(-2646.51,190.90) --
	(-2645.07,191.31) --
	(-2643.62,191.44) --
	(-2642.18,191.06) --
	(-2640.73,191.30) --
	(-2639.29,190.98) --
	(-2637.84,191.35) --
	(-2636.40,190.72) --
	(-2634.95,189.48) --
	(-2633.51,189.58) --
	(-2632.06,190.34) --
	(-2630.62,190.93) --
	(-2629.17,190.67) --
	(-2627.73,189.91) --
	(-2626.28,189.42) --
	(-2624.84,189.90) --
	(-2623.39,189.72) --
	(-2621.95,189.94) --
	(-2620.50,188.71) --
	(-2619.06,189.64) --
	(-2617.61,188.63) --
	(-2616.17,189.38) --
	(-2614.72,190.40) --
	(-2613.28,190.92) --
	(-2611.83,191.62) --
	(-2610.39,191.88) --
	(-2608.94,191.49) --
	(-2607.50,190.73) --
	(-2606.05,191.47) --
	(-2604.61,192.09) --
	(-2603.16,191.67) --
	(-2601.72,191.70) --
	(-2600.27,190.25) --
	(-2598.83,189.00) --
	(-2597.38,188.81) --
	(-2595.94,189.75) --
	(-2594.49,190.10) --
	(-2593.05,189.66) --
	(-2591.60,189.39) --
	(-2590.16,190.95) --
	(-2588.71,193.37) --
	(-2587.27,193.49) --
	(-2585.82,190.97) --
	(-2584.38,192.55) --
	(-2582.93,193.54) --
	(-2581.49,192.00) --
	(-2580.05,190.50) --
	(-2578.60,189.34) --
	(-2577.16,190.16) --
	(-2575.71,189.95) --
	(-2574.27,193.83) --
	(-2572.82,188.85) --
	(-2571.38,187.39) --
	(-2569.93,187.12) --
	(-2568.49,186.49) --
	(-2567.04,187.84) --
	(-2565.60,189.51) --
	(-2564.15,188.53) --
	(-2562.71,189.77) --
	(-2561.26,189.34) --
	(-2559.82,187.79) --
	(-2558.37,187.98) --
	(-2556.93,188.70) --
	(-2555.48,188.79) --
	(-2554.04,190.46) --
	(-2552.59,190.41) --
	(-2551.15,190.02) --
	(-2549.70,189.44) --
	(-2548.26,188.61) --
	(-2546.81,188.29) --
	(-2545.37,188.28) --
	(-2543.92,186.77) --
	(-2542.48,187.83) --
	(-2541.03,189.01) --
	(-2539.59,190.72) --
	(-2538.14,190.87) --
	(-2536.70,192.37) --
	(-2535.25,190.95) --
	(-2533.81,188.91) --
	(-2532.36,188.51) --
	(-2530.92,187.26) --
	(-2529.47,187.82) --
	(-2528.03,187.97) --
	(-2526.58,186.62) --
	(-2525.14,183.80) --
	(-2523.69,182.40) --
	(-2522.25,181.34) --
	(-2520.80,181.51) --
	(-2519.36,182.43) --
	(-2517.91,181.85) --
	(-2516.47,181.43) --
	(-2515.03,184.29) --
	(-2513.58,185.29) --
	(-2512.14,188.60) --
	(-2510.69,189.84) --
	(-2509.25,191.41) --
	(-2507.80,192.47) --
	(-2506.36,194.60) --
	(-2504.91,192.24) --
	(-2503.47,192.31) --
	(-2502.02,189.69) --
	(-2500.58,184.41) --
	(-2499.13,182.94) --
	(-2497.69,187.23) --
	(-2496.24,187.62) --
	(-2494.80,185.99) --
	(-2493.35,184.98) --
	(-2491.91,186.13) --
	(-2490.46,189.66) --
	(-2489.02,189.02) --
	(-2487.57,189.70) --
	(-2486.13,188.65) --
	(-2484.68,185.51) --
	(-2483.24,185.02) --
	(-2481.79,182.49) --
	(-2480.35,178.16) --
	(-2478.90,176.93) --
	(-2477.46,175.91) --
	(-2476.01,176.51) --
	(-2474.57,179.85) --
	(-2473.12,184.76) --
	(-2471.68,189.05) --
	(-2470.23,191.78) --
	(-2468.79,194.01) --
	(-2467.34,194.51) --
	(-2465.90,196.00) --
	(-2464.45,196.69) --
	(-2463.01,197.00) --
	(-2461.56,198.31) --
	(-2460.12,197.45) --
	(-2458.67,197.05) --
	(-2457.23,197.11) --
	(-2455.78,199.32) --
	(-2454.34,198.05) --
	(-2452.89,194.29) --
	(-2451.45,190.88) --
	(-2450.00,190.85) --
	(-2448.56,186.87) --
	(-2447.12,183.97) --
	(-2445.67,176.30) --
	(-2444.23,175.71) --
	(-2442.78,184.54) --
	(-2441.34,187.82) --
	(-2439.89,188.60) --
	(-2438.45,189.59) --
	(-2437.00,188.57) --
	(-2435.56,181.25) --
	(-2434.11,179.43) --
	(-2432.67,177.89) --
	(-2431.22,179.36) --
	(-2429.78,182.72) --
	(-2428.33,181.01) --
	(-2426.89,173.97) --
	(-2425.44,174.67) --
	(-2424.00,171.68) --
	(-2422.55,166.80) --
	(-2421.11,177.68) --
	(-2419.66,166.61) --
	(-2418.22,165.64) --
	(-2416.77,166.64) --
	(-2415.33,159.69) --
	(-2413.88,155.76) --
	(-2412.44,153.95) --
	(-2410.99,155.24) --
	(-2409.55,152.18) --
	(-2408.10,153.19) --
	(-2406.66,152.42) --
	(-2405.21,148.83) --
	(-2403.77,147.18) --
	(-2402.32,147.28) --
	(-2400.88,146.16) --
	(-2399.43,143.72) --
	(-2397.99,142.29) --
	(-2396.54,144.83) --
	(-2395.10,144.91) --
	(-2393.65,142.80) --
	(-2392.21,142.88) --
	(-2390.76,147.76) --
	(-2389.32,167.09) --
	(-2387.87,184.70) --
	(-2386.43,185.84) --
	(-2384.98,179.38) --
	(-2383.54,153.25) --
	(-2382.09,138.12) --
	(-2380.65,135.78) --
	(-2379.21,147.21) --
	(-2377.76,176.99) --
	(-2376.32,169.47) --
	(-2374.87,164.44) --
	(-2373.43,161.88) --
	(-2371.98,151.45) --
	(-2370.54,139.44) --
	(-2369.09,141.34) --
	(-2367.65,129.86) --
	(-2366.20,129.09) --
	(-2364.76,130.05) --
	(-2363.31,139.52) --
	(-2361.87,144.21) --
	(-2360.42,146.96) --
	(-2358.98,137.27) --
	(-2357.53,149.36) --
	(-2356.09,137.28) --
	(-2354.64,130.18) --
	(-2353.20,124.72) --
	(-2351.75,122.12) --
	(-2350.31,122.06) --
	(-2348.86,124.72) --
	(-2347.42,130.27) --
	(-2345.97,135.81) --
	(-2344.53,124.15) --
	(-2343.08,123.54) --
	(-2341.64,121.87) --
	(-2340.19,121.43) --
	(-2338.75,122.04) --
	(-2337.30,122.74) --
	(-2335.86,122.15) --
	(-2334.41,119.43) --
	(-2332.97,118.11) --
	(-2331.52,120.13) --
	(-2330.08,119.12) --
	(-2328.63,117.47) --
	(-2327.19,116.57) --
	(-2325.74,119.47) --
	(-2324.30,118.70) --
	(-2322.85,117.72) --
	(-2321.41,117.28) --
	(-2319.96,113.65) --
	(-2318.52,111.62) --
	(-2317.07,111.77) --
	(-2315.63,110.64) --
	(-2314.18,108.54) --
	(-2312.74,108.21) --
	(-2311.30,109.03) --
	(-2309.85,106.11) --
	(-2308.41,105.15) --
	(-2306.96,105.89) --
	(-2305.52,103.20) --
	(-2304.07,101.73) --
	(-2302.63,103.68) --
	(-2301.18,102.85) --
	(-2299.74,102.92) --
	(-2298.29,100.82) --
	(-2296.85,101.63) --
	(-2295.40,100.00) --
	(-2293.96,101.89) --
	(-2292.51,101.65) --
	(-2291.07,100.08) --
	(-2289.62,101.41) --
	(-2288.18,102.18) --
	(-2286.73,102.14) --
	(-2285.29, 99.57) --
	(-2283.84, 99.44) --
	(-2282.40,109.57) --
	(-2280.95,104.99) --
	(-2279.51, 95.29) --
	(-2278.06, 98.78) --
	(-2276.62, 98.49) --
	(-2275.17, 94.86) --
	(-2273.73, 93.99) --
	(-2272.28, 98.59) --
	(-2270.84, 96.40) --
	(-2269.39, 93.36) --
	(-2267.95, 90.50) --
	(-2266.50,107.68) --
	(-2265.06, 89.79) --
	(-2263.61, 82.41) --
	(-2262.17, 83.14) --
	(-2260.72, 80.08) --
	(-2259.28, 81.20) --
	(-2257.83, 83.01) --
	(-2256.39, 80.78) --
	(-2254.94, 78.73) --
	(-2253.50, 79.71) --
	(-2252.05, 83.86) --
	(-2250.61, 75.39) --
	(-2249.16, 75.64) --
	(-2247.72, 75.24) --
	(-2246.27, 71.52) --
	(-2244.83, 67.98) --
	(-2243.39, 69.44) --
	(-2241.94, 70.10) --
	(-2240.50, 68.40) --
	(-2239.05, 67.67) --
	(-2237.61, 69.76) --
	(-2236.16, 67.79) --
	(-2234.72, 69.64) --
	(-2233.27, 72.34) --
	(-2231.83, 77.26) --
	(-2230.38, 75.71) --
	(-2228.94, 82.75) --
	(-2227.49, 82.23) --
	(-2226.05, 85.68) --
	(-2224.60, 86.41) --
	(-2223.16, 79.10) --
	(-2221.71, 80.18) --
	(-2220.27, 77.66) --
	(-2218.82, 86.45) --
	(-2217.38, 94.88) --
	(-2215.93,105.95) --
	(-2214.49,105.57) --
	(-2213.04,105.43) --
	(-2211.60,101.73) --
	(-2210.15,100.04) --
	(-2208.71, 97.14) --
	(-2207.26, 91.34) --
	(-2205.82,109.59) --
	(-2204.37,111.97) --
	(-2202.93,109.41) --
	(-2201.48, 98.05) --
	(-2200.04, 98.93) --
	(-2198.59, 97.75) --
	(-2197.15, 95.78) --
	(-2195.70,105.12) --
	(-2194.26,103.81) --
	(-2192.81, 96.16) --
	(-2191.37, 87.50) --
	(-2189.92, 95.10) --
	(-2188.48,107.02) --
	(-2187.03,114.76) --
	(-2185.59,110.07) --
	(-2184.14,114.04) --
	(-2182.70,109.81) --
	(-2181.25,108.91) --
	(-2179.81, 87.38) --
	(-2178.37, 90.62) --
	(-2176.92, 87.18) --
	(-2175.48, 84.61) --
	(-2174.03,108.79) --
	(-2172.59,111.83) --
	(-2171.14,114.85) --
	(-2169.70,108.57) --
	(-2168.25, 99.29) --
	(-2166.81,110.02) --
	(-2165.36,120.97) --
	(-2163.92,134.64) --
	(-2162.47,134.79) --
	(-2161.03,134.03) --
	(-2159.58,132.19) --
	(-2158.14,128.89) --
	(-2156.69,127.26) --
	(-2155.25,114.58) --
	(-2153.80,104.19) --
	(-2152.36,101.27) --
	(-2150.91,105.57) --
	(-2149.47,110.75) --
	(-2148.02, 93.00) --
	(-2146.58, 87.45) --
	(-2145.13,100.53) --
	(-2143.69,116.16) --
	(-2142.24,122.04) --
	(-2140.80,115.75) --
	(-2139.35, 98.37) --
	(-2137.91, 74.95) --
	(-2136.46, 48.06) --
	(-2135.02, 48.01) --
	(-2133.57, 43.48) --
	(-2132.13, 64.03) --
	(-2130.68, 38.61) --
	(-2129.24, 40.98) --
	(-2127.79, 39.96) --
	(-2126.35, 38.73) --
	(-2124.90, 55.29) --
	(-2123.46, 42.28) --
	(-2122.01, 38.31) --
	(-2120.57, 39.63) --
	(-2119.12, 41.28) --
	(-2117.68, 45.14) --
	(-2116.23, 60.41) --
	(-2114.79, 46.17) --
	(-2113.34, 47.28) --
	(-2111.90, 50.43) --
	(-2110.46, 62.55) --
	(-2109.01, 59.13) --
	(-2107.57,100.24) --
	(-2106.12,147.67) --
	(-2104.68,147.83) --
	(-2103.23,153.14) --
	(-2101.79,155.64) --
	(-2100.34,155.06) --
	(-2098.90,154.54) --
	(-2097.45,150.70) --
	(-2096.01,140.41) --
	(-2094.56,135.54) --
	(-2093.12,131.64) --
	(-2091.67,122.24) --
	(-2090.23,122.56) --
	(-2088.78,115.51) --
	(-2087.34, 95.35) --
	(-2085.89, 57.30) --
	(-2084.45, 86.49) --
	(-2083.00, 93.74) --
	(-2081.56,102.42) --
	(-2080.11, 92.63) --
	(-2078.67, 70.89) --
	(-2077.22, 54.31) --
	(-2075.78, 46.27) --
	(-2074.33, 47.91) --
	(-2072.89, 44.24) --
	(-2071.44, 44.17) --
	(-2070.00, 46.06) --
	(-2068.55, 47.20) --
	(-2067.11, 57.92) --
	(-2065.66, 72.28) --
	(-2064.22, 79.02) --
	(-2062.77, 86.78) --
	(-2061.33, 78.77) --
	(-2059.88, 72.50) --
	(-2058.44, 70.50) --
	(-2056.99, 66.04) --
	(-2055.55, 54.71) --
	(-2054.10, 47.84) --
	(-2052.66, 44.35) --
	(-2051.21, 39.35) --
	(-2049.77, 37.44) --
	(-2048.32, 43.69) --
	(-2046.88, 43.24) --
	(-2045.43, 41.24) --
	(-2043.99, 44.23) --
	(-2042.55, 43.29) --
	(-2041.10, 43.13) --
	(-2039.66, 48.32) --
	(-2038.21, 53.19) --
	(-2036.77, 58.48) --
	(-2035.32, 86.02) --
	(-2033.88,100.15) --
	(-2032.43,110.42) --
	(-2030.99,118.71) --
	(-2029.54,115.83) --
	(-2028.10,114.79) --
	(-2026.65,108.82) --
	(-2025.21, 99.58) --
	(-2023.76, 84.22) --
	(-2022.32, 67.38) --
	(-2020.87, 50.89) --
	(-2019.43, 46.55) --
	(-2017.98, 43.93) --
	(-2016.54, 49.01) --
	(-2015.09, 61.73) --
	(-2013.65, 64.01) --
	(-2012.20, 76.10) --
	(-2010.76, 72.71) --
	(-2009.31, 69.79) --
	(-2007.87, 68.15) --
	(-2006.42, 67.04) --
	(-2004.98, 66.87) --
	(-2003.53, 71.39) --
	(-2002.09, 63.01) --
	(-2000.64, 51.02) --
	(-1999.20, 47.15) --
	(-1997.75, 44.29) --
	(-1996.31, 48.19) --
	(-1994.86, 75.05) --
	(-1993.42, 50.22) --
	(-1991.97, 41.70) --
	(-1990.53, 41.97) --
	(-1989.08, 45.66) --
	(-1987.64, 50.55) --
	(-1986.19, 51.66) --
	(-1984.75, 52.35) --
	(-1983.30, 51.87) --
	(-1981.86, 52.09) --
	(-1980.41, 48.41) --
	(-1978.97, 43.19) --
	(-1977.52, 43.82) --
	(-1976.08, 44.13) --
	(-1974.64, 44.52) --
	(-1973.19, 43.43) --
	(-1971.75, 43.88) --
	(-1970.30, 44.60) --
	(-1968.86, 44.78) --
	(-1967.41, 52.29) --
	(-1965.97, 54.23) --
	(-1964.52, 53.62) --
	(-1963.08, 56.28) --
	(-1961.63, 57.48) --
	(-1960.19, 59.49) --
	(-1958.74, 55.65) --
	(-1957.30, 52.91) --
	(-1955.85, 47.27) --
	(-1954.41, 45.74) --
	(-1952.96, 44.38) --
	(-1951.52, 44.91) --
	(-1950.07, 44.34) --
	(-1948.63, 45.36) --
	(-1947.18, 45.54) --
	(-1945.74, 43.10) --
	(-1944.29, 43.51) --
	(-1942.85, 50.03) --
	(-1941.40, 49.21) --
	(-1939.96, 52.32) --
	(-1938.51, 51.20) --
	(-1937.07, 52.17) --
	(-1935.62, 52.07) --
	(-1934.18, 42.97) --
	(-1932.73, 41.97) --
	(-1931.29, 40.59) --
	(-1929.84, 40.53) --
	(-1928.40, 39.56) --
	(-1926.95, 38.38) --
	(-1925.51, 39.62) --
	(-1924.06, 41.66) --
	(-1922.62, 42.17) --
	(-1921.17, 41.83) --
	(-1919.73, 44.36) --
	(-1918.28, 47.01) --
	(-1916.84, 48.81) --
	(-1915.39, 51.31) --
	(-1913.95, 56.63) --
	(-1912.50, 57.88) --
	(-1911.06, 55.81) --
	(-1909.61, 52.20) --
	(-1908.17, 55.62) --
	(-1906.73, 59.69) --
	(-1905.28, 73.36) --
	(-1903.84, 85.77) --
	(-1902.39,100.46) --
	(-1900.95, 96.52) --
	(-1899.50,106.02) --
	(-1898.06,110.38) --
	(-1896.61,104.88) --
	(-1895.17,100.24) --
	(-1893.72, 99.49) --
	(-1892.28, 97.77) --
	(-1890.83, 96.44) --
	(-1889.39, 90.56) --
	(-1887.94, 89.21) --
	(-1886.50, 86.35) --
	(-1885.05, 84.89) --
	(-1883.61, 82.10) --
	(-1882.16, 82.17) --
	(-1880.72, 79.84) --
	(-1879.27, 78.56) --
	(-1877.83, 93.01) --
	(-1876.38, 95.01) --
	(-1874.94,114.48) --
	(-1873.49,124.65) --
	(-1872.05,113.27) --
	(-1870.60,103.08) --
	(-1869.16, 97.80) --
	(-1867.71, 83.96) --
	(-1866.27, 61.04) --
	(-1864.82, 55.91) --
	(-1863.38, 46.50) --
	(-1861.93, 43.94) --
	(-1860.49, 40.55) --
	(-1859.04, 39.48) --
	(-1857.60, 42.92) --
	(-1856.15, 45.22) --
	(-1854.71, 46.55) --
	(-1853.26, 47.38) --
	(-1851.82, 47.10) --
	(-1850.37, 43.96) --
	(-1848.93, 43.40) --
	(-1847.48, 45.08) --
	(-1846.04, 45.97) --
	(-1844.59, 43.52) --
	(-1843.15, 43.28) --
	(-1841.71, 46.50) --
	(-1840.26, 52.63) --
	(-1838.82, 52.02) --
	(-1837.37, 51.38) --
	(-1835.93, 53.12) --
	(-1834.48, 56.37) --
	(-1833.04, 57.81) --
	(-1831.59, 48.95) --
	(-1830.15, 64.87) --
	(-1828.70, 51.81) --
	(-1827.26, 46.17) --
	(-1825.81, 49.34) --
	(-1824.37, 53.58) --
	(-1822.92, 62.96) --
	(-1821.48, 68.34) --
	(-1820.03, 60.70) --
	(-1818.59, 59.14) --
	(-1817.14, 64.50) --
	(-1815.70, 60.53) --
	(-1814.25, 59.64) --
	(-1812.81, 59.08) --
	(-1811.36, 57.16) --
	(-1809.92, 63.59) --
	(-1808.47, 80.25) --
	(-1807.03, 58.44) --
	(-1805.58, 52.22) --
	(-1804.14, 50.24) --
	(-1802.69, 51.22) --
	(-1801.25, 52.81) --
	(-1799.80, 53.23) --
	(-1798.36, 53.79) --
	(-1796.91, 51.36) --
	(-1795.47, 51.42) --
	(-1794.02, 59.31) --
	(-1792.58, 70.17) --
	(-1791.13, 84.75) --
	(-1789.69,102.22) --
	(-1788.24,103.15) --
	(-1786.80,128.84) --
	(-1785.35,133.37) --
	(-1783.91,140.03) --
	(-1782.46,136.40) --
	(-1781.02,136.03) --
	(-1779.57,134.49) --
	(-1778.13,128.46) --
	(-1776.68,119.21) --
	(-1775.24,105.46) --
	(-1773.80,135.66) --
	(-1772.35,148.20) --
	(-1770.91,143.65) --
	(-1769.46,136.20) --
	(-1768.02,130.09) --
	(-1766.57,134.10) --
	(-1765.13,142.38) --
	(-1763.68,145.11) --
	(-1762.24,139.51) --
	(-1760.79,124.96) --
	(-1759.35,114.57) --
	(-1757.90,107.00) --
	(-1756.46, 99.85) --
	(-1755.01, 90.20) --
	(-1753.57, 86.02) --
	(-1752.12, 84.41) --
	(-1750.68, 86.38) --
	(-1749.23, 82.76) --
	(-1747.79, 88.34) --
	(-1746.34, 57.99) --
	(-1744.90, 50.50) --
	(-1743.45, 47.42) --
	(-1742.01, 48.11) --
	(-1740.56, 54.26) --
	(-1739.12, 77.66) --
	(-1737.67, 59.18) --
	(-1736.23, 56.53) --
	(-1734.78, 56.99) --
	(-1733.34, 73.38) --
	(-1731.89, 72.79) --
	(-1730.45, 65.41) --
	(-1729.00, 58.08) --
	(-1727.56, 57.62) --
	(-1726.11, 60.08) --
	(-1724.67, 72.94) --
	(-1723.22, 93.02) --
	(-1721.78,102.93) --
	(-1720.33,107.72) --
	(-1718.89, 98.35) --
	(-1717.44,101.89) --
	(-1716.00,103.66) --
	(-1714.55, 88.66) --
	(-1713.11, 83.60) --
	(-1711.66, 84.20) --
	(-1710.22, 91.01) --
	(-1708.77, 89.88) --
	(-1707.33, 90.67) --
	(-1705.89, 94.34) --
	(-1704.44,106.87) --
	(-1703.00, 98.16) --
	(-1701.55, 85.15) --
	(-1700.11, 87.88) --
	(-1698.66, 96.00) --
	(-1697.22,114.19) --
	(-1695.77,137.14) --
	(-1694.33,144.31) --
	(-1692.88,144.40) --
	(-1691.44,143.66) --
	(-1689.99,134.75) --
	(-1688.55,131.82) --
	(-1687.10,136.15) --
	(-1685.66,143.95) --
	(-1684.21,145.84) --
	(-1682.77,137.77) --
	(-1681.32,130.73) --
	(-1679.88,129.43) --
	(-1678.43,135.36) --
	(-1676.99,148.26) --
	(-1675.54,145.08) --
	(-1674.10,142.36) --
	(-1672.65,142.65) --
	(-1671.21,152.50) --
	(-1669.76,163.74) --
	(-1668.32,160.80) --
	(-1666.87,147.46) --
	(-1665.43,136.54) --
	(-1663.98,118.96) --
	(-1662.54,109.11) --
	(-1661.09,104.93) --
	(-1659.65,100.70) --
	(-1658.20,101.74) --
	(-1656.76,104.09) --
	(-1655.31,103.10) --
	(-1653.87,101.38) --
	(-1652.42,102.16) --
	(-1650.98,102.36) --
	(-1649.53,103.71) --
	(-1648.09,107.47) --
	(-1646.64,108.13) --
	(-1645.20,114.69) --
	(-1643.75,119.78) --
	(-1642.31,120.50) --
	(-1640.86,114.93) --
	(-1639.42,115.44) --
	(-1637.98,113.41) --
	(-1636.53,112.42) --
	(-1635.09,111.93) --
	(-1633.64,111.27) --
	(-1632.20,111.15) --
	(-1630.75,112.34) --
	(-1629.31,115.38) --
	(-1627.86,123.66) --
	(-1626.42,126.82) --
	(-1624.97,126.96) --
	(-1623.53,137.52) --
	(-1622.08,146.66) --
	(-1620.64,152.52) --
	(-1619.19,151.13) --
	(-1617.75,133.11) --
	(-1616.30,123.29) --
	(-1614.86,118.57) --
	(-1613.41,116.37) --
	(-1611.97,117.96) --
	(-1610.52,117.83) --
	(-1609.08,116.02) --
	(-1607.63,117.29) --
	(-1606.19,122.56) --
	(-1604.74,141.01) --
	(-1603.30,138.69) --
	(-1601.85,130.89) --
	(-1600.41,130.60) --
	(-1598.96,130.06) --
	(-1597.52,135.75) --
	(-1596.07,148.17) --
	(-1594.63,161.81) --
	(-1593.18,161.63) --
	(-1591.74,153.74) --
	(-1590.29,155.09) --
	(-1588.85,156.46) --
	(-1587.40,151.63) --
	(-1585.96,148.20) --
	(-1584.51,148.85) --
	(-1583.07,148.40) --
	(-1581.62,148.78) --
	(-1580.18,146.68) --
	(-1578.73,145.64) --
	(-1577.29,145.10) --
	(-1575.84,149.71) --
	(-1574.40,154.55) --
	(-1572.95,154.89) --
	(-1571.51,152.04) --
	(-1570.07,149.11) --
	(-1568.62,148.09) --
	(-1567.18,150.53) --
	(-1565.73,149.02) --
	(-1564.29,152.91) --
	(-1562.84,153.26) --
	(-1561.40,151.75) --
	(-1559.95,152.88) --
	(-1558.51,153.27) --
	(-1557.06,180.88) --
	(-1555.62,192.44) --
	(-1554.17,193.67) --
	(-1552.73,194.23) --
	(-1551.28,186.01) --
	(-1549.84,175.54) --
	(-1548.39,185.30) --
	(-1546.95,173.58) --
	(-1545.50,165.24) --
	(-1544.06,167.61) --
	(-1542.61,171.86) --
	(-1541.17,173.29) --
	(-1539.72,170.76) --
	(-1538.28,171.87) --
	(-1536.83,171.01) --
	(-1535.39,175.77) --
	(-1533.94,176.63) --
	(-1532.50,174.60) --
	(-1531.05,175.31) --
	(-1529.61,173.82) --
	(-1528.16,174.79) --
	(-1526.72,172.52) --
	(-1525.27,172.43) --
	(-1523.83,172.07) --
	(-1522.38,173.12) --
	(-1520.94,175.84) --
	(-1519.49,178.48) --
	(-1518.05,179.17) --
	(-1516.60,181.59) --
	(-1515.16,178.94) --
	(-1513.71,173.32) --
	(-1512.27,172.26) --
	(-1510.82,172.82) --
	(-1509.38,173.74) --
	(-1507.93,175.59) --
	(-1506.49,174.18) --
	(-1505.05,173.41) --
	(-1503.60,172.83) --
	(-1502.16,170.88) --
	(-1500.71,172.91) --
	(-1499.27,176.65) --
	(-1497.82,183.06) --
	(-1496.38,180.10) --
	(-1494.93,183.62) --
	(-1493.49,185.64) --
	(-1492.04,193.19) --
	(-1490.60,202.78) --
	(-1489.15,202.32) --
	(-1487.71,203.22) --
	(-1486.26,202.06) --
	(-1484.82,202.23) --
	(-1483.37,200.61) --
	(-1481.93,201.48) --
	(-1480.48,200.24) --
	(-1479.04,200.11) --
	(-1477.59,198.83) --
	(-1476.15,194.35) --
	(-1474.70,195.99) --
	(-1473.26,193.89) --
	(-1471.81,192.73) --
	(-1470.37,195.03) --
	(-1468.92,195.51) --
	(-1467.48,196.42) --
	(-1466.03,197.10) --
	(-1464.59,199.86) --
	(-1463.14,204.74) --
	(-1461.70,203.41) --
	(-1460.25,206.73) --
	(-1458.81,207.87) --
	(-1457.36,209.05) --
	(-1455.92,206.68) --
	(-1454.47,204.30) --
	(-1453.03,204.99) --
	(-1451.58,205.06) --
	(-1450.14,203.81) --
	(-1448.69,203.84) --
	(-1447.25,205.75) --
	(-1445.80,206.58) --
	(-1444.36,207.11) --
	(-1442.91,208.74) --
	(-1441.47,209.97) --
	(-1440.02,208.80) --
	(-1438.58,209.52) --
	(-1437.14,208.64) --
	(-1435.69,208.99) --
	(-1434.25,210.26) --
	(-1432.80,210.78) --
	(-1431.36,208.57) --
	(-1429.91,208.16) --
	(-1428.47,208.13) --
	(-1427.02,211.19) --
	(-1425.58,211.46) --
	(-1424.13,209.36) --
	(-1422.69,211.08) --
	(-1421.24,211.02) --
	(-1419.80,211.10) --
	(-1418.35,211.80) --
	(-1416.91,211.04) --
	(-1415.46,211.57) --
	(-1414.02,211.57) --
	(-1412.57,211.67) --
	(-1411.13,211.62) --
	(-1409.68,210.43) --
	(-1408.24,210.35) --
	(-1406.79,210.23) --
	(-1405.35,210.77) --
	(-1403.90,210.39) --
	(-1402.46,210.86) --
	(-1401.01,209.85) --
	(-1399.57,209.80) --
	(-1398.12,209.10) --
	(-1396.68,209.56) --
	(-1395.23,207.54) --
	(-1393.79,208.25) --
	(-1392.34,209.21) --
	(-1390.90,210.16) --
	(-1389.45,212.57) --
	(-1388.01,211.84) --
	(-1386.56,213.74) --
	(-1385.12,215.96) --
	(-1383.67,217.09) --
	(-1382.23,216.68) --
	(-1380.78,216.18) --
	(-1379.34,216.65) --
	(-1377.89,217.04) --
	(-1376.45,215.94) --
	(-1375.00,215.21) --
	(-1373.56,216.19) --
	(-1372.11,216.11) --
	(-1370.67,215.30) --
	(-1369.23,213.76) --
	(-1367.78,213.85) --
	(-1366.34,213.67) --
	(-1364.89,214.69) --
	(-1363.45,214.17) --
	(-1362.00,213.01) --
	(-1360.56,213.10) --
	(-1359.11,212.42) --
	(-1357.67,213.40) --
	(-1356.22,212.02) --
	(-1354.78,212.49) --
	(-1353.33,211.95) --
	(-1351.89,211.70) --
	(-1350.44,212.35) --
	(-1349.00,213.40) --
	(-1347.55,213.55) --
	(-1346.11,213.45) --
	(-1344.66,211.57) --
	(-1343.22,212.81) --
	(-1341.77,214.41) --
	(-1340.33,214.57) --
	(-1338.88,216.15) --
	(-1337.44,216.13) --
	(-1335.99,214.81) --
	(-1334.55,213.93) --
	(-1333.10,214.81) --
	(-1331.66,216.37) --
	(-1330.21,215.73) --
	(-1328.77,214.47) --
	(-1327.32,215.47) --
	(-1325.88,214.87) --
	(-1324.43,215.31) --
	(-1322.99,217.03) --
	(-1321.54,219.26) --
	(-1320.10,217.60) --
	(-1318.65,218.39) --
	(-1317.21,219.31) --
	(-1315.76,221.13) --
	(-1314.32,221.10) --
	(-1312.87,220.19) --
	(-1311.43,218.66) --
	(-1309.98,219.07) --
	(-1308.54,218.32) --
	(-1307.09,219.58) --
	(-1305.65,220.40) --
	(-1304.20,219.04) --
	(-1302.76,218.70) --
	(-1301.32,217.58) --
	(-1299.87,218.14) --
	(-1298.43,217.44) --
	(-1296.98,217.85) --
	(-1295.54,218.91) --
	(-1294.09,219.10) --
	(-1292.65,219.15) --
	(-1291.20,218.28) --
	(-1289.76,219.36) --
	(-1288.31,220.17) --
	(-1286.87,219.95) --
	(-1285.42,219.87) --
	(-1283.98,222.33) --
	(-1282.53,222.07) --
	(-1281.09,221.09) --
	(-1279.64,221.97) --
	(-1278.20,222.20) --
	(-1276.75,223.26) --
	(-1275.31,222.96) --
	(-1273.86,223.60) --
	(-1272.42,222.61) --
	(-1270.97,221.53) --
	(-1269.53,221.92) --
	(-1268.08,221.22) --
	(-1266.64,219.85) --
	(-1265.19,220.72) --
	(-1263.75,220.86) --
	(-1262.30,221.06) --
	(-1260.86,221.04) --
	(-1259.41,218.86) --
	(-1257.97,218.83) --
	(-1256.52,219.24) --
	(-1255.08,218.72) --
	(-1253.63,218.40) --
	(-1252.19,219.36) --
	(-1250.74,219.87) --
	(-1249.30,219.72) --
	(-1247.85,219.91) --
	(-1246.41,220.37) --
	(-1244.96,219.65) --
	(-1243.52,220.24) --
	(-1242.07,219.56) --
	(-1240.63,219.89) --
	(-1239.18,221.88) --
	(-1237.74,219.08) --
	(-1236.29,217.47) --
	(-1234.85,218.02) --
	(-1233.41,218.74) --
	(-1231.96,219.65) --
	(-1230.52,220.25) --
	(-1229.07,220.31) --
	(-1227.63,219.21) --
	(-1226.18,219.89) --
	(-1224.74,218.58) --
	(-1223.29,218.61) --
	(-1221.85,217.65) --
	(-1220.40,217.15) --
	(-1218.96,217.45) --
	(-1217.51,215.51) --
	(-1216.07,217.17) --
	(-1214.62,218.43) --
	(-1213.18,218.91) --
	(-1211.73,219.02) --
	(-1210.29,218.33) --
	(-1208.84,217.24) --
	(-1207.40,215.85) --
	(-1205.95,215.82) --
	(-1204.51,216.20) --
	(-1203.06,218.31) --
	(-1201.62,217.78) --
	(-1200.17,215.42) --
	(-1198.73,216.12) --
	(-1197.28,216.14) --
	(-1195.84,215.75) --
	(-1194.39,216.50) --
	(-1192.95,215.19) --
	(-1191.50,214.34) --
	(-1190.06,215.01) --
	(-1188.61,215.18) --
	(-1187.17,215.49) --
	(-1185.72,215.35) --
	(-1184.28,214.51) --
	(-1182.83,215.15) --
	(-1181.39,214.36) --
	(-1179.94,214.10) --
	(-1178.50,213.72) --
	(-1177.05,214.20) --
	(-1175.61,214.54) --
	(-1174.16,213.53) --
	(-1172.72,213.18) --
	(-1171.27,214.00) --
	(-1169.83,213.54) --
	(-1168.39,213.74) --
	(-1166.94,213.84) --
	(-1165.50,212.56) --
	(-1164.05,213.19) --
	(-1162.61,213.46) --
	(-1161.16,213.46) --
	(-1159.72,212.86) --
	(-1158.27,212.89) --
	(-1156.83,212.85) --
	(-1155.38,213.17) --
	(-1153.94,212.77) --
	(-1152.49,211.61) --
	(-1151.05,211.25) --
	(-1149.60,211.06) --
	(-1148.16,211.76) --
	(-1146.71,211.96) --
	(-1145.27,212.04) --
	(-1143.82,211.28) --
	(-1142.38,210.82) --
	(-1140.93,211.84) --
	(-1139.49,210.87) --
	(-1138.04,211.23) --
	(-1136.60,211.57) --
	(-1135.15,210.88) --
	(-1133.71,209.95) --
	(-1132.26,209.08) --
	(-1130.82,209.12) --
	(-1129.37,209.62) --
	(-1127.93,209.81) --
	(-1126.48,210.13) --
	(-1125.04,209.54) --
	(-1123.59,209.23) --
	(-1122.15,208.88) --
	(-1120.70,208.48) --
	(-1119.26,208.58) --
	(-1117.81,209.91) --
	(-1116.37,209.45) --
	(-1114.92,208.98) --
	(-1113.48,208.97) --
	(-1112.03,210.23) --
	(-1110.59,210.31) --
	(-1109.14,208.74) --
	(-1107.70,208.07) --
	(-1106.25,209.47) --
	(-1104.81,208.60) --
	(-1103.36,207.99) --
	(-1101.92,207.56) --
	(-1100.48,207.84) --
	(-1099.03,206.70) --
	(-1097.59,207.30) --
	(-1096.14,207.21) --
	(-1094.70,206.70) --
	(-1093.25,206.96) --
	(-1091.81,206.22) --
	(-1090.36,207.14) --
	(-1088.92,206.65) --
	(-1087.47,206.66) --
	(-1086.03,206.11) --
	(-1084.58,206.08) --
	(-1083.14,206.63) --
	(-1081.69,206.99) --
	(-1080.25,206.65) --
	(-1078.80,206.89) --
	(-1077.36,206.42) --
	(-1075.91,207.45) --
	(-1074.47,207.15) --
	(-1073.02,207.06) --
	(-1071.58,205.64) --
	(-1070.13,205.21) --
	(-1068.69,204.47) --
	(-1067.24,203.95) --
	(-1065.80,205.24) --
	(-1064.35,204.87) --
	(-1062.91,204.73) --
	(-1061.46,204.39) --
	(-1060.02,204.37) --
	(-1058.57,203.36) --
	(-1057.13,203.22) --
	(-1055.68,202.41) --
	(-1054.24,203.43) --
	(-1052.79,202.56) --
	(-1051.35,202.10) --
	(-1049.90,203.05) --
	(-1048.46,203.28) --
	(-1047.01,204.85) --
	(-1045.57,204.17) --
	(-1044.12,204.01) --
	(-1042.68,204.48) --
	(-1041.23,203.95) --
	(-1039.79,204.35) --
	(-1038.34,204.08) --
	(-1036.90,204.20) --
	(-1035.45,204.25) --
	(-1034.01,204.09) --
	(-1032.57,203.40) --
	(-1031.12,203.95) --
	(-1029.68,202.79) --
	(-1028.23,202.28) --
	(-1026.79,202.31) --
	(-1025.34,202.12) --
	(-1023.90,202.69) --
	(-1022.45,203.25) --
	(-1021.01,202.47) --
	(-1019.56,201.63) --
	(-1018.12,201.25) --
	(-1016.67,201.05) --
	(-1015.23,201.43) --
	(-1013.78,200.99) --
	(-1012.34,200.71) --
	(-1010.89,200.96) --
	(-1009.45,200.80) --
	(-1008.00,201.18) --
	(-1006.56,201.67) --
	(-1005.11,202.45) --
	(-1003.67,201.68) --
	(-1002.22,202.05) --
	(-1000.78,202.30) --
	(-999.33,201.87) --
	(-997.89,201.45) --
	(-996.44,200.79) --
	(-995.00,201.58) --
	(-993.55,202.21) --
	(-992.11,201.28) --
	(-990.66,200.73) --
	(-989.22,199.65) --
	(-987.77,199.10) --
	(-986.33,198.68) --
	(-984.88,199.36) --
	(-983.44,197.78) --
	(-981.99,198.60) --
	(-980.55,198.10) --
	(-979.10,197.15) --
	(-977.66,197.34) --
	(-976.21,197.12) --
	(-974.77,196.59) --
	(-973.32,196.59) --
	(-971.88,196.72) --
	(-970.43,196.60) --
	(-968.99,196.26) --
	(-967.54,196.26) --
	(-966.10,197.93) --
	(-964.66,198.44) --
	(-963.21,198.67) --
	(-961.77,197.96) --
	(-960.32,198.93) --
	(-958.88,199.68) --
	(-957.43,200.92) --
	(-955.99,201.36) --
	(-954.54,201.05) --
	(-953.10,200.92) --
	(-951.65,201.36) --
	(-950.21,201.34) --
	(-948.76,201.24) --
	(-947.32,200.63) --
	(-945.87,200.79) --
	(-944.43,200.09) --
	(-942.98,200.98) --
	(-941.54,200.72) --
	(-940.09,200.36) --
	(-938.65,199.73) --
	(-937.20,199.89) --
	(-935.76,201.09) --
	(-934.31,200.39) --
	(-932.87,200.56) --
	(-931.42,199.20) --
	(-929.98,199.16) --
	(-928.53,199.89) --
	(-927.09,200.68) --
	(-925.64,199.45) --
	(-924.20,198.47) --
	(-922.75,198.21) --
	(-921.31,197.39) --
	(-919.86,197.34) --
	(-918.42,197.91) --
	(-916.97,198.21) --
	(-915.53,197.49) --
	(-914.08,197.37) --
	(-912.64,198.27) --
	(-911.19,197.92) --
	(-909.75,198.08) --
	(-908.30,199.26) --
	(-906.86,198.44) --
	(-905.41,198.47) --
	(-903.97,197.96) --
	(-902.52,197.00) --
	(-901.08,196.82) --
	(-899.63,197.62) --
	(-898.19,197.56) --
	(-896.75,196.89) --
	(-895.30,197.55) --
	(-893.86,196.81) --
	(-892.41,197.56) --
	(-890.97,197.97) --
	(-889.52,197.63) --
	(-888.08,196.15) --
	(-886.63,196.24) --
	(-885.19,195.91) --
	(-883.74,195.60) --
	(-882.30,194.82) --
	(-880.85,195.02) --
	(-879.41,195.81) --
	(-877.96,195.23) --
	(-876.52,195.11) --
	(-875.07,195.12) --
	(-873.63,194.39) --
	(-872.18,193.69) --
	(-870.74,194.35) --
	(-869.29,194.94) --
	(-867.85,196.68) --
	(-866.40,195.99) --
	(-864.96,195.12) --
	(-863.51,194.46) --
	(-862.07,194.33) --
	(-860.62,194.21) --
	(-859.18,193.77) --
	(-857.73,194.28) --
	(-856.29,194.42) --
	(-854.84,194.49) --
	(-853.40,194.69) --
	(-851.95,194.62) --
	(-850.51,194.03) --
	(-849.06,193.22) --
	(-847.62,192.58) --
	(-846.17,192.14) --
	(-844.73,191.91) --
	(-843.28,192.45) --
	(-841.84,193.08) --
	(-840.39,192.65) --
	(-838.95,193.09) --
	(-837.50,193.43) --
	(-836.06,193.56) --
	(-834.61,193.33) --
	(-833.17,193.33) --
	(-831.73,193.59) --
	(-830.28,192.80) --
	(-828.84,192.46) --
	(-827.39,192.46) --
	(-825.95,193.10) --
	(-824.50,193.91) --
	(-823.06,193.18) --
	(-821.61,192.85) --
	(-820.17,191.67) --
	(-818.72,191.76) --
	(-817.28,192.11) --
	(-815.83,191.51) --
	(-814.39,191.24) --
	(-812.94,192.10) --
	(-811.50,191.94) --
	(-810.05,191.58) --
	(-808.61,191.67) --
	(-807.16,191.55) --
	(-805.72,191.47) --
	(-804.27,191.21) --
	(-802.83,191.02) --
	(-801.38,191.45) --
	(-799.94,191.98) --
	(-798.49,192.24) --
	(-797.05,191.75) --
	(-795.60,191.34) --
	(-794.16,191.78) --
	(-792.71,193.48) --
	(-791.27,193.39) --
	(-789.82,193.58) --
	(-788.38,192.57) --
	(-786.93,192.51) --
	(-785.49,191.85) --
	(-784.04,192.04) --
	(-782.60,191.97) --
	(-781.15,191.27) --
	(-779.71,190.74) --
	(-778.26,190.89) --
	(-776.82,191.26) --
	(-775.37,191.84) --
	(-773.93,192.19) --
	(-772.48,192.02) --
	(-771.04,192.05) --
	(-769.59,191.42) --
	(-768.15,191.44) --
	(-766.70,191.42) --
	(-765.26,191.37) --
	(-763.82,191.56) --
	(-762.37,191.34) --
	(-760.93,191.80) --
	(-759.48,191.12) --
	(-758.04,191.42) --
	(-756.59,191.14) --
	(-755.15,190.72) --
	(-753.70,190.85) --
	(-752.26,191.35) --
	(-750.81,191.12) --
	(-749.37,190.93) --
	(-747.92,191.25) --
	(-746.48,191.24) --
	(-745.03,191.68) --
	(-743.59,191.92) --
	(-742.14,192.53) --
	(-740.70,191.49) --
	(-739.25,191.22) --
	(-737.81,191.24) --
	(-736.36,191.27) --
	(-734.92,191.85) --
	(-733.47,191.56) --
	(-732.03,191.81) --
	(-730.58,191.92) --
	(-729.14,191.78) --
	(-727.69,191.22) --
	(-726.25,191.73) --
	(-724.80,191.47) --
	(-723.36,191.66) --
	(-721.91,192.29) --
	(-720.47,191.90) --
	(-719.02,192.44) --
	(-717.58,192.84) --
	(-716.13,192.41) --
	(-714.69,192.09) --
	(-713.24,191.41) --
	(-711.80,191.23) --
	(-710.35,191.90) --
	(-708.91,192.35) --
	(-707.46,192.25) --
	(-706.02,191.14) --
	(-704.57,191.04) --
	(-703.13,191.58) --
	(-701.68,191.03) --
	(-700.24,191.52) --
	(-698.79,191.43) --
	(-697.35,191.27) --
	(-695.91,191.77) --
	(-694.46,191.46) --
	(-693.02,192.43) --
	(-691.57,192.10) --
	(-690.13,191.21) --
	(-688.68,190.62) --
	(-687.24,190.82) --
	(-685.79,191.00) --
	(-684.35,191.35) --
	(-682.90,191.28) --
	(-681.46,191.19) --
	(-680.01,191.73) --
	(-678.57,191.84) --
	(-677.12,192.21) --
	(-675.68,191.71) --
	(-674.23,190.48) --
	(-672.79,190.02) --
	(-671.34,190.19) --
	(-669.90,190.26) --
	(-668.45,190.97) --
	(-667.01,190.45) --
	(-665.56,190.61) --
	(-664.12,190.24) --
	(-662.67,189.29) --
	(-661.23,189.52) --
	(-659.78,190.60) --
	(-658.34,190.81) --
	(-656.89,190.19) --
	(-655.45,190.34) --
	(-654.00,190.71) --
	(-652.56,191.42) --
	(-651.11,191.25) --
	(-649.67,190.84) --
	(-648.22,189.97) --
	(-646.78,190.51) --
	(-645.33,189.88) --
	(-643.89,190.31) --
	(-642.44,190.70) --
	(-641.00,190.93) --
	(-639.55,190.29) --
	(-638.11,190.05) --
	(-636.66,189.38) --
	(-635.22,190.48) --
	(-633.77,190.41) --
	(-632.33,190.00) --
	(-630.88,189.97) --
	(-629.44,189.56) --
	(-628.00,189.80) --
	(-626.55,190.76) --
	(-625.11,190.55) --
	(-623.66,189.71) --
	(-622.22,189.32) --
	(-620.77,189.04) --
	(-619.33,189.94) --
	(-617.88,189.64) --
	(-616.44,190.56) --
	(-614.99,190.31) --
	(-613.55,191.38) --
	(-612.10,191.26) --
	(-610.66,190.90) --
	(-609.21,190.75) --
	(-607.77,191.00) --
	(-606.32,190.45) --
	(-604.88,189.99) --
	(-603.43,189.49) --
	(-601.99,190.06) --
	(-600.54,190.07) --
	(-599.10,190.24) --
	(-597.65,190.49) --
	(-596.21,189.78) --
	(-594.76,190.61) --
	(-593.32,190.72) --
	(-591.87,190.19) --
	(-590.43,190.15) --
	(-588.98,190.82) --
	(-587.54,190.86) --
	(-586.09,190.70) --
	(-584.65,190.70) --
	(-583.20,190.72) --
	(-581.76,190.75) --
	(-580.31,190.29) --
	(-578.87,189.45) --
	(-577.42,189.43) --
	(-575.98,190.64) --
	(-574.53,190.99) --
	(-573.09,191.19) --
	(-571.64,190.14) --
	(-570.20,190.12) --
	(-568.75,190.65) --
	(-567.31,191.03) --
	(-565.86,191.27) --
	(-564.42,191.55) --
	(-562.97,191.05) --
	(-561.53,190.21) --
	(-560.09,190.61) --
	(-558.64,191.72) --
	(-557.20,191.24) --
	(-555.75,191.45) --
	(-554.31,192.37) --
	(-552.86,192.53) --
	(-551.42,191.36) --
	(-549.97,189.93) --
	(-548.53,189.24) --
	(-547.08,189.76) --
	(-545.64,190.57) --
	(-544.19,191.70) --
	(-542.75,192.09) --
	(-541.30,189.31) --
	(-539.86,188.73) --
	(-538.41,189.42) --
	(-536.97,190.69) --
	(-535.52,191.07) --
	(-534.08,190.96) --
	(-532.63,189.75) --
	(-531.19,188.05) --
	(-529.74,188.46) --
	(-528.30,189.04) --
	(-526.85,189.76) --
	(-525.41,190.18) --
	(-523.96,190.58) --
	(-522.52,189.32) --
	(-521.07,188.60) --
	(-519.63,188.83) --
	(-518.18,187.79) --
	(-516.74,188.66) --
	(-515.29,189.35) --
	(-513.85,188.79) --
	(-512.40,189.01) --
	(-510.96,188.89) --
	(-509.51,187.52) --
	(-508.07,187.03) --
	(-506.62,188.51) --
	(-505.18,188.13) --
	(-503.73,188.38) --
	(-502.29,187.79) --
	(-500.84,188.60) --
	(-499.40,188.20) --
	(-497.95,186.76) --
	(-496.51,187.11) --
	(-495.06,187.13) --
	(-493.62,187.24) --
	(-492.18,186.67) --
	(-490.73,187.55) --
	(-489.29,187.57) --
	(-487.84,188.48) --
	(-486.40,189.41) --
	(-484.95,189.84) --
	(-483.51,190.61) --
	(-482.06,188.93) --
	(-480.62,188.15) --
	(-479.17,188.24) --
	(-477.73,188.33) --
	(-476.28,188.97) --
	(-474.84,189.23) --
	(-473.39,190.40) --
	(-471.95,191.60) --
	(-470.50,192.57) --
	(-469.06,193.82) --
	(-467.61,194.50) --
	(-466.17,196.49) --
	(-464.72,195.77) --
	(-463.28,196.06) --
	(-461.83,196.20) --
	(-460.39,194.97) --
	(-458.94,194.67) --
	(-457.50,193.88) --
	(-456.05,193.46) --
	(-454.61,193.14) --
	(-453.16,195.29) --
	(-451.72,196.27) --
	(-450.27,196.08) --
	(-448.83,195.60) --
	(-447.38,194.96) --
	(-445.94,194.45) --
	(-444.49,196.21) --
	(-443.05,197.29) --
	(-441.60,196.95) --
	(-440.16,197.17) --
	(-438.71,197.80) --
	(-437.27,198.09) --
	(-435.82,198.10) --
	(-434.38,197.42) --
	(-432.93,197.83) --
	(-431.49,197.29) --
	(-430.04,197.21) --
	(-428.60,196.12) --
	(-427.16,194.77) --
	(-425.71,194.23) --
	(-424.27,196.23) --
	(-422.82,197.78) --
	(-421.38,197.93) --
	(-419.93,198.11) --
	(-418.49,199.11) --
	(-417.04,200.23) --
	(-415.60,200.90) --
	(-414.15,201.34) --
	(-412.71,200.71) --
	(-411.26,199.89) --
	(-409.82,199.71) --
	(-408.37,199.12) --
	(-406.93,197.78) --
	(-405.48,199.07) --
	(-404.04,200.96) --
	(-402.59,200.53) --
	(-401.15,199.15) --
	(-399.70,200.28) --
	(-398.26,199.14) --
	(-396.81,199.75) --
	(-395.37,199.65) --
	(-393.92,201.31) --
	(-392.48,201.25) --
	(-391.03,201.11) --
	(-389.59,202.80) --
	(-388.14,204.17) --
	(-386.70,204.14) --
	(-385.25,203.84) --
	(-383.81,201.77) --
	(-382.36,200.35) --
	(-380.92,202.38) --
	(-379.47,202.55) --
	(-378.03,202.63) --
	(-376.58,204.54) --
	(-375.14,204.52) --
	(-373.69,203.90) --
	(-372.25,204.69) --
	(-370.80,201.83) --
	(-369.36,202.03) --
	(-367.91,201.17) --
	(-366.47,200.52) --
	(-365.02,200.34) --
	(-363.58,201.22) --
	(-362.13,201.72) --
	(-360.69,204.21) --
	(-359.25,206.75) --
	(-357.80,207.43) --
	(-356.36,206.74) --
	(-354.91,204.70) --
	(-353.47,204.62) --
	(-352.02,206.69) --
	(-350.58,207.36) --
	(-349.13,206.98) --
	(-347.69,205.04) --
	(-346.24,205.27) --
	(-344.80,205.59) --
	(-343.35,204.32) --
	(-341.91,203.61) --
	(-340.46,204.19) --
	(-339.02,203.23) --
	(-337.57,203.44) --
	(-336.13,200.10) --
	(-334.68,199.06) --
	(-333.24,200.11) --
	(-331.79,199.35) --
	(-330.35,198.67) --
	(-328.90,200.17) --
	(-327.46,199.78) --
	(-326.01,198.23) --
	(-324.57,195.86) --
	(-323.12,195.62) --
	(-321.68,196.52) --
	(-320.23,195.21) --
	(-318.79,194.96) --
	(-317.34,194.53) --
	(-315.90,192.24) --
	(-314.45,194.25) --
	(-313.01,194.22) --
	(-311.56,196.42) --
	(-310.12,201.30) --
	(-308.67,203.33) --
	(-307.23,202.88) --
	(-305.78,203.47) --
	(-304.34,202.65) --
	(-302.89,205.21) --
	(-301.45,205.13) --
	(-300.00,201.92) --
	(-298.56,201.33) --
	(-297.11,199.01) --
	(-295.67,198.47) --
	(-294.22,197.64) --
	(-292.78,199.43) --
	(-291.34,200.54) --
	(-289.89,198.21) --
	(-288.45,198.40) --
	(-287.00,198.92) --
	(-285.56,202.89) --
	(-284.11,203.06) --
	(-282.67,201.81) --
	(-281.22,200.44) --
	(-279.78,201.71) --
	(-278.33,203.97) --
	(-276.89,204.72) --
	(-275.44,206.27) --
	(-274.00,207.30) --
	(-272.55,207.79) --
	(-271.11,207.30) --
	(-269.66,205.63) --
	(-268.22,204.24) --
	(-266.77,203.30) --
	(-265.33,204.40) --
	(-263.88,202.81) --
	(-262.44,201.35) --
	(-260.99,200.20) --
	(-259.55,200.61) --
	(-258.10,199.55) --
	(-256.66,200.77) --
	(-255.21,198.34) --
	(-253.77,193.20) --
	(-252.32,186.56) --
	(-250.88,185.88) --
	(-249.43,191.39) --
	(-247.99,191.21) --
	(-246.54,192.76) --
	(-245.10,191.12) --
	(-243.65,189.26) --
	(-242.21,189.21) --
	(-240.76,189.76) --
	(-239.32,192.87) --
	(-237.87,195.56) --
	(-236.43,197.99) --
	(-234.98,201.89) --
	(-233.54,203.15) --
	(-232.09,206.45) --
	(-230.65,206.53) --
	(-229.20,204.29) --
	(-227.76,203.95) --
	(-226.31,202.65) --
	(-224.87,200.54) --
	(-223.43,198.30) --
	(-221.98,198.81) --
	(-220.54,199.69) --
	(-219.09,199.03) --
	(-217.65,197.75) --
	(-216.20,196.65) --
	(-214.76,197.82) --
	(-213.31,198.11) --
	(-211.87,198.53) --
	(-210.42,199.83) --
	(-208.98,200.29) --
	(-207.53,200.75) --
	(-206.09,199.05) --
	(-204.64,198.67) --
	(-203.20,203.02) --
	(-201.75,203.51) --
	(-200.31,199.50) --
	(-198.86,202.55) --
	(-197.42,207.52) --
	(-195.97,208.00) --
	(-194.53,206.42) --
	(-193.08,205.83) --
	(-191.64,206.87) --
	(-190.19,206.71) --
	(-188.75,203.20) --
	(-187.30,201.87) --
	(-185.86,203.56) --
	(-184.41,206.73) --
	(-182.97,207.00) --
	(-181.52,204.50) --
	(-180.08,204.05) --
	(-178.63,202.25) --
	(-177.19,200.40) --
	(-175.74,201.52) --
	(-174.30,202.52) --
	(-172.85,202.45) --
	(-171.41,202.25) --
	(-169.96,201.99) --
	(-168.52,202.66) --
	(-167.07,204.77) --
	(-165.63,206.87) --
	(-164.18,208.29) --
	(-162.74,205.91) --
	(-161.29,201.91) --
	(-159.85,200.01) --
	(-158.40,199.72) --
	(-156.96,200.29) --
	(-155.52,202.36) --
	(-154.07,203.32) --
	(-152.63,204.69) --
	(-151.18,205.12) --
	(-149.74,207.33) --
	(-148.29,209.69) --
	(-146.85,209.56) --
	(-145.40,207.87) --
	(-143.96,209.30) --
	(-142.51,207.15) --
	(-141.07,208.67) --
	(-139.62,207.85) --
	(-138.18,205.69) --
	(-136.73,204.60) --
	(-135.29,203.08) --
	(-133.84,203.67) --
	(-132.40,203.37) --
	(-130.95,198.72) --
	(-129.51,196.40) --
	(-128.06,199.60) --
	(-126.62,201.53) --
	(-125.17,203.41) --
	(-123.73,204.88) --
	(-122.28,202.07) --
	(-120.84,200.41) --
	(-119.39,200.53) --
	(-117.95,200.87) --
	(-116.50,200.80) --
	(-115.06,199.19) --
	(-113.61,200.24) --
	(-112.17,202.89) --
	(-110.72,204.40) --
	(-109.28,203.71) --
	(-107.83,201.45) --
	(-106.39,200.56) --
	(-104.94,199.79) --
	(-103.50,195.84) --
	(-102.05,196.94) --
	(-100.61,199.36) --
	(-99.16,199.48) --
	(-97.72,198.90) --
	(-96.27,204.59) --
	(-94.83,204.74) --
	(-93.38,201.46) --
	(-91.94,203.04) --
	(-90.50,199.87) --
	(-89.05,199.45) --
	(-87.61,204.54) --
	(-86.16,202.68) --
	(-84.72,204.29) --
	(-83.27,200.51) --
	(-81.83,194.12) --
	(-80.38,189.70) --
	(-78.94,180.14) --
	(-77.49,171.19) --
	(-76.05,168.26) --
	(-74.60,167.20) --
	(-73.16,165.06) --
	(-71.71,173.80) --
	(-70.27,183.35) --
	(-68.82,190.24) --
	(-67.38,197.47) --
	(-65.93,199.35) --
	(-64.49,201.03) --
	(-63.04,195.84) --
	(-61.60,195.15) --
	(-60.15,193.67) --
	(-58.71,193.70) --
	(-57.26,190.64) --
	(-55.82,189.03) --
	(-54.37,187.24) --
	(-52.93,187.82) --
	(-51.48,191.10) --
	(-50.04,192.13) --
	(-48.59,195.38) --
	(-47.15,197.70) --
	(-45.70,200.69) --
	(-44.26,201.25) --
	(-42.81,201.11) --
	(-41.37,202.92) --
	(-39.92,204.76) --
	(-38.48,205.47) --
	(-37.03,204.26) --
	(-35.59,203.14) --
	(-34.14,202.33) --
	(-32.70,197.26) --
	(-31.25,193.40) --
	(-29.81,190.16) --
	(-28.36,188.55) --
	(-26.92,189.41) --
	(-25.47,195.47) --
	(-24.03,196.52) --
	(-22.59,199.14) --
	(-21.14,200.92) --
	(-19.70,199.98) --
	(-18.25,200.86) --
	(-16.81,200.30) --
	(-15.36,200.32) --
	(-13.92,198.81) --
	(-12.47,201.16) --
	(-11.03,203.75) --
	( -9.58,204.41) --
	( -8.14,204.35) --
	( -6.69,201.53) --
	( -5.25,198.54) --
	( -3.80,197.47) --
	( -2.36,196.22) --
	( -0.91,196.61) --
	(  0.53,200.45) --
	(  1.98,202.53) --
	(  3.42,203.25) --
	(  4.87,203.37) --
	(  6.31,201.52) --
	(  7.76,201.73) --
	(  9.20,199.96) --
	( 10.65,200.16) --
	( 12.09,200.38) --
	( 13.54,201.90) --
	( 14.98,200.96) --
	( 16.43,200.39) --
	( 17.87,200.23) --
	( 19.32,200.44) --
	( 20.76,199.07) --
	( 22.21,198.93) --
	( 23.65,194.34) --
	( 25.10,193.87) --
	( 26.54,192.62) --
	( 27.99,190.02) --
	( 29.43,185.46) --
	( 30.88,183.76) --
	( 32.32,187.17) --
	( 33.77,193.05) --
	( 35.21,195.11) --
	( 36.66,194.78) --
	( 38.10,194.57) --
	( 39.55,194.89) --
	( 40.99,195.71) --
	( 42.44,196.60) --
	( 43.88,199.01) --
	( 45.32,201.84) --
	( 46.77,202.60) --
	( 48.21,203.16) --
	( 49.66,202.62) --
	( 51.10,203.55) --
	( 52.55,201.47) --
	( 53.99,201.33) --
	( 55.44,204.16) --
	( 56.88,206.47) --
	( 58.33,210.37) --
	( 59.77,213.29) --
	( 61.22,213.09) --
	( 62.66,211.19) --
	( 64.11,208.41) --
	( 65.55,209.07) --
	( 67.00,208.57) --
	( 68.44,206.98) --
	( 69.89,207.16) --
	( 71.33,207.90) --
	( 72.78,205.25) --
	( 74.22,205.87) --
	( 75.67,205.32) --
	( 77.11,203.38) --
	( 78.56,202.50) --
	( 80.00,204.53) --
	( 81.45,202.49) --
	( 82.89,201.31) --
	( 84.34,201.55) --
	( 85.78,202.99) --
	( 87.23,201.72) --
	( 88.67,203.63) --
	( 90.12,203.30) --
	( 91.56,203.47) --
	( 93.01,204.80) --
	( 94.45,204.30) --
	( 95.90,204.94) --
	( 97.34,204.51) --
	( 98.79,206.53) --
	(100.23,207.53) --
	(101.68,209.28) --
	(103.12,209.85) --
	(104.57,208.54) --
	(106.01,207.76) --
	(107.46,207.62) --
	(108.90,209.25) --
	(110.35,207.93) --
	(111.79,207.74) --
	(113.23,208.62) --
	(114.68,207.86) --
	(116.12,209.51) --
	(117.57,206.24) --
	(119.01,204.12) --
	(120.46,201.38) --
	(121.90,198.47) --
	(123.35,194.96) --
	(124.79,193.74) --
	(126.24,192.48) --
	(127.68,189.71) --
	(129.13,188.04) --
	(130.57,186.04) --
	(132.02,182.98) --
	(133.46,185.48) --
	(134.91,188.96) --
	(136.35,192.34) --
	(137.80,191.49) --
	(139.24,190.62) --
	(140.69,192.92) --
	(142.13,193.25) --
	(143.58,194.12) --
	(145.02,190.34) --
	(146.47,185.84) --
	(147.91,183.44) --
	(149.36,184.84) --
	(150.80,186.91) --
	(152.25,187.26) --
	(153.69,185.68) --
	(155.14,182.99) --
	(156.58,181.21) --
	(158.03,177.90) --
	(159.47,174.38) --
	(160.92,174.42) --
	(162.36,172.84) --
	(163.81,172.49) --
	(165.25,171.20) --
	(166.70,172.65) --
	(168.14,173.79) --
	(169.59,175.70) --
	(171.03,180.17) --
	(172.48,179.09) --
	(173.92,173.57) --
	(175.37,163.17) --
	(176.81,156.20) --
	(178.26,156.52) --
	(179.70,162.71) --
	(181.14,170.36) --
	(182.59,176.05) --
	(184.03,180.27) --
	(185.48,177.80) --
	(186.92,171.10) --
	(188.37,169.88) --
	(189.81,163.39) --
	(191.26,156.41) --
	(192.70,148.98) --
	(194.15,141.89) --
	(195.59,142.01) --
	(197.04,148.09) --
	(198.48,145.60) --
	(199.93,141.42) --
	(201.37,140.86) --
	(202.82,143.03) --
	(204.26,141.89) --
	(205.71,140.72) --
	(207.15,145.02) --
	(208.60,148.85) --
	(210.04,148.82) --
	(211.49,148.00) --
	(212.93,149.80) --
	(214.38,153.55) --
	(215.82,158.30) --
	(217.27,164.26) --
	(218.71,162.18) --
	(220.16,153.41) --
	(221.60,140.48) --
	(223.05,134.70) --
	(224.49,129.75) --
	(225.94,128.60) --
	(227.38,131.00) --
	(228.83,128.65) --
	(230.27,134.12) --
	(231.72,147.46) --
	(233.16,150.05) --
	(234.61,144.58) --
	(236.05,139.89) --
	(237.50,137.02) --
	(238.94,140.41) --
	(240.39,143.40) --
	(241.83,146.84) --
	(243.28,147.29) --
	(244.72,146.40) --
	(246.16,149.33) --
	(247.61,148.44) --
	(249.05,143.64) --
	(250.50,146.07) --
	(251.94,153.47) --
	(253.39,155.69) --
	(254.83,155.06) --
	(256.28,152.04) --
	(257.72,144.34) --
	(259.17,141.21) --
	(260.61,141.34) --
	(262.06,140.59) --
	(263.50,140.45) --
	(264.95,132.56) --
	(266.39,130.89) --
	(267.84,138.71) --
	(269.28,143.41) --
	(270.73,142.53) --
	(272.17,142.64) --
	(273.62,145.45) --
	(275.06,147.60) --
	(276.51,151.48) --
	(277.95,158.04) --
	(279.40,164.86) --
	(280.84,168.04) --
	(282.29,165.55) --
	(283.73,160.00) --
	(285.18,152.05) --
	(286.62,145.04) --
	(288.07,140.59) --
	(289.51,142.25) --
	(290.96,151.55) --
	(292.40,162.74) --
	(293.85,174.75) --
	(295.29,179.62) --
	(296.74,179.52) --
	(298.18,177.14) --
	(299.63,175.21) --
	(301.07,172.45) --
	(302.52,171.34) --
	(303.96,168.51) --
	(305.41,163.83) --
	(306.85,156.98) --
	(308.30,155.32) --
	(309.74,153.34) --
	(311.19,152.12) --
	(312.63,153.23) --
	(314.07,149.07) --
	(315.52,153.38) --
	(316.96,158.61) --
	(318.41,162.73) --
	(319.85,167.89) --
	(321.30,172.53) --
	(322.74,173.99) --
	(324.19,171.14) --
	(325.63,167.86) --
	(327.08,161.41) --
	(328.52,160.77) --
	(329.97,161.21) --
	(331.41,158.99) --
	(332.86,160.95) --
	(334.30,165.37) --
	(335.75,176.74) --
	(337.19,180.74) --
	(338.64,181.03) --
	(340.08,181.06) --
	(341.53,179.87) --
	(342.97,179.44) --
	(344.42,181.68) --
	(345.86,182.64) --
	(347.31,186.13) --
	(348.75,188.30) --
	(350.20,189.73) --
	(351.64,188.38) --
	(353.09,186.61) --
	(354.53,185.95) --
	(355.98,182.79) --
	(357.42,179.35) --
	(358.87,174.11) --
	(360.31,166.12) --
	(361.76,162.62) --
	(363.20,158.41) --
	(364.65,155.60) --
	(366.09,153.69) --
	(367.54,152.80) --
	(368.98,153.52) --
	(370.43,156.23) --
	(371.87,154.90) --
	(373.32,152.58) --
	(374.76,148.52) --
	(376.21,148.51) --
	(377.65,149.78) --
	(379.10,149.32) --
	(380.54,147.07) --
	(381.98,146.96) --
	(383.43,143.23) --
	(384.87,147.68) --
	(386.32,148.10) --
	(387.76,150.74) --
	(389.21,151.02) --
	(390.65,150.05) --
	(392.10,149.08) --
	(393.54,147.93) --
	(394.99,144.67) --
	(396.43,143.44) --
	(397.88,143.01) --
	(399.32,142.51) --
	(400.77,139.92) --
	(402.21,139.83) --
	(403.66,140.72) --
	(405.10,141.10) --
	(406.55,142.41) --
	(407.99,143.55) --
	(409.44,145.68) --
	(410.88,150.73) --
	(412.33,152.32) --
	(413.77,151.23) --
	(415.22,150.12) --
	(416.66,150.29) --
	(418.11,153.74) --
	(419.55,154.71) --
	(421.00,154.67) --
	(422.44,154.99) --
	(423.89,155.44) --
	(425.33,157.86) --
	(426.78,160.66) --
	(428.22,160.78) --
	(429.67,161.50) --
	(431.11,161.14) --
	(432.56,158.99) --
	(434.00,161.73) --
	(435.45,164.39) --
	(436.89,167.79) --
	(438.34,169.56) --
	(439.78,169.96) --
	(441.23,173.62) --
	(442.67,176.10) --
	(444.12,177.97) --
	(445.56,177.78) --
	(447.01,180.05) --
	(448.45,180.89) --
	(449.89,182.33) --
	(451.34,179.76) --
	(452.78,177.42) --
	(454.23,175.55) --
	(455.67,148.19) --
	(457.12,102.03) --
	(458.56, 98.42) --
	(460.01, 98.45) --
	(461.45, 99.67) --
	(462.90,103.27) --
	(464.34,104.92) --
	(465.79,107.23) --
	(467.23,110.65) --
	(468.68,114.64) --
	(470.12,115.66) --
	(471.57,117.34) --
	(473.01,120.17) --
	(474.46,123.65) --
	(475.90,121.16) --
	(477.35,120.09) --
	(478.79,120.72) --
	(480.24,124.34) --
	(481.68,137.09) --
	(483.13,145.98) --
	(484.57,160.40) --
	(486.02,134.58) --
	(487.46,131.20) --
	(488.91,132.01) --
	(490.35,133.40) --
	(491.80,141.59) --
	(493.24,146.48) --
	(494.69,144.65) --
	(496.13,134.55) --
	(497.58,132.04) --
	(499.02,131.61) --
	(500.47,126.07) --
	(501.91,126.06) --
	(503.36,130.91) --
	(504.80,135.47) --
	(506.25,143.69) --
	(507.69,147.37) --
	(509.14,147.99) --
	(510.58,147.34) --
	(512.03,143.66) --
	(513.47,140.51) --
	(514.92,136.80) --
	(516.36,133.19) --
	(517.80,132.98) --
	(519.25,134.57) --
	(520.69,141.42) --
	(522.14,147.12) --
	(523.58,156.78) --
	(525.03,172.24) --
	(526.47,181.73) --
	(527.92,185.92) --
	(529.36,185.40) --
	(530.81,185.29) --
	(532.25,183.42) --
	(533.70,178.59) --
	(535.14,176.19) --
	(536.59,174.95) --
	(538.03,178.48) --
	(539.48,182.68) --
	(540.92,186.74) --
	(542.37,194.74) --
	(543.81,199.69) --
	(545.26,202.42) --
	(546.70,202.60) --
	(548.15,201.55) --
	(549.59,203.82) --
	(551.04,204.05) --
	(552.48,204.97) --
	(553.93,203.52) --
	(555.37,204.30) --
	(556.82,204.58) --
	(558.26,203.85) --
	(559.71,204.45) --
	(561.15,201.27) --
	(562.60,200.88) --
	(564.04,197.98) --
	(565.49,197.37) --
	(566.93,197.62) --
	(568.38,197.99) --
	(569.82,192.03) --
	(571.27,178.57) --
	(572.71,172.83) --
	(574.16,170.89) --
	(575.60,170.85) --
	(577.05,172.54) --
	(578.49,185.28) --
	(579.94,189.52) --
	(581.38,189.98) --
	(582.82,186.81) --
	(584.27,190.56) --
	(585.71,190.48) --
	(587.16,189.29) --
	(588.60,184.41) --
	(590.05,180.03) --
	(591.49,180.91) --
	(592.94,187.49) --
	(594.38,194.27) --
	(595.83,190.78) --
	(597.27,188.31) --
	(598.72,186.13) --
	(600.16,184.32) --
	(601.61,191.12) --
	(603.05,192.30) --
	(604.50,192.37) --
	(605.94,194.05) --
	(607.39,194.36) --
	(608.83,193.47) --
	(610.28,191.59) --
	(611.72,192.94) --
	(613.17,193.25) --
	(614.61,196.57) --
	(616.06,197.66) --
	(617.50,198.27) --
	(618.95,199.85) --
	(620.39,201.70) --
	(621.84,203.64) --
	(623.28,204.44) --
	(624.73,205.84) --
	(626.17,204.60) --
	(627.62,204.05) --
	(629.06,204.84) --
	(630.51,204.99) --
	(631.95,204.20) --
	(633.40,201.64) --
	(634.84,200.51) --
	(636.29,198.96) --
	(637.73,200.20) --
	(639.18,198.25) --
	(640.62,197.84) --
	(642.07,200.82) --
	(643.51,201.90) --
	(644.96,201.52) --
	(646.40,202.04) --
	(647.85,202.41) --
	(649.29,201.53) --
	(650.73,200.57) --
	(652.18,198.87) --
	(653.62,197.16) --
	(655.07,197.02) --
	(656.51,195.78) --
	(657.96,196.58) --
	(659.40,196.45) --
	(660.85,196.39) --
	(662.29,196.50) --
	(663.74,195.85) --
	(665.18,197.15) --
	(666.63,197.19) --
	(668.07,197.98) --
	(669.52,199.06) --
	(670.96,201.95) --
	(672.41,207.27) --
	(673.85,207.24) --
	(675.30,205.70) --
	(676.74,206.66) --
	(678.19,208.41) --
	(679.63,207.24) --
	(681.08,207.28) --
	(682.52,206.49) --
	(683.97,204.44) --
	(685.41,203.15) --
	(686.86,203.12) --
	(688.30,205.23) --
	(689.75,204.69) --
	(691.19,204.48) --
	(692.64,202.98) --
	(694.08,204.06) --
	(695.53,204.37) --
	(696.97,204.36) --
	(698.42,203.15) --
	(699.86,201.94) --
	(701.31,202.54) --
	(702.75,201.78) --
	(704.20,202.09) --
	(705.64,201.83) --
	(707.09,202.12) --
	(708.53,204.40) --
	(709.98,205.17) --
	(711.42,205.84) --
	(712.87,205.80) --
	(714.31,204.65) --
	(715.76,204.90) --
	(717.20,206.26) --
	(718.64,209.48) --
	(720.09,210.47) --
	(721.53,209.87) --
	(722.98,210.36) --
	(724.42,208.65) --
	(725.87,209.44) --
	(727.31,209.24) --
	(728.76,208.88) --
	(730.20,208.40) --
	(731.65,209.10) --
	(733.09,209.35) --
	(734.54,209.69) --
	(735.98,209.27) --
	(737.43,208.73) --
	(738.87,208.79) --
	(740.32,209.07) --
	(741.76,207.22) --
	(743.21,207.84) --
	(744.65,208.30) --
	(746.10,210.19) --
	(747.54,210.85) --
	(748.99,210.84) --
	(750.43,210.43) --
	(751.88,212.51) --
	(753.32,213.63) --
	(754.77,213.45) --
	(756.21,212.02) --
	(757.66,211.92) --
	(759.10,212.36) --
	(760.55,210.65) --
	(761.99,210.85) --
	(763.44,209.50) --
	(764.88,209.56) --
	(766.33,207.45) --
	(767.77,207.92) --
	(769.22,207.67) --
	(770.66,207.94) --
	(772.11,208.76) --
	(773.55,208.60) --
	(775.00,208.43) --
	(776.44,209.90) --
	(777.89,209.66) --
	(779.33,210.19) --
	(780.78,209.78) --
	(782.22,208.53) --
	(783.67,208.59) --
	(785.11,209.23) --
	(786.55,210.07) --
	(788.00,210.46) --
	(789.44,211.03) --
	(790.89,211.92) --
	(792.33,214.15) --
	(793.78,213.34) --
	(795.22,213.85) --
	(796.67,213.80) --
	(798.11,213.45) --
	(799.56,215.34) --
	(801.00,215.62) --
	(802.45,215.88) --
	(803.89,215.23) --
	(805.34,214.85) --
	(806.78,214.63) --
	(808.23,215.74) --
	(809.67,218.72) --
	(811.12,219.76) --
	(812.56,217.76) --
	(814.01,217.85) --
	(815.45,218.76) --
	(816.90,217.99) --
	(818.34,217.78) --
	(819.79,215.59) --
	(821.23,216.07) --
	(822.68,215.70) --
	(824.12,214.40) --
	(825.57,214.62) --
	(827.01,215.21) --
	(828.46,216.79) --
	(829.90,215.81) --
	(831.35,216.70) --
	(832.79,217.39) --
	(834.24,219.48) --
	(835.68,218.33) --
	(837.13,217.29) --
	(838.57,217.24) --
	(840.02,216.65) --
	(841.46,216.09) --
	(842.91,214.56) --
	(844.35,213.48) --
	(845.80,213.39) --
	(847.24,213.25) --
	(848.69,212.97) --
	(850.13,213.15) --
	(851.58,213.69) --
	(853.02,214.27) --
	(854.46,214.43) --
	(855.91,213.41) --
	(857.35,213.75) --
	(858.80,213.89) --
	(860.24,213.79) --
	(861.69,213.58) --
	(863.13,216.24) --
	(864.58,215.19) --
	(866.02,214.20) --
	(867.47,214.51) --
	(868.91,215.12) --
	(870.36,213.55) --
	(871.80,212.42) --
	(873.25,212.40) --
	(874.69,212.01) --
	(876.14,211.05) --
	(877.58,210.18) --
	(879.03,210.94) --
	(880.47,213.02) --
	(881.92,214.47) --
	(883.36,214.34) --
	(884.81,213.00) --
	(886.25,212.68) --
	(887.70,212.18) --
	(889.14,211.21) --
	(890.59,211.81) --
	(892.03,212.35) --
	(893.48,212.76) --
	(894.92,213.16) --
	(896.37,213.14) --
	(897.81,211.79) --
	(899.26,211.11) --
	(900.70,211.26) --
	(902.15,211.44) --
	(903.59,210.94) --
	(905.04,211.22) --
	(906.48,209.85) --
	(907.93,209.49) --
	(909.37,210.08) --
	(910.82,210.10) --
	(912.26,209.52) --
	(913.71,209.45) --
	(915.15,209.28) --
	(916.60,209.20) --
	(918.04,208.56) --
	(919.48,209.39) --
	(920.93,209.67) --
	(922.37,209.41) --
	(923.82,208.84) --
	(925.26,209.55) --
	(926.71,210.06) --
	(928.15,210.41) --
	(929.60,209.56) --
	(931.04,208.93) --
	(932.49,207.29) --
	(933.93,207.13) --
	(935.38,206.10) --
	(936.82,205.49) --
	(938.27,205.47) --
	(939.71,204.66) --
	(941.16,204.94) --
	(942.60,206.17) --
	(944.05,205.98) --
	(945.49,206.39) --
	(946.94,205.39) --
	(948.38,205.37) --
	(949.83,205.63) --
	(951.27,205.31) --
	(952.72,206.36) --
	(954.16,206.30) --
	(955.61,206.78) --
	(957.05,206.85) --
	(958.50,206.24) --
	(959.94,205.56) --
	(961.39,205.68) --
	(962.83,205.08) --
	(964.28,205.19) --
	(965.72,205.93) --
	(967.17,206.86) --
	(968.61,206.11) --
	(970.06,204.86) --
	(971.50,204.26) --
	(972.95,204.40) --
	(974.39,203.30) --
	(975.84,203.56) --
	(977.28,204.01) --
	(978.73,204.08) --
	(980.17,204.64) --
	(981.62,203.96) --
	(983.06,202.34) --
	(984.51,201.92) --
	(985.95,201.56) --
	(987.39,202.04) --
	(988.84,203.63) --
	(990.28,203.72) --
	(991.73,203.46) --
	(993.17,203.20) --
	(994.62,202.20) --
	(996.06,204.15) --
	(997.51,202.92) --
	(998.95,202.63) --
	(1000.40,202.30) --
	(1001.84,202.04) --
	(1003.29,201.62) --
	(1004.73,201.60) --
	(1006.18,201.15) --
	(1007.62,200.86) --
	(1009.07,200.44) --
	(1010.51,199.69) --
	(1011.96,199.77) --
	(1013.40,199.13) --
	(1014.85,199.65) --
	(1016.29,198.70) --
	(1017.74,198.91) --
	(1019.18,199.23) --
	(1020.63,200.43) --
	(1022.07,199.54) --
	(1023.52,200.19) --
	(1024.96,199.52) --
	(1026.41,199.64) --
	(1027.85,199.38) --
	(1029.30,200.63) --
	(1030.74,201.28) --
	(1032.19,200.78) --
	(1033.63,201.41) --
	(1035.08,200.68) --
	(1036.52,200.89) --
	(1037.97,200.77) --
	(1039.41,200.72) --
	(1040.86,200.75) --
	(1042.30,199.95) --
	(1043.75,200.02) --
	(1045.19,200.30) --
	(1046.64,200.50) --
	(1048.08,200.57) --
	(1049.53,200.48) --
	(1050.97,199.59) --
	(1052.42,200.56) --
	(1053.86,200.25) --
	(1055.30,199.63) --
	(1056.75,199.31) --
	(1058.19,198.98) --
	(1059.64,198.28) --
	(1061.08,199.02) --
	(1062.53,199.46) --
	(1063.97,200.53) --
	(1065.42,199.27) --
	(1066.86,198.75) --
	(1068.31,198.59) --
	(1069.75,198.71) --
	(1071.20,198.40) --
	(1072.64,198.85) --
	(1074.09,198.41) --
	(1075.53,198.02) --
	(1076.98,198.04) --
	(1078.42,199.30) --
	(1079.87,197.94) --
	(1081.31,197.63) --
	(1082.76,197.26) --
	(1084.20,197.11) --
	(1085.65,196.84) --
	(1087.09,196.91) --
	(1088.54,196.64) --
	(1089.98,196.19) --
	(1091.43,195.94) --
	(1092.87,196.12) --
	(1094.32,195.60) --
	(1095.76,196.11) --
	(1097.21,195.88) --
	(1098.65,196.23) --
	(1100.10,195.90) --
	(1101.54,196.46) --
	(1102.99,196.40) --
	(1104.43,195.22) --
	(1105.88,196.00) --
	(1107.32,195.71) --
	(1108.77,196.00) --
	(1110.21,197.34) --
	(1111.66,197.38) --
	(1113.10,198.49) --
	(1114.55,197.62) --
	(1115.99,197.47) --
	(1117.44,196.51) --
	(1118.88,196.61) --
	(1120.33,198.86) --
	(1121.77,197.83) --
	(1123.21,198.50) --
	(1124.66,198.71) --
	(1126.10,198.68) --
	(1127.55,198.10) --
	(1128.99,198.20) --
	(1130.44,198.95) --
	(1131.88,198.45) --
	(1133.33,198.82) --
	(1134.77,198.54) --
	(1136.22,198.47) --
	(1137.66,198.64) --
	(1139.11,198.28) --
	(1140.55,197.62) --
	(1142.00,198.70) --
	(1143.44,198.66) --
	(1144.89,199.78) --
	(1146.33,199.97) --
	(1147.78,197.98) --
	(1149.22,197.53) --
	(1150.67,196.43) --
	(1152.11,196.66) --
	(1153.56,197.26) --
	(1155.00,196.89) --
	(1156.45,195.76) --
	(1157.89,195.62) --
	(1159.34,195.16) --
	(1160.78,195.02) --
	(1162.23,195.11) --
	(1163.67,195.72) --
	(1165.12,196.44) --
	(1166.56,196.26) --
	(1168.01,196.80) --
	(1169.45,197.45) --
	(1170.90,196.41) --
	(1172.34,196.20) --
	(1173.79,196.28) --
	(1175.23,197.23) --
	(1176.68,197.32) --
	(1178.12,196.12) --
	(1179.57,195.60) --
	(1181.01,195.18) --
	(1182.46,195.00) --
	(1183.90,194.81) --
	(1185.35,195.06) --
	(1186.79,195.20) --
	(1188.24,194.49) --
	(1189.68,193.73) --
	(1191.12,194.03) --
	(1192.57,193.20) --
	(1194.01,193.26) --
	(1195.46,192.49) --
	(1196.90,192.58) --
	(1198.35,192.04) --
	(1199.79,192.55) --
	(1201.24,193.24) --
	(1202.68,193.47) --
	(1204.13,194.47) --
	(1205.57,195.31) --
	(1207.02,195.00) --
	(1208.46,194.03) --
	(1209.91,193.07) --
	(1211.35,193.38) --
	(1212.80,193.37) --
	(1214.24,191.88) --
	(1215.69,191.88) --
	(1217.13,193.24) --
	(1218.58,193.77) --
	(1220.02,193.49) --
	(1221.47,192.94) --
	(1222.91,191.83) --
	(1224.36,191.92) --
	(1225.80,192.77) --
	(1227.25,192.82) --
	(1228.69,192.47) --
	(1230.14,192.57) --
	(1231.58,192.53) --
	(1233.03,192.67) --
	(1234.47,192.46) --
	(1235.92,192.86) --
	(1237.36,192.84) --
	(1238.81,192.20) --
	(1240.25,190.63) --
	(1241.70,190.44) --
	(1243.14,191.00) --
	(1244.59,191.14) --
	(1246.03,191.07) --
	(1247.48,190.84) --
	(1248.92,190.66) --
	(1250.37,190.57) --
	(1251.81,190.49) --
	(1253.26,190.49) --
	(1254.70,190.48) --
	(1256.14,189.68) --
	(1257.59,189.35) --
	(1259.03,190.45) --
	(1260.48,191.27) --
	(1261.92,190.79) --
	(1263.37,190.00) --
	(1264.81,190.42) --
	(1266.26,190.60) --
	(1267.70,190.00) --
	(1269.15,189.96) --
	(1270.59,189.49) --
	(1272.04,189.16) --
	(1273.48,188.92) --
	(1274.93,189.39) --
	(1276.37,190.57) --
	(1277.82,190.25) --
	(1279.26,190.85) --
	(1280.71,190.93) --
	(1282.15,190.86) --
	(1283.60,190.52) --
	(1285.04,190.72) --
	(1286.49,190.10) --
	(1287.93,189.48) --
	(1289.38,190.41) --
	(1290.82,190.14) --
	(1292.27,190.04) --
	(1293.71,190.74) --
	(1295.16,192.07) --
	(1296.60,191.31) --
	(1298.05,190.83) --
	(1299.49,190.32) --
	(1300.94,190.62) --
	(1302.38,190.33) --
	(1303.83,190.36) --
	(1305.27,189.28) --
	(1306.72,189.51) --
	(1308.16,189.58) --
	(1309.61,190.65) --
	(1311.05,189.46) --
	(1312.50,189.78) --
	(1313.94,189.59) --
	(1315.39,188.72) --
	(1316.83,188.75) --
	(1318.28,189.89) --
	(1319.72,190.09) --
	(1321.17,189.51) --
	(1322.61,190.45) --
	(1324.05,190.42) --
	(1325.50,190.22) --
	(1326.94,191.12) --
	(1328.39,190.13) --
	(1329.83,190.18) --
	(1331.28,190.62) --
	(1332.72,190.39) --
	(1334.17,190.71) --
	(1335.61,190.28) --
	(1337.06,190.08) --
	(1338.50,190.24) --
	(1339.95,190.17) --
	(1341.39,190.06) --
	(1342.84,189.87) --
	(1344.28,189.88) --
	(1345.73,190.14) --
	(1347.17,189.56) --
	(1348.62,189.41) --
	(1350.06,190.53) --
	(1351.51,191.39) --
	(1352.95,191.07) --
	(1354.40,191.13) --
	(1355.84,189.93) --
	(1357.29,190.03) --
	(1358.73,189.82) --
	(1360.18,190.31) --
	(1361.62,189.84) --
	(1363.07,190.19) --
	(1364.51,190.61) --
	(1365.96,190.65) --
	(1367.40,190.95) --
	(1368.85,191.25) --
	(1370.29,191.09) --
	(1371.74,190.23) --
	(1373.18,189.99) --
	(1374.63,190.08) --
	(1376.07,191.45) --
	(1377.52,191.20) --
	(1378.96,190.46) --
	(1380.41,189.94) --
	(1381.85,190.05) --
	(1383.30,189.34) --
	(1384.74,190.02) --
	(1386.19,190.47) --
	(1387.63,190.60) --
	(1389.08,190.60) --
	(1390.52,190.41) --
	(1391.96,190.10) --
	(1393.41,190.10) --
	(1394.85,190.12) --
	(1396.30,189.49) --
	(1397.74,189.72) --
	(1399.19,189.24) --
	(1400.63,189.10) --
	(1402.08,189.23) --
	(1403.52,190.03) --
	(1404.97,190.86) --
	(1406.41,189.42) --
	(1407.86,188.89) --
	(1409.30,189.41) --
	(1410.75,189.43) --
	(1412.19,189.06) --
	(1413.64,189.04) --
	(1415.08,189.78) --
	(1416.53,189.78) --
	(1417.97,190.08) --
	(1419.42,189.59) --
	(1420.86,189.22) --
	(1422.31,188.75) --
	(1423.75,188.26) --
	(1425.20,188.85) --
	(1426.64,189.39) --
	(1428.09,189.05) --
	(1429.53,189.21) --
	(1430.98,188.38) --
	(1432.42,188.22) --
	(1433.87,188.42) --
	(1435.31,188.62) --
	(1436.76,188.53) --
	(1438.20,188.67) --
	(1439.65,188.09) --
	(1441.09,188.04) --
	(1442.54,188.29) --
	(1443.98,188.89) --
	(1445.43,188.75) --
	(1446.87,189.09) --
	(1448.32,189.42) --
	(1449.76,189.15) --
	(1451.21,189.15) --
	(1452.65,189.54) --
	(1454.10,188.75) --
	(1455.54,188.82) --
	(1456.99,187.99) --
	(1458.43,188.20) --
	(1459.87,188.63) --
	(1461.32,188.56) --
	(1462.76,188.15) --
	(1464.21,189.20) --
	(1465.65,189.44) --
	(1467.10,189.86) --
	(1468.54,188.95) --
	(1469.99,188.58) --
	(1471.43,188.53) --
	(1472.88,188.00) --
	(1474.32,187.78) --
	(1475.77,188.29) --
	(1477.21,188.68) --
	(1478.66,188.58) --
	(1480.10,189.12) --
	(1481.55,189.97) --
	(1482.99,190.38) --
	(1484.44,189.39) --
	(1485.88,189.45) --
	(1487.33,188.85) --
	(1488.77,188.43) --
	(1490.22,188.89) --
	(1491.66,187.88) --
	(1493.11,188.89) --
	(1494.55,188.15) --
	(1496.00,187.89) --
	(1497.44,188.43) --
	(1498.89,188.97) --
	(1500.33,188.76) --
	(1501.78,189.11) --
	(1503.22,189.12) --
	(1504.67,188.76) --
	(1506.11,188.05) --
	(1507.56,188.43) --
	(1509.00,188.83) --
	(1510.45,190.16) --
	(1511.89,189.77) --
	(1513.34,189.29) --
	(1514.78,188.16) --
	(1516.23,188.19) --
	(1517.67,188.26) --
	(1519.12,188.02) --
	(1520.56,187.82) --
	(1522.01,187.81) --
	(1523.45,188.46) --
	(1524.90,189.66) --
	(1526.34,189.71) --
	(1527.78,188.33) --
	(1529.23,187.55) --
	(1530.67,188.05) --
	(1532.12,188.79) --
	(1533.56,189.16) --
	(1535.01,189.23) --
	(1536.45,189.16) --
	(1537.90,189.62) --
	(1539.34,188.89) --
	(1540.79,189.05) --
	(1542.23,188.71) --
	(1543.68,188.81) --
	(1545.12,189.19) --
	(1546.57,189.43) --
	(1548.01,189.49) --
	(1549.46,189.61) --
	(1550.90,188.50) --
	(1552.35,188.71) --
	(1553.79,188.42) --
	(1555.24,187.18) --
	(1556.68,186.32) --
	(1558.13,187.80) --
	(1559.57,188.21) --
	(1561.02,188.64) --
	(1562.46,188.17) --
	(1563.91,188.12) --
	(1565.35,188.32) --
	(1566.80,189.14) --
	(1568.24,189.77) --
	(1569.69,189.35) --
	(1571.13,188.14) --
	(1572.58,187.47) --
	(1574.02,187.15) --
	(1575.47,187.01) --
	(1576.91,187.04) --
	(1578.36,187.55) --
	(1579.80,187.94) --
	(1581.25,187.64) --
	(1582.69,187.94) --
	(1584.14,188.19) --
	(1585.58,188.00) --
	(1587.03,188.39) --
	(1588.47,187.92) --
	(1589.92,187.88) --
	(1591.36,187.37) --
	(1592.80,188.09) --
	(1594.25,189.56) --
	(1595.69,189.11) --
	(1597.14,188.88) --
	(1598.58,189.04) --
	(1600.03,190.09) --
	(1601.47,191.66) --
	(1602.92,190.62) --
	(1604.36,190.57) --
	(1605.81,191.18) --
	(1607.25,192.10) --
	(1608.70,191.98) --
	(1610.14,190.77) --
	(1611.59,191.11) --
	(1613.03,190.06) --
	(1614.48,190.32) --
	(1615.92,189.27) --
	(1617.37,189.77) --
	(1618.81,190.91) --
	(1620.26,190.64) --
	(1621.70,192.12) --
	(1623.15,193.20) --
	(1624.59,193.33) --
	(1626.04,194.17) --
	(1627.48,193.55) --
	(1628.93,193.62) --
	(1630.37,193.72) --
	(1631.82,193.18) --
	(1633.26,192.33) --
	(1634.71,191.92) --
	(1636.15,191.84) --
	(1637.60,191.81) --
	(1639.04,192.31) --
	(1640.49,193.40) --
	(1641.93,194.94) --
	(1643.38,195.42) --
	(1644.82,194.23) --
	(1646.27,193.33) --
	(1647.71,193.60) --
	(1649.16,194.76) --
	(1650.60,193.32) --
	(1652.05,192.78) --
	(1653.49,191.88) --
	(1654.94,191.85) --
	(1656.38,190.92) --
	(1657.83,191.31) --
	(1659.27,191.32) --
	(1660.71,190.68) --
	(1662.16,192.43) --
	(1663.60,192.56) --
	(1665.05,191.91) --
	(1666.49,192.71) --
	(1667.94,192.03) --
	(1669.38,191.37) --
	(1670.83,189.48) --
	(1672.27,188.57) --
	(1673.72,188.35) --
	(1675.16,188.57) --
	(1676.61,189.35) --
	(1678.05,189.04) --
	(1679.50,189.19) --
	(1680.94,190.14) --
	(1682.39,191.81) --
	(1683.83,191.82) --
	(1685.28,191.73) --
	(1686.72,190.83) --
	(1688.17,191.64) --
	(1689.61,192.65) --
	(1691.06,192.55) --
	(1692.50,191.16) --
	(1693.95,187.99) --
	(1695.39,187.80) --
	(1696.84,186.62) --
	(1698.28,185.79) --
	(1699.73,188.01) --
	(1701.17,189.74) --
	(1702.62,190.25) --
	(1704.06,192.34) --
	(1705.51,193.45) --
	(1706.95,191.90) --
	(1708.40,193.20) --
	(1709.84,193.22) --
	(1711.29,193.43) --
	(1712.73,194.41) --
	(1714.18,194.74) --
	(1715.62,197.43) --
	(1717.07,196.90) --
	(1718.51,195.29) --
	(1719.96,195.63) --
	(1721.40,197.36) --
	(1722.85,197.26) --
	(1724.29,197.10) --
	(1725.74,199.18) --
	(1727.18,197.62) --
	(1728.62,197.12) --
	(1730.07,196.48) --
	(1731.51,195.43) --
	(1732.96,196.26) --
	(1734.40,199.72) --
	(1735.85,199.29) --
	(1737.29,199.43) --
	(1738.74,199.57) --
	(1740.18,200.77) --
	(1741.63,203.03) --
	(1743.07,202.20) --
	(1744.52,201.05) --
	(1745.96,201.18) --
	(1747.41,201.68) --
	(1748.85,201.36) --
	(1750.30,201.16) --
	(1751.74,199.26) --
	(1753.19,199.77) --
	(1754.63,199.67) --
	(1756.08,200.12) --
	(1757.52,198.24) --
	(1758.97,197.35) --
	(1760.41,197.15) --
	(1761.86,195.97) --
	(1763.30,194.12) --
	(1764.75,192.07) --
	(1766.19,191.32) --
	(1767.64,189.36) --
	(1769.08,187.57) --
	(1770.53,188.75) --
	(1771.97,191.08) --
	(1773.42,192.78) --
	(1774.86,195.96) --
	(1776.31,196.63) --
	(1777.75,196.12) --
	(1779.20,197.80) --
	(1780.64,197.84) --
	(1782.09,198.65) --
	(1783.53,201.07) --
	(1784.98,201.33) --
	(1786.42,202.19) --
	(1787.87,200.44) --
	(1789.31,200.10) --
	(1790.76,199.57) --
	(1792.20,196.82) --
	(1793.65,195.83) --
	(1795.09,196.99) --
	(1796.53,196.54) --
	(1797.98,197.17) --
	(1799.42,200.60) --
	(1800.87,199.18) --
	(1802.31,199.23) --
	(1803.76,198.73) --
	(1805.20,198.71) --
	(1806.65,199.05) --
	(1808.09,198.77) --
	(1809.54,196.90) --
	(1810.98,195.93) --
	(1812.43,197.28) --
	(1813.87,198.65) --
	(1815.32,198.70) --
	(1816.76,201.10) --
	(1818.21,204.03) --
	(1819.65,204.74) --
	(1821.10,203.94) --
	(1822.54,202.52) --
	(1823.99,202.42) --
	(1825.43,202.73) --
	(1826.88,203.42) --
	(1828.32,204.95) --
	(1829.77,205.17) --
	(1831.21,206.00) --
	(1832.66,205.92) --
	(1834.10,206.17) --
	(1835.55,208.76) --
	(1836.99,209.85) --
	(1838.44,208.49) --
	(1839.88,209.09) --
	(1841.33,208.19) --
	(1842.77,206.31) --
	(1844.22,205.46) --
	(1845.66,205.05) --
	(1847.11,205.25) --
	(1848.55,204.80) --
	(1850.00,203.97) --
	(1851.44,198.84) --
	(1852.89,196.27) --
	(1854.33,196.71) --
	(1855.78,198.06) --
	(1857.22,197.44) --
	(1858.67,199.74) --
	(1860.11,200.86) --
	(1861.56,204.66) --
	(1863.00,208.87) --
	(1864.44,210.32) --
	(1865.89,208.22) --
	(1867.33,203.52) --
	(1868.78,200.57) --
	(1870.22,200.77) --
	(1871.67,203.68) --
	(1873.11,199.91) --
	(1874.56,198.99) --
	(1876.00,199.68) --
	(1877.45,201.28) --
	(1878.89,203.48) --
	(1880.34,208.02) --
	(1881.78,209.39) --
	(1883.23,211.16) --
	(1884.67,212.28) --
	(1886.12,211.54) --
	(1887.56,211.06) --
	(1889.01,209.42) --
	(1890.45,206.22) --
	(1891.90,205.19) --
	(1893.34,205.18) --
	(1894.79,203.70) --
	(1896.23,207.00) --
	(1897.68,209.30) --
	(1899.12,209.02) --
	(1900.57,208.76) --
	(1902.01,208.22) --
	(1903.46,204.23) --
	(1904.90,204.24) --
	(1906.35,202.09) --
	(1907.79,201.29) --
	(1909.24,201.64) --
	(1910.68,203.45) --
	(1912.13,208.52) --
	(1913.57,210.17) --
	(1915.02,211.44) --
	(1916.46,213.85) --
	(1917.91,212.13) --
	(1919.35,213.31) --
	(1920.80,210.02) --
	(1922.24,209.35) --
	(1923.69,211.10) --
	(1925.13,210.41) --
	(1926.58,211.40) --
	(1928.02,208.58) --
	(1929.46,208.55) --
	(1930.91,209.14) --
	(1932.35,205.85) --
	(1933.80,206.50) --
	(1935.24,207.98) --
	(1936.69,206.37) --
	(1938.13,205.10) --
	(1939.58,205.77) --
	(1941.02,205.36) --
	(1942.47,205.42) --
	(1943.91,204.29) --
	(1945.36,202.67) --
	(1946.80,204.26) --
	(1948.25,206.66) --
	(1949.69,206.98) --
	(1951.14,207.58) --
	(1952.58,206.63) --
	(1954.03,203.09) --
	(1955.47,204.19) --
	(1956.92,203.96) --
	(1958.36,205.20) --
	(1959.81,206.93) --
	(1961.25,205.93) --
	(1962.70,202.71) --
	(1964.14,199.55) --
	(1965.59,197.87) --
	(1967.03,196.97) --
	(1968.48,190.47) --
	(1969.92,187.11) --
	(1971.37,188.08) --
	(1972.81,189.12) --
	(1974.26,191.23) --
	(1975.70,189.94) --
	(1977.15,189.11) --
	(1978.59,186.31) --
	(1980.04,183.37) --
	(1981.48,182.71) --
	(1982.93,181.51) --
	(1984.37,178.43) --
	(1985.82,175.49) --
	(1987.26,178.57) --
	(1988.71,179.05) --
	(1990.15,179.00) --
	(1991.60,181.96) --
	(1993.04,180.35) --
	(1994.49,179.13) --
	(1995.93,176.09) --
	(1997.37,171.23) --
	(1998.82,169.34) --
	(2000.26,171.35) --
	(2001.71,173.91) --
	(2003.15,178.07) --
	(2004.60,181.18) --
	(2006.04,181.02) --
	(2007.49,179.92) --
	(2008.93,181.89) --
	(2010.38,184.38) --
	(2011.82,183.90) --
	(2013.27,175.27) --
	(2014.71,170.10) --
	(2016.16,169.35) --
	(2017.60,168.94) --
	(2019.05,166.33) --
	(2020.49,162.89) --
	(2021.94,162.23) --
	(2023.38,163.21) --
	(2024.83,169.72) --
	(2026.27,174.41) --
	(2027.72,177.28) --
	(2029.16,178.56) --
	(2030.61,176.40) --
	(2032.05,172.35) --
	(2033.50,170.84) --
	(2034.94,168.81) --
	(2036.39,167.41) --
	(2037.83,164.44) --
	(2039.28,164.43) --
	(2040.72,163.07) --
	(2042.17,164.57) --
	(2043.61,164.25) --
	(2045.06,159.54) --
	(2046.50,152.29) --
	(2047.95,144.09) --
	(2049.39,138.93) --
	(2050.84,132.46) --
	(2052.28,128.47) --
	(2053.73,128.59) --
	(2055.17,125.91) --
	(2056.62,123.15) --
	(2058.06,122.57) --
	(2059.51,120.52) --
	(2060.95,117.33) --
	(2062.40,116.87) --
	(2063.84,119.37) --
	(2065.28,122.99) --
	(2066.73,125.44) --
	(2068.17,121.56) --
	(2069.62,121.26) --
	(2071.06,133.83) --
	(2072.51,141.53) --
	(2073.95,139.15) --
	(2075.40,139.70) --
	(2076.84,134.84) --
	(2078.29,132.95) --
	(2079.73,134.57) --
	(2081.18,136.53) --
	(2082.62,142.21) --
	(2084.07,148.62) --
	(2085.51,154.11) --
	(2086.96,156.45) --
	(2088.40,155.13) --
	(2089.85,152.44) --
	(2091.29,147.66) --
	(2092.74,145.85) --
	(2094.18,142.15) --
	(2095.63,137.27) --
	(2097.07,137.68) --
	(2098.52,136.96) --
	(2099.96,138.04) --
	(2101.41,139.65) --
	(2102.85,139.26) --
	(2104.30,141.43) --
	(2105.74,142.04) --
	(2107.19,144.79) --
	(2108.63,143.54) --
	(2110.08,140.99) --
	(2111.52,139.57) --
	(2112.97,138.22) --
	(2114.41,140.83) --
	(2115.86,140.44) --
	(2117.30,143.92) --
	(2118.75,144.93) --
	(2120.19,146.91) --
	(2121.64,148.07) --
	(2123.08,151.40) --
	(2124.53,148.16) --
	(2125.97,143.44) --
	(2127.42,145.92) --
	(2128.86,147.22) --
	(2130.31,151.37) --
	(2131.75,153.22) --
	(2133.19,154.65) --
	(2134.64,153.31) --
	(2136.08,149.63) --
	(2137.53,145.12) --
	(2138.97,145.41) --
	(2140.42,145.46) --
	(2141.86,149.22) --
	(2143.31,146.49) --
	(2144.75,143.81) --
	(2146.20,145.09) --
	(2147.64,146.94) --
	(2149.09,143.75) --
	(2150.53,136.35) --
	(2151.98,134.92) --
	(2153.42,138.66) --
	(2154.87,139.49) --
	(2156.31,137.91) --
	(2157.76,137.59) --
	(2159.20,136.77) --
	(2160.65,130.90) --
	(2162.09,133.56) --
	(2163.54,134.66) --
	(2164.98,137.15) --
	(2166.43,141.60) --
	(2167.87,142.76) --
	(2169.32,142.02) --
	(2170.76,142.73) --
	(2172.21,139.40) --
	(2173.65,129.26) --
	(2175.10,115.73) --
	(2176.54,122.25) --
	(2177.99,124.68) --
	(2179.43,112.33) --
	(2180.88,106.27) --
	(2182.32, 96.65) --
	(2183.77, 74.26) --
	(2185.21, 63.53) --
	(2186.66, 62.56) --
	(2188.10, 69.03) --
	(2189.55, 59.86) --
	(2190.99, 61.59) --
	(2192.44, 58.40) --
	(2193.88, 60.49) --
	(2195.33, 80.73) --
	(2196.77, 57.58) --
	(2198.22, 56.71) --
	(2199.66, 55.17) --
	(2201.10, 52.75) --
	(2202.55, 51.28) --
	(2203.99, 55.33) --
	(2205.44, 63.78) --
	(2206.88, 64.65) --
	(2208.33, 78.01) --
	(2209.77, 73.71) --
	(2211.22, 92.51) --
	(2212.66, 93.94) --
	(2214.11, 86.77) --
	(2215.55,105.73) --
	(2217.00, 98.68) --
	(2218.44, 80.90) --
	(2219.89, 75.75) --
	(2221.33, 69.91) --
	(2222.78, 89.05) --
	(2224.22, 93.45) --
	(2225.67,114.93) --
	(2227.11,130.87) --
	(2228.56,135.74) --
	(2230.00,135.90) --
	(2231.45,133.83) --
	(2232.89,131.61) --
	(2234.34,134.10) --
	(2235.78,136.78) --
	(2237.23,142.06) --
	(2238.67,149.57) --
	(2240.12,153.15) --
	(2241.56,152.06) --
	(2243.01,153.20) --
	(2244.45,161.64) --
	(2245.90,163.43) --
	(2247.34,161.30) --
	(2248.79,159.49) --
	(2250.23,157.91) --
	(2251.68,156.62) --
	(2253.12,158.39) --
	(2254.57,158.85) --
	(2256.01,159.65) --
	(2257.46,158.91) --
	(2258.90,156.84) --
	(2260.35,157.24) --
	(2261.79,157.91) --
	(2263.24,154.46) --
	(2264.68,150.27) --
	(2266.13,145.54) --
	(2267.57,143.34) --
	(2269.01,139.78) --
	(2270.46,135.26) --
	(2271.90,132.21) --
	(2273.35,134.74) --
	(2274.79,135.33) --
	(2276.24,134.26) --
	(2277.68,134.46) --
	(2279.13,137.16) --
	(2280.57,135.60) --
	(2282.02,136.37) --
	(2283.46,138.50) --
	(2284.91,137.56) --
	(2286.35,141.32) --
	(2287.80,144.46) --
	(2289.24,145.09) --
	(2290.69,142.55) --
	(2292.13,142.24) --
	(2293.58,136.57) --
	(2295.02,135.58) --
	(2296.47,137.29) --
	(2297.91,140.64) --
	(2299.36,143.27) --
	(2300.80,144.81) --
	(2302.25,146.98) --
	(2303.69,148.45) --
	(2305.14,146.78) --
	(2306.58,147.26) --
	(2308.03,148.99) --
	(2309.47,149.59) --
	(2310.92,149.63) --
	(2312.36,149.72) --
	(2313.81,148.79) --
	(2315.25,149.69) --
	(2316.70,149.02) --
	(2318.14,150.06) --
	(2319.59,150.70) --
	(2321.03,151.71) --
	(2322.48,152.30) --
	(2323.92,149.81) --
	(2325.37,147.45) --
	(2326.81,145.78) --
	(2328.26,146.68) --
	(2329.70,144.51) --
	(2331.15,141.02) --
	(2332.59,142.62) --
	(2334.03,144.23) --
	(2335.48,144.44) --
	(2336.92,144.12) --
	(2338.37,147.25) --
	(2339.81,145.71) --
	(2341.26,145.58) --
	(2342.70,146.07) --
	(2344.15,144.72) --
	(2345.59,143.04) --
	(2347.04,141.40) --
	(2348.48,143.41) --
	(2349.93,141.00) --
	(2351.37,142.24) --
	(2352.82,144.32) --
	(2354.26,145.27) --
	(2355.71,147.47) --
	(2357.15,145.27) --
	(2358.60,144.42) --
	(2360.04,144.80) --
	(2361.49,147.08) --
	(2362.93,149.37) --
	(2364.38,151.62) --
	(2365.82,152.25) --
	(2367.27,152.68) --
	(2368.71,155.89) --
	(2370.16,161.10) --
	(2371.60,163.16) --
	(2373.05,166.09) --
	(2374.49,164.73) --
	(2375.94,168.32) --
	(2377.38,171.22) --
	(2378.83,169.23) --
	(2380.27,166.10) --
	(2381.72,162.87) --
	(2383.16,162.80) --
	(2384.61,165.04) --
	(2386.05,164.23) --
	(2387.50,161.43) --
	(2388.94,162.47) --
	(2390.39,163.96) --
	(2391.83,164.16) --
	(2393.28,163.92) --
	(2394.72,162.56) --
	(2396.17,163.18) --
	(2397.61,163.72) --
	(2399.06,163.45) --
	(2400.50,163.45) --
	(2401.94,166.59) --
	(2403.39,164.67) --
	(2404.83,164.15) --
	(2406.28,163.86) --
	(2407.72,164.53) --
	(2409.17,164.65) --
	(2410.61,166.65) --
	(2412.06,165.50) --
	(2413.50,164.84) --
	(2414.95,166.43) --
	(2416.39,168.07) --
	(2417.84,168.32) --
	(2419.28,168.44) --
	(2420.73,169.45) --
	(2422.17,166.32) --
	(2423.62,165.63) --
	(2425.06,166.90) --
	(2426.51,166.68) --
	(2427.95,165.21) --
	(2429.40,163.16) --
	(2430.84,165.78) --
	(2432.29,165.43) --
	(2433.73,162.52) --
	(2435.18,162.88) --
	(2436.62,161.30) --
	(2438.07,156.66) --
	(2439.51,154.58) --
	(2440.96,154.97) --
	(2442.40,148.39) --
	(2443.85,131.77) --
	(2445.29,119.81) --
	(2446.74, 94.76) --
	(2448.18,110.22) --
	(2449.63,112.15) --
	(2451.07,107.55) --
	(2452.52,117.85) --
	(2453.96,126.96) --
	(2455.41,136.55) --
	(2456.85,132.62) --
	(2458.30,130.59) --
	(2459.74,127.52) --
	(2461.19,125.04) --
	(2462.63,135.85) --
	(2464.08,143.98) --
	(2465.52,145.81) --
	(2466.97,146.88) --
	(2468.41,145.32) --
	(2469.85,138.75) --
	(2471.30,141.90) --
	(2472.74,133.55) --
	(2474.19,127.93) --
	(2475.63,121.39) --
	(2477.08,117.91) --
	(2478.52,134.49) --
	(2479.97,142.67) --
	(2481.41,144.66) --
	(2482.86,141.09) --
	(2484.30,146.33) --
	(2485.75,152.57) --
	(2487.19,156.72) --
	(2488.64,156.55) --
	(2490.08,159.76) --
	(2491.53,162.37) --
	(2492.97,165.02) --
	(2494.42,163.82) --
	(2495.86,162.68) --
	(2497.31,160.79) --
	(2498.75,157.60) --
	(2500.20,153.37) --
	(2501.64,149.47) --
	(2503.09,149.34) --
	(2504.53,158.13) --
	(2505.98,163.40) --
	(2507.42,164.59) --
	(2508.87,167.63) --
	(2510.31,171.27) --
	(2511.76,172.81) --
	(2513.20,173.33) --
	(2514.65,175.46) --
	(2516.09,172.48) --
	(2517.54,164.38) --
	(2518.98,163.18) --
	(2520.43,149.60) --
	(2521.87,157.81) --
	(2523.32,157.25) --
	(2524.76,142.18) --
	(2526.21,126.17) --
	(2527.65,152.03) --
	(2529.10,148.02) --
	(2530.54,137.22) --
	(2531.99,126.31) --
	(2533.43,144.99) --
	(2534.88,146.88) --
	(2536.32,127.28) --
	(2537.76,128.51) --
	(2539.21,130.09) --
	(2540.65,131.84) --
	(2542.10,135.09) --
	(2543.54,137.43) --
	(2544.99,139.50) --
	(2546.43,141.38) --
	(2547.88,143.24) --
	(2549.32,145.83) --
	(2550.77,145.70) --
	(2552.21,147.03) --
	(2553.66,148.90) --
	(2555.10,150.21) --
	(2556.55,148.37) --
	(2557.99,151.50) --
	(2559.44,170.70) --
	(2560.88,184.74) --
	(2562.33,181.23) --
	(2563.77,170.89) --
	(2565.22,168.05) --
	(2566.66,181.87) --
	(2568.11,197.48) --
	(2569.55,198.93) --
	(2571.00,198.56) --
	(2572.44,191.64) --
	(2573.89,189.69) --
	(2575.33,193.54) --
	(2576.78,197.63) --
	(2578.22,198.36) --
	(2579.67,191.13) --
	(2581.11,178.49) --
	(2582.56,173.56) --
	(2584.00,173.25) --
	(2585.45,172.06) --
	(2586.89,175.08) --
	(2588.34,169.57) --
	(2589.78,167.02) --
	(2591.23,174.91) --
	(2592.67,178.78) --
	(2594.12,184.83) --
	(2595.56,195.62) --
	(2597.01,197.08) --
	(2598.45,199.07) --
	(2599.90,202.15) --
	(2601.34,202.46) --
	(2602.79,201.08) --
	(2604.23,201.66) --
	(2605.67,203.05) --
	(2607.12,201.65) --
	(2608.56,202.45) --
	(2610.01,203.29) --
	(2611.45,201.77) --
	(2612.90,200.73) --
	(2614.34,201.80) --
	(2615.79,196.21) --
	(2617.23,197.25) --
	(2618.68,200.93) --
	(2620.12,199.33) --
	(2621.57,200.85) --
	(2623.01,203.73) --
	(2624.46,204.19) --
	(2625.90,202.04) --
	(2627.35,202.65) --
	(2628.79,202.06) --
	(2630.24,200.11) --
	(2631.68,196.30) --
	(2633.13,198.27) --
	(2634.57,200.35) --
	(2636.02,200.33) --
	(2637.46,194.66) --
	(2638.91,189.23) --
	(2640.35,188.62) --
	(2641.80,185.83) --
	(2643.24,184.89) --
	(2644.69,184.91) --
	(2646.13,182.39) --
	(2647.58,182.30) --
	(2649.02,179.49) --
	(2650.47,178.25) --
	(2651.91,179.04) --
	(2653.36,178.76) --
	(2654.80,179.54) --
	(2656.25,182.76) --
	(2657.69,187.47) --
	(2659.14,186.83) --
	(2660.58,187.29) --
	(2662.03,185.96) --
	(2663.47,186.38) --
	(2664.92,188.40) --
	(2666.36,186.18) --
	(2667.81,187.29) --
	(2669.25,188.82) --
	(2670.69,188.37) --
	(2672.14,189.00) --
	(2673.58,190.18) --
	(2675.03,188.69) --
	(2676.47,191.29) --
	(2677.92,194.13) --
	(2679.36,196.00) --
	(2680.81,197.87) --
	(2682.25,197.29) --
	(2683.70,196.25) --
	(2685.14,196.08) --
	(2686.59,196.09) --
	(2688.03,195.66) --
	(2689.48,197.42) --
	(2690.92,199.58) --
	(2692.37,205.08) --
	(2693.81,205.17) --
	(2695.26,203.40) --
	(2696.70,202.54) --
	(2698.15,201.97) --
	(2699.59,203.37) --
	(2701.04,208.34) --
	(2702.48,212.05) --
	(2703.93,211.53) --
	(2705.37,212.55) --
	(2706.82,211.85) --
	(2708.26,214.80) --
	(2709.71,214.43) --
	(2711.15,215.99) --
	(2712.60,212.63) --
	(2714.04,213.10) --
	(2715.49,211.90) --
	(2716.93,208.97) --
	(2718.38,210.73) --
	(2719.82,209.90) --
	(2721.27,210.11) --
	(2722.71,208.90) --
	(2724.16,209.46) --
	(2725.60,210.69) --
	(2727.05,212.23) --
	(2728.49,211.94) --
	(2729.94,209.48) --
	(2731.38,208.44) --
	(2732.83,209.47) --
	(2734.27,210.82) --
	(2735.72,210.76) --
	(2737.16,209.23) --
	(2738.60,211.01) --
	(2740.05,212.34) --
	(2741.49,210.26) --
	(2742.94,211.71) --
	(2744.38,212.22) --
	(2745.83,214.90) --
	(2747.27,217.09) --
	(2748.72,218.13) --
	(2750.16,215.70) --
	(2751.61,216.45) --
	(2753.05,215.67) --
	(2754.50,214.65) --
	(2755.94,214.28) --
	(2757.39,212.99) --
	(2758.83,213.56) --
	(2760.28,215.27) --
	(2761.72,216.72) --
	(2763.17,217.20) --
	(2764.61,217.04) --
	(2766.06,217.07) --
	(2767.50,217.88) --
	(2768.95,218.41) --
	(2770.39,220.18) --
	(2771.84,219.09) --
	(2773.28,218.22) --
	(2774.73,219.46) --
	(2776.17,221.91) --
	(2777.62,222.14) --
	(2779.06,221.80) --
	(2780.51,220.82) --
	(2781.95,220.64) --
	(2783.40,221.51) --
	(2784.84,221.90) --
	(2786.29,222.60) --
	(2787.73,221.46) --
	(2789.18,222.50) --
	(2790.62,223.04) --
	(2792.07,224.25) --
	(2793.51,224.36) --
	(2794.96,223.94) --
	(2796.40,223.57) --
	(2797.85,223.84) --
	(2799.29,223.17) --
	(2800.74,222.09) --
	(2802.18,221.59) --
	(2803.63,220.32) --
	(2805.07,221.06) --
	(2806.51,220.14) --
	(2807.96,220.27) --
	(2809.40,220.16) --
	(2810.85,219.24) --
	(2812.29,218.12) --
	(2813.74,220.21) --
	(2815.18,219.89) --
	(2816.63,218.59) --
	(2818.07,219.99) --
	(2819.52,219.10) --
	(2820.96,220.38) --
	(2822.41,221.04) --
	(2823.85,221.42) --
	(2825.30,219.99) --
	(2826.74,220.18) --
	(2828.19,222.00) --
	(2829.63,220.68) --
	(2831.08,219.20) --
	(2832.52,218.90) --
	(2833.97,220.00) --
	(2835.41,219.92) --
	(2836.86,218.28) --
	(2838.30,218.67) --
	(2839.75,218.98) --
	(2841.19,218.31) --
	(2842.64,219.96) --
	(2844.08,222.74) --
	(2845.53,220.71) --
	(2846.97,220.86) --
	(2848.42,222.25) --
	(2849.86,223.14) --
	(2851.31,221.11) --
	(2852.75,223.42) --
	(2854.20,224.06) --
	(2855.64,223.79) --
	(2857.09,223.41) --
	(2858.53,220.89) --
	(2859.98,220.30) --
	(2861.42,221.06) --
	(2862.87,222.04) --
	(2864.31,219.91) --
	(2865.76,220.04) --
	(2867.20,219.42) --
	(2868.65,218.76) --
	(2870.09,219.26) --
	(2871.54,219.83) --
	(2872.98,220.00) --
	(2874.42,222.07) --
	(2875.87,221.44) --
	(2877.31,221.29) --
	(2878.76,222.29) --
	(2880.20,222.99) --
	(2881.65,222.31) --
	(2883.09,220.74) --
	(2884.54,221.21) --
	(2885.98,222.01) --
	(2887.43,222.47) --
	(2888.87,221.54) --
	(2890.32,220.77) --
	(2891.76,222.86) --
	(2893.21,221.33) --
	(2894.65,221.62) --
	(2896.10,223.66) --
	(2897.54,224.45) --
	(2898.99,223.68) --
	(2900.43,225.10) --
	(2901.88,223.65) --
	(2903.32,222.63) --
	(2904.77,222.36) --
	(2906.21,223.12) --
	(2907.66,222.00) --
	(2909.10,219.87) --
	(2910.55,221.16) --
	(2911.99,220.35) --
	(2913.44,220.41) --
	(2914.88,222.97) --
	(2916.33,224.21) --
	(2917.77,223.96) --
	(2919.22,222.06) --
	(2920.66,222.04) --
	(2922.11,222.37) --
	(2923.55,221.88) --
	(2925.00,222.10) --
	(2926.44,220.84) --
	(2927.89,221.57) --
	(2929.33,220.22) --
	(2930.78,218.79) --
	(2932.22,221.20) --
	(2933.67,221.23) --
	(2935.11,221.39) --
	(2936.56,220.80) --
	(2938.00,220.50) --
	(2939.45,220.74) --
	(2940.89,220.10) --
	(2942.33,218.63) --
	(2943.78,218.74) --
	(2945.22,220.07) --
	(2946.67,219.47) --
	(2948.11,219.44) --
	(2949.56,218.52) --
	(2951.00,217.89) --
	(2952.45,216.66) --
	(2953.89,215.66) --
	(2955.34,215.58) --
	(2956.78,215.97) --
	(2958.23,216.16) --
	(2959.67,215.36) --
	(2961.12,216.92) --
	(2962.56,217.17) --
	(2964.01,216.64) --
	(2965.45,216.52) --
	(2966.90,217.28) --
	(2968.34,216.32) --
	(2969.79,216.41) --
	(2971.23,215.40) --
	(2972.68,218.22) --
	(2974.12,216.75) --
	(2975.57,213.45) --
	(2977.01,213.08) --
	(2978.46,213.02) --
	(2979.90,214.53) --
	(2981.35,214.19) --
	(2982.79,214.82) --
	(2984.24,214.49) --
	(2985.68,213.81) --
	(2987.13,213.97) --
	(2988.57,213.48) --
	(2990.02,214.08) --
	(2991.46,215.30) --
	(2992.91,213.74) --
	(2994.35,213.90) --
	(2995.80,214.64) --
	(2997.24,215.81) --
	(2998.69,215.44) --
	(3000.13,216.39) --
	(3001.58,217.39) --
	(3003.02,215.53) --
	(3004.47,216.30) --
	(3005.91,215.54) --
	(3007.35,215.03) --
	(3008.80,213.68) --
	(3010.24,213.36) --
	(3011.69,212.15) --
	(3013.13,212.70) --
	(3014.58,210.95) --
	(3016.02,211.46) --
	(3017.47,211.51) --
	(3018.91,211.97) --
	(3020.36,211.82) --
	(3021.80,211.41) --
	(3023.25,211.93) --
	(3024.69,212.34) --
	(3026.14,212.12) --
	(3027.58,211.30) --
	(3029.03,212.01) --
	(3030.47,212.25) --
	(3031.92,211.99) --
	(3033.36,210.77) --
	(3034.81,211.46) --
	(3036.25,209.79) --
	(3037.70,209.03) --
	(3039.14,209.34) --
	(3040.59,208.41) --
	(3042.03,207.07) --
	(3043.48,207.47) --
	(3044.92,207.20) --
	(3046.37,205.77) --
	(3047.81,206.12) --
	(3049.26,205.83) --
	(3050.70,203.93) --
	(3052.15,203.81) --
	(3053.59,204.65) --
	(3055.04,204.77) --
	(3056.48,204.35) --
	(3057.93,203.71) --
	(3059.37,204.12) --
	(3060.82,203.75) --
	(3062.26,204.08) --
	(3063.71,205.19) --
	(3065.15,206.76) --
	(3066.60,204.79) --
	(3068.04,204.67) --
	(3069.49,203.78) --
	(3070.93,204.49) --
	(3072.38,204.98) --
	(3073.82,204.85) --
	(3075.26,203.91) --
	(3076.71,205.02) --
	(3078.15,205.02) --
	(3079.60,204.61) --
	(3081.04,204.70) --
	(3082.49,205.38) --
	(3083.93,204.73) --
	(3085.38,203.28) --
	(3086.82,202.80) --
	(3088.27,203.14) --
	(3089.71,203.92) --
	(3091.16,203.12) --
	(3092.60,201.89) --
	(3094.05,200.86) --
	(3095.49,201.53) --
	(3096.94,201.69) --
	(3098.38,201.10) --
	(3099.83,200.17) --
	(3101.27,201.05) --
	(3102.72,200.36) --
	(3104.16,200.63) --
	(3105.61,200.46) --
	(3107.05,200.22) --
	(3108.50,199.95) --
	(3109.94,199.94) --
	(3111.39,200.12) --
	(3112.83,200.73) --
	(3114.28,201.59) --
	(3115.72,200.60) --
	(3117.17,200.44) --
	(3118.61,199.68) --
	(3120.06,198.74) --
	(3121.50,199.96) --
	(3122.95,200.48) --
	(3124.39,199.85) --
	(3125.84,199.52) --
	(3127.28,199.37) --
	(3128.73,198.98) --
	(3130.17,199.56) --
	(3131.62,199.55) --
	(3133.06,199.95) --
	(3134.51,200.30) --
	(3135.95,199.69) --
	(3137.40,198.94) --
	(3138.84,199.21) --
	(3140.29,199.46) --
	(3141.73,198.53) --
	(3143.17,198.22) --
	(3144.62,198.34) --
	(3146.06,198.97) --
	(3147.51,198.25) --
	(3148.95,198.97) --
	(3150.40,199.05) --
	(3151.84,198.65) --
	(3153.29,199.08) --
	(3154.73,199.54) --
	(3156.18,199.48) --
	(3157.62,198.70) --
	(3159.07,198.31) --
	(3160.51,198.38) --
	(3161.96,198.27) --
	(3163.40,197.46) --
	(3164.85,197.36) --
	(3166.29,197.17) --
	(3167.74,196.50) --
	(3169.18,196.14) --
	(3170.63,196.62) --
	(3172.07,197.48) --
	(3173.52,196.82) --
	(3174.96,195.99) --
	(3176.41,195.83) --
	(3177.85,196.11) --
	(3179.30,195.45) --
	(3180.74,195.39) --
	(3182.19,194.86) --
	(3183.63,194.49) --
	(3185.08,194.32) --
	(3186.52,194.37) --
	(3187.97,194.74) --
	(3189.41,195.41) --
	(3190.86,195.11) --
	(3192.30,195.56) --
	(3193.75,194.99) --
	(3195.19,195.09) --
	(3196.64,194.89) --
	(3198.08,195.58) --
	(3199.53,196.20) --
	(3200.97,197.84) --
	(3202.42,198.87) --
	(3203.86,199.12) --
	(3205.31,199.69) --
	(3206.75,199.89) --
	(3208.20,199.44) --
	(3209.64,199.12) --
	(3211.08,199.55) --
	(3212.53,199.63) --
	(3213.97,199.85) --
	(3215.42,199.90) --
	(3216.86,200.18) --
	(3218.31,200.61) --
	(3219.75,199.84) --
	(3221.20,199.10) --
	(3222.64,199.22) --
	(3224.09,199.02) --
	(3225.53,197.73) --
	(3226.98,198.08) --
	(3228.42,197.77) --
	(3229.87,197.31) --
	(3231.31,197.24) --
	(3232.76,196.21) --
	(3234.20,196.20) --
	(3235.65,196.45) --
	(3237.09,197.07) --
	(3238.54,197.07) --
	(3239.98,195.88) --
	(3241.43,195.57) --
	(3242.87,195.14) --
	(3244.32,195.58) --
	(3245.76,195.67) --
	(3247.21,195.67) --
	(3248.65,195.95) --
	(3250.10,196.22) --
	(3251.54,196.32) --
	(3252.99,196.44) --
	(3254.43,197.19) --
	(3255.88,196.85) --
	(3257.32,196.30) --
	(3258.77,195.50) --
	(3260.21,195.12) --
	(3261.66,196.08) --
	(3263.10,195.42) --
	(3264.55,194.80) --
	(3265.99,194.79) --
	(3267.44,194.15) --
	(3268.88,193.87) --
	(3270.33,194.52) --
	(3271.77,195.12) --
	(3273.22,195.31) --
	(3274.66,195.65) --
	(3276.11,196.43) --
	(3277.55,194.66) --
	(3278.99,194.34) --
	(3280.44,194.60) --
	(3281.88,193.71) --
	(3283.33,194.31) --
	(3284.77,194.90) --
	(3286.22,195.57) --
	(3287.66,195.92) --
	(3289.11,195.75) --
	(3290.55,195.71) --
	(3292.00,195.75) --
	(3293.44,195.14) --
	(3294.89,195.69) --
	(3296.33,195.74) --
	(3297.78,194.87) --
	(3299.22,194.20) --
	(3300.67,193.82) --
	(3302.11,193.27) --
	(3303.56,193.30) --
	(3305.00,193.98) --
	(3306.45,193.53) --
	(3307.89,194.33) --
	(3309.34,194.32) --
	(3310.78,194.57) --
	(3312.23,193.86) --
	(3313.67,193.84) --
	(3315.12,192.93) --
	(3316.56,192.52) --
	(3318.01,192.47) --
	(3319.45,192.78) --
	(3320.90,193.27) --
	(3322.34,193.08) --
	(3323.79,193.11) --
	(3325.23,193.10) --
	(3326.68,192.46) --
	(3328.12,191.74) --
	(3329.57,191.95) --
	(3331.01,191.44) --
	(3332.46,191.20) --
	(3333.90,191.26) --
	(3335.35,191.47) --
	(3336.79,191.21) --
	(3338.24,192.64) --
	(3339.68,192.34) --
	(3341.13,192.57) --
	(3342.57,192.39) --
	(3344.01,192.86) --
	(3345.46,191.02) --
	(3346.90,190.41) --
	(3348.35,190.02) --
	(3349.79,190.30) --
	(3351.24,190.27) --
	(3352.68,189.85) --
	(3354.13,189.80) --
	(3355.57,188.80) --
	(3357.02,188.72) --
	(3358.46,189.71) --
	(3359.91,190.18) --
	(3361.35,190.71) --
	(3362.80,191.56) --
	(3364.24,191.25) --
	(3365.69,190.48) --
	(3367.13,189.82) --
	(3368.58,190.69) --
	(3370.02,189.67) --
	(3371.47,190.01) --
	(3372.91,189.98) --
	(3374.36,190.30) --
	(3375.80,190.55) --
	(3377.25,190.28) --
	(3378.69,190.97) --
	(3380.14,190.55) --
	(3381.58,190.13) --
	(3383.03,190.00) --
	(3384.47,190.50) --
	(3385.92,190.92) --
	(3387.36,190.98) --
	(3388.81,190.07) --
	(3390.25,190.78) --
	(3391.70,190.10) --
	(3393.14,189.78) --
	(3394.59,190.02) --
	(3396.03,189.80) --
	(3397.48,189.53) --
	(3398.92,189.96) --
	(3400.37,189.90) --
	(3401.81,190.04) --
	(3403.26,190.27) --
	(3404.70,190.85) --
	(3406.15,190.35) --
	(3407.59,190.19) --
	(3409.04,189.11) --
	(3410.48,189.85) --
	(3411.92,191.38) --
	(3413.37,191.01) --
	(3414.81,191.19) --
	(3416.26,191.04) --
	(3417.70,191.71) --
	(3419.15,190.87) --
	(3420.59,190.61) --
	(3422.04,189.04) --
	(3423.48,188.80) --
	(3424.93,189.42) --
	(3426.37,190.00) --
	(3427.82,190.59) --
	(3429.26,190.30) --
	(3430.71,190.17) --
	(3432.15,190.51) --
	(3433.60,190.03) --
	(3435.04,190.14) --
	(3436.49,190.16) --
	(3437.93,189.13) --
	(3439.38,188.85) --
	(3440.82,189.21) --
	(3442.27,190.39) --
	(3443.71,189.83) --
	(3445.16,189.47) --
	(3446.60,189.15) --
	(3448.05,189.67) --
	(3449.49,189.97) --
	(3450.94,190.96) --
	(3452.38,191.09) --
	(3453.83,190.42) --
	(3455.27,189.65) --
	(3456.72,190.19) --
	(3458.16,190.67) --
	(3459.61,191.66) --
	(3461.05,191.59) --
	(3462.50,190.80) --
	(3463.94,191.09) --
	(3465.39,191.41) --
	(3466.83,190.83) --
	(3468.28,191.12) --
	(3469.72,191.76) --
	(3471.17,190.99) --
	(3472.61,191.05) --
	(3474.06,189.58) --
	(3475.50,189.50) --
	(3476.95,190.27) --
	(3478.39,190.89) --
	(3479.83,190.66) --
	(3481.28,190.75) --
	(3482.72,191.16) --
	(3484.17,190.35) --
	(3485.61,190.71) --
	(3487.06,191.24) --
	(3488.50,190.59) --
	(3489.95,189.87) --
	(3491.39,189.25) --
	(3492.84,189.93) --
	(3494.28,190.34) --
	(3495.73,190.10) --
	(3497.17,189.33) --
	(3498.62,189.43) --
	(3500.06,188.91) --
	(3501.51,189.53) --
	(3502.95,190.14) --
	(3504.40,190.45) --
	(3505.84,188.82) --
	(3507.29,188.88) --
	(3508.73,189.33) --
	(3510.18,188.86) --
	(3511.62,189.33) --
	(3513.07,189.58) --
	(3514.51,189.19) --
	(3515.96,189.40) --
	(3517.40,189.39) --
	(3518.85,188.67) --
	(3520.29,190.04) --
	(3521.74,190.54) --
	(3523.18,190.15) --
	(3524.63,190.31) --
	(3526.07,191.06) --
	(3527.52,190.43) --
	(3528.96,189.44) --
	(3530.41,190.22) --
	(3531.85,189.58) --
	(3533.30,189.71) --
	(3534.74,190.25) --
	(3536.19,190.00) --
	(3537.63,190.08) --
	(3539.08,190.29) --
	(3540.52,190.66) --
	(3541.97,190.88) --
	(3543.41,190.64) --
	(3544.86,190.16) --
	(3546.30,190.42) --
	(3547.74,190.42) --
	(3549.19,190.56) --
	(3550.63,191.63) --
	(3552.08,191.37) --
	(3553.52,190.86) --
	(3554.97,191.18) --
	(3556.41,189.85) --
	(3557.86,190.68) --
	(3559.30,190.87) --
	(3560.75,189.83) --
	(3562.19,189.06) --
	(3563.64,189.24) --
	(3565.08,188.47) --
	(3566.53,188.53) --
	(3567.97,189.18) --
	(3569.42,189.12) --
	(3570.86,189.51) --
	(3572.31,190.22) --
	(3573.75,190.52) --
	(3575.20,190.68) --
	(3576.64,189.33) --
	(3578.09,190.65) --
	(3579.53,190.23) --
	(3580.98,189.95) --
	(3582.42,189.80) --
	(3583.87,190.52) --
	(3585.31,190.00) --
	(3586.76,190.64) --
	(3588.20,190.10) --
	(3589.65,190.61) --
	(3591.09,190.71) --
	(3592.54,190.62) --
	(3593.98,190.80) --
	(3595.43,191.52) --
	(3596.87,191.07) --
	(3598.32,190.99) --
	(3599.76,190.38) --
	(3601.21,190.21) --
	(3602.65,189.59) --
	(3604.10,189.67) --
	(3605.54,191.26) --
	(3606.99,191.34) --
	(3608.43,192.02) --
	(3609.88,191.16) --
	(3611.32,190.65) --
	(3612.77,190.12) --
	(3613.50,190.50);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 1.4pt,line join=round] (-2890.80,192.60) --
	(-2890.70,192.60) --
	(-2889.25,192.60) --
	(-2887.81,192.60) --
	(-2886.36,192.60) --
	(-2884.92,192.60) --
	(-2883.47,192.60) --
	(-2882.03,192.60) --
	(-2880.58,192.60) --
	(-2879.14,192.60) --
	(-2877.69,192.60) --
	(-2876.25,192.60) --
	(-2874.80,192.60) --
	(-2873.36,192.60) --
	(-2871.91,192.60) --
	(-2870.47,192.60) --
	(-2869.02,192.60) --
	(-2867.58,192.65) --
	(-2866.13,192.65) --
	(-2864.69,192.65) --
	(-2863.24,192.65) --
	(-2861.80,192.65) --
	(-2860.35,192.65) --
	(-2858.91,192.65) --
	(-2857.46,192.65) --
	(-2856.02,192.65) --
	(-2854.57,192.65) --
	(-2853.13,192.65) --
	(-2851.69,192.65) --
	(-2850.24,192.65) --
	(-2848.80,192.65) --
	(-2847.35,192.65) --
	(-2845.91,192.65) --
	(-2844.46,192.65) --
	(-2843.02,192.65) --
	(-2841.57,192.65) --
	(-2840.13,192.65) --
	(-2838.68,192.65) --
	(-2837.24,192.65) --
	(-2835.79,192.65) --
	(-2834.35,192.65) --
	(-2832.90,192.65) --
	(-2831.46,192.65) --
	(-2830.01,192.65) --
	(-2828.57,192.65) --
	(-2827.12,192.65) --
	(-2825.68,192.65) --
	(-2824.23,192.83) --
	(-2822.79,192.83) --
	(-2821.34,192.83) --
	(-2819.90,192.83) --
	(-2818.45,192.83) --
	(-2817.01,192.83) --
	(-2815.56,192.83) --
	(-2814.12,192.83) --
	(-2812.67,192.83) --
	(-2811.23,192.83) --
	(-2809.78,192.83) --
	(-2808.34,192.83) --
	(-2806.89,192.83) --
	(-2805.45,192.83) --
	(-2804.00,192.83) --
	(-2802.56,192.83) --
	(-2801.11,192.83) --
	(-2799.67,192.83) --
	(-2798.22,192.83) --
	(-2796.78,192.83) --
	(-2795.33,192.83) --
	(-2793.89,192.83) --
	(-2792.44,192.83) --
	(-2791.00,192.83) --
	(-2789.55,192.83) --
	(-2788.11,192.83) --
	(-2786.66,192.83) --
	(-2785.22,192.83) --
	(-2783.78,192.83) --
	(-2782.33,192.83) --
	(-2780.89,191.82) --
	(-2779.44,191.82) --
	(-2778.00,191.82) --
	(-2776.55,191.82) --
	(-2775.11,191.82) --
	(-2773.66,191.82) --
	(-2772.22,191.82) --
	(-2770.77,191.82) --
	(-2769.33,191.82) --
	(-2767.88,191.82) --
	(-2766.44,191.82) --
	(-2764.99,191.82) --
	(-2763.55,191.82) --
	(-2762.10,191.82) --
	(-2760.66,191.82) --
	(-2759.21,191.82) --
	(-2757.77,191.82) --
	(-2756.32,191.82) --
	(-2754.88,191.82) --
	(-2753.43,191.82) --
	(-2751.99,191.82) --
	(-2750.54,191.82) --
	(-2749.10,191.82) --
	(-2747.65,191.82) --
	(-2746.21,191.82) --
	(-2744.76,191.82) --
	(-2743.32,191.82) --
	(-2741.87,191.82) --
	(-2740.43,191.82) --
	(-2738.98,191.82) --
	(-2737.54,191.50) --
	(-2736.09,191.50) --
	(-2734.65,191.50) --
	(-2733.20,191.50) --
	(-2731.76,191.50) --
	(-2730.31,191.50) --
	(-2728.87,191.50) --
	(-2727.42,191.50) --
	(-2725.98,191.50) --
	(-2724.53,191.50) --
	(-2723.09,191.50) --
	(-2721.64,191.50) --
	(-2720.20,191.50) --
	(-2718.75,191.50) --
	(-2717.31,191.50) --
	(-2715.87,191.50) --
	(-2714.42,191.50) --
	(-2712.98,191.50) --
	(-2711.53,191.50) --
	(-2710.09,191.50) --
	(-2708.64,191.50) --
	(-2707.20,191.50) --
	(-2705.75,191.50) --
	(-2704.31,191.50) --
	(-2702.86,191.50) --
	(-2701.42,191.50) --
	(-2699.97,191.50) --
	(-2698.53,191.50) --
	(-2697.08,191.50) --
	(-2695.64,191.50) --
	(-2694.19,191.18) --
	(-2692.75,191.18) --
	(-2691.30,191.18) --
	(-2689.86,191.18) --
	(-2688.41,191.18) --
	(-2686.97,191.18) --
	(-2685.52,191.18) --
	(-2684.08,191.18) --
	(-2682.63,191.18) --
	(-2681.19,191.18) --
	(-2679.74,191.18) --
	(-2678.30,191.18) --
	(-2676.85,191.18) --
	(-2675.41,191.18) --
	(-2673.96,191.18) --
	(-2672.52,191.18) --
	(-2671.07,191.18) --
	(-2669.63,191.18) --
	(-2668.18,191.18) --
	(-2666.74,191.18) --
	(-2665.29,191.18) --
	(-2663.85,191.18) --
	(-2662.40,191.18) --
	(-2660.96,191.18) --
	(-2659.51,191.18) --
	(-2658.07,191.18) --
	(-2656.62,191.18) --
	(-2655.18,191.18) --
	(-2653.73,191.18) --
	(-2652.29,191.18) --
	(-2650.84,190.50) --
	(-2649.40,190.50) --
	(-2647.96,190.50) --
	(-2646.51,190.50) --
	(-2645.07,190.50) --
	(-2643.62,190.50) --
	(-2642.18,190.50) --
	(-2640.73,190.50) --
	(-2639.29,190.50) --
	(-2637.84,190.50) --
	(-2636.40,190.50) --
	(-2634.95,190.50) --
	(-2633.51,190.50) --
	(-2632.06,190.50) --
	(-2630.62,190.50) --
	(-2629.17,190.50) --
	(-2627.73,190.50) --
	(-2626.28,190.50) --
	(-2624.84,190.50) --
	(-2623.39,190.50) --
	(-2621.95,190.50) --
	(-2620.50,190.50) --
	(-2619.06,190.50) --
	(-2617.61,190.50) --
	(-2616.17,190.50) --
	(-2614.72,190.50) --
	(-2613.28,190.50) --
	(-2611.83,190.50) --
	(-2610.39,190.50) --
	(-2608.94,190.50) --
	(-2607.50,190.42) --
	(-2606.05,190.42) --
	(-2604.61,190.42) --
	(-2603.16,190.42) --
	(-2601.72,190.42) --
	(-2600.27,190.42) --
	(-2598.83,190.42) --
	(-2597.38,190.42) --
	(-2595.94,190.42) --
	(-2594.49,190.42) --
	(-2593.05,190.42) --
	(-2591.60,190.42) --
	(-2590.16,190.42) --
	(-2588.71,190.42) --
	(-2587.27,190.42) --
	(-2585.82,190.42) --
	(-2584.38,190.42) --
	(-2582.93,190.42) --
	(-2581.49,190.42) --
	(-2580.05,190.42) --
	(-2578.60,190.42) --
	(-2577.16,190.42) --
	(-2575.71,190.42) --
	(-2574.27,190.42) --
	(-2572.82,190.42) --
	(-2571.38,190.42) --
	(-2569.93,190.42) --
	(-2568.49,190.42) --
	(-2567.04,190.42) --
	(-2565.60,190.42) --
	(-2564.15,188.32) --
	(-2562.71,188.32) --
	(-2561.26,188.32) --
	(-2559.82,188.32) --
	(-2558.37,188.32) --
	(-2556.93,188.32) --
	(-2555.48,188.32) --
	(-2554.04,188.32) --
	(-2552.59,188.32) --
	(-2551.15,188.32) --
	(-2549.70,188.32) --
	(-2548.26,188.32) --
	(-2546.81,188.32) --
	(-2545.37,188.32) --
	(-2543.92,188.32) --
	(-2542.48,188.32) --
	(-2541.03,188.32) --
	(-2539.59,188.32) --
	(-2538.14,188.32) --
	(-2536.70,188.32) --
	(-2535.25,188.32) --
	(-2533.81,188.32) --
	(-2532.36,188.32) --
	(-2530.92,188.32) --
	(-2529.47,188.32) --
	(-2528.03,188.32) --
	(-2526.58,188.32) --
	(-2525.14,188.32) --
	(-2523.69,188.32) --
	(-2522.25,188.32) --
	(-2520.80,186.41) --
	(-2519.36,186.41) --
	(-2517.91,186.41) --
	(-2516.47,186.41) --
	(-2515.03,186.41) --
	(-2513.58,186.41) --
	(-2512.14,186.41) --
	(-2510.69,186.41) --
	(-2509.25,186.41) --
	(-2507.80,186.41) --
	(-2506.36,186.41) --
	(-2504.91,186.41) --
	(-2503.47,186.41) --
	(-2502.02,186.41) --
	(-2500.58,186.41) --
	(-2499.13,186.41) --
	(-2497.69,186.41) --
	(-2496.24,186.41) --
	(-2494.80,186.41) --
	(-2493.35,186.41) --
	(-2491.91,186.41) --
	(-2490.46,186.41) --
	(-2489.02,186.41) --
	(-2487.57,186.41) --
	(-2486.13,186.41) --
	(-2484.68,186.41) --
	(-2483.24,186.41) --
	(-2481.79,186.41) --
	(-2480.35,186.41) --
	(-2478.90,186.41) --
	(-2477.46,189.42) --
	(-2476.01,189.42) --
	(-2474.57,189.42) --
	(-2473.12,189.42) --
	(-2471.68,189.42) --
	(-2470.23,189.42) --
	(-2468.79,189.42) --
	(-2467.34,189.42) --
	(-2465.90,189.42) --
	(-2464.45,189.42) --
	(-2463.01,189.42) --
	(-2461.56,189.42) --
	(-2460.12,189.42) --
	(-2458.67,189.42) --
	(-2457.23,189.42) --
	(-2455.78,189.42) --
	(-2454.34,189.42) --
	(-2452.89,189.42) --
	(-2451.45,189.42) --
	(-2450.00,189.42) --
	(-2448.56,189.42) --
	(-2447.12,189.42) --
	(-2445.67,189.42) --
	(-2444.23,189.42) --
	(-2442.78,189.42) --
	(-2441.34,189.42) --
	(-2439.89,189.42) --
	(-2438.45,189.42) --
	(-2437.00,189.42) --
	(-2435.56,189.42) --
	(-2434.11,159.91) --
	(-2432.67,159.91) --
	(-2431.22,159.91) --
	(-2429.78,159.91) --
	(-2428.33,159.91) --
	(-2426.89,159.91) --
	(-2425.44,159.91) --
	(-2424.00,159.91) --
	(-2422.55,159.91) --
	(-2421.11,159.91) --
	(-2419.66,159.91) --
	(-2418.22,159.91) --
	(-2416.77,159.91) --
	(-2415.33,159.91) --
	(-2413.88,159.91) --
	(-2412.44,159.91) --
	(-2410.99,159.91) --
	(-2409.55,159.91) --
	(-2408.10,159.91) --
	(-2406.66,159.91) --
	(-2405.21,159.91) --
	(-2403.77,159.91) --
	(-2402.32,159.91) --
	(-2400.88,159.91) --
	(-2399.43,159.91) --
	(-2397.99,159.91) --
	(-2396.54,159.91) --
	(-2395.10,159.91) --
	(-2393.65,159.91) --
	(-2392.21,159.91) --
	(-2390.76,147.05) --
	(-2389.32,147.05) --
	(-2387.87,147.05) --
	(-2386.43,147.05) --
	(-2384.98,147.05) --
	(-2383.54,147.05) --
	(-2382.09,147.05) --
	(-2380.65,147.05) --
	(-2379.21,147.05) --
	(-2377.76,147.05) --
	(-2376.32,147.05) --
	(-2374.87,147.05) --
	(-2373.43,147.05) --
	(-2371.98,147.05) --
	(-2370.54,147.05) --
	(-2369.09,147.05) --
	(-2367.65,147.05) --
	(-2366.20,147.05) --
	(-2364.76,147.05) --
	(-2363.31,147.05) --
	(-2361.87,147.05) --
	(-2360.42,147.05) --
	(-2358.98,147.05) --
	(-2357.53,147.05) --
	(-2356.09,147.05) --
	(-2354.64,147.05) --
	(-2353.20,147.05) --
	(-2351.75,147.05) --
	(-2350.31,147.05) --
	(-2348.86,147.05) --
	(-2347.42,116.73) --
	(-2345.97,116.73) --
	(-2344.53,116.73) --
	(-2343.08,116.73) --
	(-2341.64,116.73) --
	(-2340.19,116.73) --
	(-2338.75,116.73) --
	(-2337.30,116.73) --
	(-2335.86,116.73) --
	(-2334.41,116.73) --
	(-2332.97,116.73) --
	(-2331.52,116.73) --
	(-2330.08,116.73) --
	(-2328.63,116.73) --
	(-2327.19,116.73) --
	(-2325.74,116.73) --
	(-2324.30,116.73) --
	(-2322.85,116.73) --
	(-2321.41,116.73) --
	(-2319.96,116.73) --
	(-2318.52,116.73) --
	(-2317.07,116.73) --
	(-2315.63,116.73) --
	(-2314.18,116.73) --
	(-2312.74,116.73) --
	(-2311.30,116.73) --
	(-2309.85,116.73) --
	(-2308.41,116.73) --
	(-2306.96,116.73) --
	(-2305.52,116.73) --
	(-2304.07, 98.66) --
	(-2302.63, 98.66) --
	(-2301.18, 98.66) --
	(-2299.74, 98.66) --
	(-2298.29, 98.66) --
	(-2296.85, 98.66) --
	(-2295.40, 98.66) --
	(-2293.96, 98.66) --
	(-2292.51, 98.66) --
	(-2291.07, 98.66) --
	(-2289.62, 98.66) --
	(-2288.18, 98.66) --
	(-2286.73, 98.66) --
	(-2285.29, 98.66) --
	(-2283.84, 98.66) --
	(-2282.40, 98.66) --
	(-2280.95, 98.66) --
	(-2279.51, 98.66) --
	(-2278.06, 98.66) --
	(-2276.62, 98.66) --
	(-2275.17, 98.66) --
	(-2273.73, 98.66) --
	(-2272.28, 98.66) --
	(-2270.84, 98.66) --
	(-2269.39, 98.66) --
	(-2267.95, 98.66) --
	(-2266.50, 98.66) --
	(-2265.06, 98.66) --
	(-2263.61, 98.66) --
	(-2262.17, 98.66) --
	(-2260.72, 76.72) --
	(-2259.28, 76.72) --
	(-2257.83, 76.72) --
	(-2256.39, 76.72) --
	(-2254.94, 76.72) --
	(-2253.50, 76.72) --
	(-2252.05, 76.72) --
	(-2250.61, 76.72) --
	(-2249.16, 76.72) --
	(-2247.72, 76.72) --
	(-2246.27, 76.72) --
	(-2244.83, 76.72) --
	(-2243.39, 76.72) --
	(-2241.94, 76.72) --
	(-2240.50, 76.72) --
	(-2239.05, 76.72) --
	(-2237.61, 76.72) --
	(-2236.16, 76.72) --
	(-2234.72, 76.72) --
	(-2233.27, 76.72) --
	(-2231.83, 76.72) --
	(-2230.38, 76.72) --
	(-2228.94, 76.72) --
	(-2227.49, 76.72) --
	(-2226.05, 76.72) --
	(-2224.60, 76.72) --
	(-2223.16, 76.72) --
	(-2221.71, 76.72) --
	(-2220.27, 76.72) --
	(-2218.82, 76.72) --
	(-2217.38,100.85) --
	(-2215.93,100.85) --
	(-2214.49,100.85) --
	(-2213.04,100.85) --
	(-2211.60,100.85) --
	(-2210.15,100.85) --
	(-2208.71,100.85) --
	(-2207.26,100.85) --
	(-2205.82,100.85) --
	(-2204.37,100.85) --
	(-2202.93,100.85) --
	(-2201.48,100.85) --
	(-2200.04,100.85) --
	(-2198.59,100.85) --
	(-2197.15,100.85) --
	(-2195.70,100.85) --
	(-2194.26,100.85) --
	(-2192.81,100.85) --
	(-2191.37,100.85) --
	(-2189.92,100.85) --
	(-2188.48,100.85) --
	(-2187.03,100.85) --
	(-2185.59,100.85) --
	(-2184.14,100.85) --
	(-2182.70,100.85) --
	(-2181.25,100.85) --
	(-2179.81,100.85) --
	(-2178.37,100.85) --
	(-2176.92,100.85) --
	(-2175.48,100.85) --
	(-2174.03,103.81) --
	(-2172.59,103.81) --
	(-2171.14,103.81) --
	(-2169.70,103.81) --
	(-2168.25,103.81) --
	(-2166.81,103.81) --
	(-2165.36,103.81) --
	(-2163.92,103.81) --
	(-2162.47,103.81) --
	(-2161.03,103.81) --
	(-2159.58,103.81) --
	(-2158.14,103.81) --
	(-2156.69,103.81) --
	(-2155.25,103.81) --
	(-2153.80,103.81) --
	(-2152.36,103.81) --
	(-2150.91,103.81) --
	(-2149.47,103.81) --
	(-2148.02,103.81) --
	(-2146.58,103.81) --
	(-2145.13,103.81) --
	(-2143.69,103.81) --
	(-2142.24,103.81) --
	(-2140.80,103.81) --
	(-2139.35,103.81) --
	(-2137.91,103.81) --
	(-2136.46,103.81) --
	(-2135.02,103.81) --
	(-2133.57,103.81) --
	(-2132.13,103.81) --
	(-2130.68, 88.39) --
	(-2129.24, 88.39) --
	(-2127.79, 88.39) --
	(-2126.35, 88.39) --
	(-2124.90, 88.39) --
	(-2123.46, 88.39) --
	(-2122.01, 88.39) --
	(-2120.57, 88.39) --
	(-2119.12, 88.39) --
	(-2117.68, 88.39) --
	(-2116.23, 88.39) --
	(-2114.79, 88.39) --
	(-2113.34, 88.39) --
	(-2111.90, 88.39) --
	(-2110.46, 88.39) --
	(-2109.01, 88.39) --
	(-2107.57, 88.39) --
	(-2106.12, 88.39) --
	(-2104.68, 88.39) --
	(-2103.23, 88.39) --
	(-2101.79, 88.39) --
	(-2100.34, 88.39) --
	(-2098.90, 88.39) --
	(-2097.45, 88.39) --
	(-2096.01, 88.39) --
	(-2094.56, 88.39) --
	(-2093.12, 88.39) --
	(-2091.67, 88.39) --
	(-2090.23, 88.39) --
	(-2088.78, 88.39) --
	(-2087.34, 61.01) --
	(-2085.89, 61.01) --
	(-2084.45, 61.01) --
	(-2083.00, 61.01) --
	(-2081.56, 61.01) --
	(-2080.11, 61.01) --
	(-2078.67, 61.01) --
	(-2077.22, 61.01) --
	(-2075.78, 61.01) --
	(-2074.33, 61.01) --
	(-2072.89, 61.01) --
	(-2071.44, 61.01) --
	(-2070.00, 61.01) --
	(-2068.55, 61.01) --
	(-2067.11, 61.01) --
	(-2065.66, 61.01) --
	(-2064.22, 61.01) --
	(-2062.77, 61.01) --
	(-2061.33, 61.01) --
	(-2059.88, 61.01) --
	(-2058.44, 61.01) --
	(-2056.99, 61.01) --
	(-2055.55, 61.01) --
	(-2054.10, 61.01) --
	(-2052.66, 61.01) --
	(-2051.21, 61.01) --
	(-2049.77, 61.01) --
	(-2048.32, 61.01) --
	(-2046.88, 61.01) --
	(-2045.43, 61.01) --
	(-2043.99, 72.26) --
	(-2042.55, 72.26) --
	(-2041.10, 72.26) --
	(-2039.66, 72.26) --
	(-2038.21, 72.26) --
	(-2036.77, 72.26) --
	(-2035.32, 72.26) --
	(-2033.88, 72.26) --
	(-2032.43, 72.26) --
	(-2030.99, 72.26) --
	(-2029.54, 72.26) --
	(-2028.10, 72.26) --
	(-2026.65, 72.26) --
	(-2025.21, 72.26) --
	(-2023.76, 72.26) --
	(-2022.32, 72.26) --
	(-2020.87, 72.26) --
	(-2019.43, 72.26) --
	(-2017.98, 72.26) --
	(-2016.54, 72.26) --
	(-2015.09, 72.26) --
	(-2013.65, 72.26) --
	(-2012.20, 72.26) --
	(-2010.76, 72.26) --
	(-2009.31, 72.26) --
	(-2007.87, 72.26) --
	(-2006.42, 72.26) --
	(-2004.98, 72.26) --
	(-2003.53, 72.26) --
	(-2002.09, 72.26) --
	(-2000.64, 49.79) --
	(-1999.20, 49.79) --
	(-1997.75, 49.79) --
	(-1996.31, 49.79) --
	(-1994.86, 49.79) --
	(-1993.42, 49.79) --
	(-1991.97, 49.79) --
	(-1990.53, 49.79) --
	(-1989.08, 49.79) --
	(-1987.64, 49.79) --
	(-1986.19, 49.79) --
	(-1984.75, 49.79) --
	(-1983.30, 49.79) --
	(-1981.86, 49.79) --
	(-1980.41, 49.79) --
	(-1978.97, 49.79) --
	(-1977.52, 49.79) --
	(-1976.08, 49.79) --
	(-1974.64, 49.79) --
	(-1973.19, 49.79) --
	(-1971.75, 49.79) --
	(-1970.30, 49.79) --
	(-1968.86, 49.79) --
	(-1967.41, 49.79) --
	(-1965.97, 49.79) --
	(-1964.52, 49.79) --
	(-1963.08, 49.79) --
	(-1961.63, 49.79) --
	(-1960.19, 49.79) --
	(-1958.74, 49.79) --
	(-1957.30, 45.49) --
	(-1955.85, 45.49) --
	(-1954.41, 45.49) --
	(-1952.96, 45.49) --
	(-1951.52, 45.49) --
	(-1950.07, 45.49) --
	(-1948.63, 45.49) --
	(-1947.18, 45.49) --
	(-1945.74, 45.49) --
	(-1944.29, 45.49) --
	(-1942.85, 45.49) --
	(-1941.40, 45.49) --
	(-1939.96, 45.49) --
	(-1938.51, 45.49) --
	(-1937.07, 45.49) --
	(-1935.62, 45.49) --
	(-1934.18, 45.49) --
	(-1932.73, 45.49) --
	(-1931.29, 45.49) --
	(-1929.84, 45.49) --
	(-1928.40, 45.49) --
	(-1926.95, 45.49) --
	(-1925.51, 45.49) --
	(-1924.06, 45.49) --
	(-1922.62, 45.49) --
	(-1921.17, 45.49) --
	(-1919.73, 45.49) --
	(-1918.28, 45.49) --
	(-1916.84, 45.49) --
	(-1915.39, 45.49) --
	(-1913.95, 87.44) --
	(-1912.50, 87.44) --
	(-1911.06, 87.44) --
	(-1909.61, 87.44) --
	(-1908.17, 87.44) --
	(-1906.73, 87.44) --
	(-1905.28, 87.44) --
	(-1903.84, 87.44) --
	(-1902.39, 87.44) --
	(-1900.95, 87.44) --
	(-1899.50, 87.44) --
	(-1898.06, 87.44) --
	(-1896.61, 87.44) --
	(-1895.17, 87.44) --
	(-1893.72, 87.44) --
	(-1892.28, 87.44) --
	(-1890.83, 87.44) --
	(-1889.39, 87.44) --
	(-1887.94, 87.44) --
	(-1886.50, 87.44) --
	(-1885.05, 87.44) --
	(-1883.61, 87.44) --
	(-1882.16, 87.44) --
	(-1880.72, 87.44) --
	(-1879.27, 87.44) --
	(-1877.83, 87.44) --
	(-1876.38, 87.44) --
	(-1874.94, 87.44) --
	(-1873.49, 87.44) --
	(-1872.05, 87.44) --
	(-1870.60, 53.40) --
	(-1869.16, 53.40) --
	(-1867.71, 53.40) --
	(-1866.27, 53.40) --
	(-1864.82, 53.40) --
	(-1863.38, 53.40) --
	(-1861.93, 53.40) --
	(-1860.49, 53.40) --
	(-1859.04, 53.40) --
	(-1857.60, 53.40) --
	(-1856.15, 53.40) --
	(-1854.71, 53.40) --
	(-1853.26, 53.40) --
	(-1851.82, 53.40) --
	(-1850.37, 53.40) --
	(-1848.93, 53.40) --
	(-1847.48, 53.40) --
	(-1846.04, 53.40) --
	(-1844.59, 53.40) --
	(-1843.15, 53.40) --
	(-1841.71, 53.40) --
	(-1840.26, 53.40) --
	(-1838.82, 53.40) --
	(-1837.37, 53.40) --
	(-1835.93, 53.40) --
	(-1834.48, 53.40) --
	(-1833.04, 53.40) --
	(-1831.59, 53.40) --
	(-1830.15, 53.40) --
	(-1828.70, 53.40) --
	(-1827.26, 66.72) --
	(-1825.81, 66.72) --
	(-1824.37, 66.72) --
	(-1822.92, 66.72) --
	(-1821.48, 66.72) --
	(-1820.03, 66.72) --
	(-1818.59, 66.72) --
	(-1817.14, 66.72) --
	(-1815.70, 66.72) --
	(-1814.25, 66.72) --
	(-1812.81, 66.72) --
	(-1811.36, 66.72) --
	(-1809.92, 66.72) --
	(-1808.47, 66.72) --
	(-1807.03, 66.72) --
	(-1805.58, 66.72) --
	(-1804.14, 66.72) --
	(-1802.69, 66.72) --
	(-1801.25, 66.72) --
	(-1799.80, 66.72) --
	(-1798.36, 66.72) --
	(-1796.91, 66.72) --
	(-1795.47, 66.72) --
	(-1794.02, 66.72) --
	(-1792.58, 66.72) --
	(-1791.13, 66.72) --
	(-1789.69, 66.72) --
	(-1788.24, 66.72) --
	(-1786.80, 66.72) --
	(-1785.35, 66.72) --
	(-1783.91,110.78) --
	(-1782.46,110.78) --
	(-1781.02,110.78) --
	(-1779.57,110.78) --
	(-1778.13,110.78) --
	(-1776.68,110.78) --
	(-1775.24,110.78) --
	(-1773.80,110.78) --
	(-1772.35,110.78) --
	(-1770.91,110.78) --
	(-1769.46,110.78) --
	(-1768.02,110.78) --
	(-1766.57,110.78) --
	(-1765.13,110.78) --
	(-1763.68,110.78) --
	(-1762.24,110.78) --
	(-1760.79,110.78) --
	(-1759.35,110.78) --
	(-1757.90,110.78) --
	(-1756.46,110.78) --
	(-1755.01,110.78) --
	(-1753.57,110.78) --
	(-1752.12,110.78) --
	(-1750.68,110.78) --
	(-1749.23,110.78) --
	(-1747.79,110.78) --
	(-1746.34,110.78) --
	(-1744.90,110.78) --
	(-1743.45,110.78) --
	(-1742.01,110.78) --
	(-1740.56, 82.30) --
	(-1739.12, 82.30) --
	(-1737.67, 82.30) --
	(-1736.23, 82.30) --
	(-1734.78, 82.30) --
	(-1733.34, 82.30) --
	(-1731.89, 82.30) --
	(-1730.45, 82.30) --
	(-1729.00, 82.30) --
	(-1727.56, 82.30) --
	(-1726.11, 82.30) --
	(-1724.67, 82.30) --
	(-1723.22, 82.30) --
	(-1721.78, 82.30) --
	(-1720.33, 82.30) --
	(-1718.89, 82.30) --
	(-1717.44, 82.30) --
	(-1716.00, 82.30) --
	(-1714.55, 82.30) --
	(-1713.11, 82.30) --
	(-1711.66, 82.30) --
	(-1710.22, 82.30) --
	(-1708.77, 82.30) --
	(-1707.33, 82.30) --
	(-1705.89, 82.30) --
	(-1704.44, 82.30) --
	(-1703.00, 82.30) --
	(-1701.55, 82.30) --
	(-1700.11, 82.30) --
	(-1698.66, 82.30) --
	(-1697.22,133.05) --
	(-1695.77,133.05) --
	(-1694.33,133.05) --
	(-1692.88,133.05) --
	(-1691.44,133.05) --
	(-1689.99,133.05) --
	(-1688.55,133.05) --
	(-1687.10,133.05) --
	(-1685.66,133.05) --
	(-1684.21,133.05) --
	(-1682.77,133.05) --
	(-1681.32,133.05) --
	(-1679.88,133.05) --
	(-1678.43,133.05) --
	(-1676.99,133.05) --
	(-1675.54,133.05) --
	(-1674.10,133.05) --
	(-1672.65,133.05) --
	(-1671.21,133.05) --
	(-1669.76,133.05) --
	(-1668.32,133.05) --
	(-1666.87,133.05) --
	(-1665.43,133.05) --
	(-1663.98,133.05) --
	(-1662.54,133.05) --
	(-1661.09,133.05) --
	(-1659.65,133.05) --
	(-1658.20,133.05) --
	(-1656.76,133.05) --
	(-1655.31,133.05) --
	(-1653.87,119.10) --
	(-1652.42,119.10) --
	(-1650.98,119.10) --
	(-1649.53,119.10) --
	(-1648.09,119.10) --
	(-1646.64,119.10) --
	(-1645.20,119.10) --
	(-1643.75,119.10) --
	(-1642.31,119.10) --
	(-1640.86,119.10) --
	(-1639.42,119.10) --
	(-1637.98,119.10) --
	(-1636.53,119.10) --
	(-1635.09,119.10) --
	(-1633.64,119.10) --
	(-1632.20,119.10) --
	(-1630.75,119.10) --
	(-1629.31,119.10) --
	(-1627.86,119.10) --
	(-1626.42,119.10) --
	(-1624.97,119.10) --
	(-1623.53,119.10) --
	(-1622.08,119.10) --
	(-1620.64,119.10) --
	(-1619.19,119.10) --
	(-1617.75,119.10) --
	(-1616.30,119.10) --
	(-1614.86,119.10) --
	(-1613.41,119.10) --
	(-1611.97,119.10) --
	(-1610.52,143.64) --
	(-1609.08,143.64) --
	(-1607.63,143.64) --
	(-1606.19,143.64) --
	(-1604.74,143.64) --
	(-1603.30,143.64) --
	(-1601.85,143.64) --
	(-1600.41,143.64) --
	(-1598.96,143.64) --
	(-1597.52,143.64) --
	(-1596.07,143.64) --
	(-1594.63,143.64) --
	(-1593.18,143.64) --
	(-1591.74,143.64) --
	(-1590.29,143.64) --
	(-1588.85,143.64) --
	(-1587.40,143.64) --
	(-1585.96,143.64) --
	(-1584.51,143.64) --
	(-1583.07,143.64) --
	(-1581.62,143.64) --
	(-1580.18,143.64) --
	(-1578.73,143.64) --
	(-1577.29,143.64) --
	(-1575.84,143.64) --
	(-1574.40,143.64) --
	(-1572.95,143.64) --
	(-1571.51,143.64) --
	(-1570.07,143.64) --
	(-1568.62,143.64) --
	(-1567.18,171.09) --
	(-1565.73,171.09) --
	(-1564.29,171.09) --
	(-1562.84,171.09) --
	(-1561.40,171.09) --
	(-1559.95,171.09) --
	(-1558.51,171.09) --
	(-1557.06,171.09) --
	(-1555.62,171.09) --
	(-1554.17,171.09) --
	(-1552.73,171.09) --
	(-1551.28,171.09) --
	(-1549.84,171.09) --
	(-1548.39,171.09) --
	(-1546.95,171.09) --
	(-1545.50,171.09) --
	(-1544.06,171.09) --
	(-1542.61,171.09) --
	(-1541.17,171.09) --
	(-1539.72,171.09) --
	(-1538.28,171.09) --
	(-1536.83,171.09) --
	(-1535.39,171.09) --
	(-1533.94,171.09) --
	(-1532.50,171.09) --
	(-1531.05,171.09) --
	(-1529.61,171.09) --
	(-1528.16,171.09) --
	(-1526.72,171.09) --
	(-1525.27,171.09) --
	(-1523.83,182.94) --
	(-1522.38,182.94) --
	(-1520.94,182.94) --
	(-1519.49,182.94) --
	(-1518.05,182.94) --
	(-1516.60,182.94) --
	(-1515.16,182.94) --
	(-1513.71,182.94) --
	(-1512.27,182.94) --
	(-1510.82,182.94) --
	(-1509.38,182.94) --
	(-1507.93,182.94) --
	(-1506.49,182.94) --
	(-1505.05,182.94) --
	(-1503.60,182.94) --
	(-1502.16,182.94) --
	(-1500.71,182.94) --
	(-1499.27,182.94) --
	(-1497.82,182.94) --
	(-1496.38,182.94) --
	(-1494.93,182.94) --
	(-1493.49,182.94) --
	(-1492.04,182.94) --
	(-1490.60,182.94) --
	(-1489.15,182.94) --
	(-1487.71,182.94) --
	(-1486.26,182.94) --
	(-1484.82,182.94) --
	(-1483.37,182.94) --
	(-1481.93,182.94) --
	(-1480.48,202.57) --
	(-1479.04,202.57) --
	(-1477.59,202.57) --
	(-1476.15,202.57) --
	(-1474.70,202.57) --
	(-1473.26,202.57) --
	(-1471.81,202.57) --
	(-1470.37,202.57) --
	(-1468.92,202.57) --
	(-1467.48,202.57) --
	(-1466.03,202.57) --
	(-1464.59,202.57) --
	(-1463.14,202.57) --
	(-1461.70,202.57) --
	(-1460.25,202.57) --
	(-1458.81,202.57) --
	(-1457.36,202.57) --
	(-1455.92,202.57) --
	(-1454.47,202.57) --
	(-1453.03,202.57) --
	(-1451.58,202.57) --
	(-1450.14,202.57) --
	(-1448.69,202.57) --
	(-1447.25,202.57) --
	(-1445.80,202.57) --
	(-1444.36,202.57) --
	(-1442.91,202.57) --
	(-1441.47,202.57) --
	(-1440.02,202.57) --
	(-1438.58,202.57) --
	(-1437.14,210.23) --
	(-1435.69,210.23) --
	(-1434.25,210.23) --
	(-1432.80,210.23) --
	(-1431.36,210.23) --
	(-1429.91,210.23) --
	(-1428.47,210.23) --
	(-1427.02,210.23) --
	(-1425.58,210.23) --
	(-1424.13,210.23) --
	(-1422.69,210.23) --
	(-1421.24,210.23) --
	(-1419.80,210.23) --
	(-1418.35,210.23) --
	(-1416.91,210.23) --
	(-1415.46,210.23) --
	(-1414.02,210.23) --
	(-1412.57,210.23) --
	(-1411.13,210.23) --
	(-1409.68,210.23) --
	(-1408.24,210.23) --
	(-1406.79,210.23) --
	(-1405.35,210.23) --
	(-1403.90,210.23) --
	(-1402.46,210.23) --
	(-1401.01,210.23) --
	(-1399.57,210.23) --
	(-1398.12,210.23) --
	(-1396.68,210.23) --
	(-1395.23,210.23) --
	(-1393.79,213.81) --
	(-1392.34,213.81) --
	(-1390.90,213.81) --
	(-1389.45,213.81) --
	(-1388.01,213.81) --
	(-1386.56,213.81) --
	(-1385.12,213.81) --
	(-1383.67,213.81) --
	(-1382.23,213.81) --
	(-1380.78,213.81) --
	(-1379.34,213.81) --
	(-1377.89,213.81) --
	(-1376.45,213.81) --
	(-1375.00,213.81) --
	(-1373.56,213.81) --
	(-1372.11,213.81) --
	(-1370.67,213.81) --
	(-1369.23,213.81) --
	(-1367.78,213.81) --
	(-1366.34,213.81) --
	(-1364.89,213.81) --
	(-1363.45,213.81) --
	(-1362.00,213.81) --
	(-1360.56,213.81) --
	(-1359.11,213.81) --
	(-1357.67,213.81) --
	(-1356.22,213.81) --
	(-1354.78,213.81) --
	(-1353.33,213.81) --
	(-1351.89,213.81) --
	(-1350.44,216.14) --
	(-1349.00,216.14) --
	(-1347.55,216.14) --
	(-1346.11,216.14) --
	(-1344.66,216.14) --
	(-1343.22,216.14) --
	(-1341.77,216.14) --
	(-1340.33,216.14) --
	(-1338.88,216.14) --
	(-1337.44,216.14) --
	(-1335.99,216.14) --
	(-1334.55,216.14) --
	(-1333.10,216.14) --
	(-1331.66,216.14) --
	(-1330.21,216.14) --
	(-1328.77,216.14) --
	(-1327.32,216.14) --
	(-1325.88,216.14) --
	(-1324.43,216.14) --
	(-1322.99,216.14) --
	(-1321.54,216.14) --
	(-1320.10,216.14) --
	(-1318.65,216.14) --
	(-1317.21,216.14) --
	(-1315.76,216.14) --
	(-1314.32,216.14) --
	(-1312.87,216.14) --
	(-1311.43,216.14) --
	(-1309.98,216.14) --
	(-1308.54,216.14) --
	(-1307.09,220.36) --
	(-1305.65,220.36) --
	(-1304.20,220.36) --
	(-1302.76,220.36) --
	(-1301.32,220.36) --
	(-1299.87,220.36) --
	(-1298.43,220.36) --
	(-1296.98,220.36) --
	(-1295.54,220.36) --
	(-1294.09,220.36) --
	(-1292.65,220.36) --
	(-1291.20,220.36) --
	(-1289.76,220.36) --
	(-1288.31,220.36) --
	(-1286.87,220.36) --
	(-1285.42,220.36) --
	(-1283.98,220.36) --
	(-1282.53,220.36) --
	(-1281.09,220.36) --
	(-1279.64,220.36) --
	(-1278.20,220.36) --
	(-1276.75,220.36) --
	(-1275.31,220.36) --
	(-1273.86,220.36) --
	(-1272.42,220.36) --
	(-1270.97,220.36) --
	(-1269.53,220.36) --
	(-1268.08,220.36) --
	(-1266.64,220.36) --
	(-1265.19,220.36) --
	(-1263.75,219.50) --
	(-1262.30,219.50) --
	(-1260.86,219.50) --
	(-1259.41,219.50) --
	(-1257.97,219.50) --
	(-1256.52,219.50) --
	(-1255.08,219.50) --
	(-1253.63,219.50) --
	(-1252.19,219.50) --
	(-1250.74,219.50) --
	(-1249.30,219.50) --
	(-1247.85,219.50) --
	(-1246.41,219.50) --
	(-1244.96,219.50) --
	(-1243.52,219.50) --
	(-1242.07,219.50) --
	(-1240.63,219.50) --
	(-1239.18,219.50) --
	(-1237.74,219.50) --
	(-1236.29,219.50) --
	(-1234.85,219.50) --
	(-1233.41,219.50) --
	(-1231.96,219.50) --
	(-1230.52,219.50) --
	(-1229.07,219.50) --
	(-1227.63,219.50) --
	(-1226.18,219.50) --
	(-1224.74,219.50) --
	(-1223.29,219.50) --
	(-1221.85,219.50) --
	(-1220.40,216.18) --
	(-1218.96,216.18) --
	(-1217.51,216.18) --
	(-1216.07,216.18) --
	(-1214.62,216.18) --
	(-1213.18,216.18) --
	(-1211.73,216.18) --
	(-1210.29,216.18) --
	(-1208.84,216.18) --
	(-1207.40,216.18) --
	(-1205.95,216.18) --
	(-1204.51,216.18) --
	(-1203.06,216.18) --
	(-1201.62,216.18) --
	(-1200.17,216.18) --
	(-1198.73,216.18) --
	(-1197.28,216.18) --
	(-1195.84,216.18) --
	(-1194.39,216.18) --
	(-1192.95,216.18) --
	(-1191.50,216.18) --
	(-1190.06,216.18) --
	(-1188.61,216.18) --
	(-1187.17,216.18) --
	(-1185.72,216.18) --
	(-1184.28,216.18) --
	(-1182.83,216.18) --
	(-1181.39,216.18) --
	(-1179.94,216.18) --
	(-1178.50,216.18) --
	(-1177.05,212.53) --
	(-1175.61,212.53) --
	(-1174.16,212.53) --
	(-1172.72,212.53) --
	(-1171.27,212.53) --
	(-1169.83,212.53) --
	(-1168.39,212.53) --
	(-1166.94,212.53) --
	(-1165.50,212.53) --
	(-1164.05,212.53) --
	(-1162.61,212.53) --
	(-1161.16,212.53) --
	(-1159.72,212.53) --
	(-1158.27,212.53) --
	(-1156.83,212.53) --
	(-1155.38,212.53) --
	(-1153.94,212.53) --
	(-1152.49,212.53) --
	(-1151.05,212.53) --
	(-1149.60,212.53) --
	(-1148.16,212.53) --
	(-1146.71,212.53) --
	(-1145.27,212.53) --
	(-1143.82,212.53) --
	(-1142.38,212.53) --
	(-1140.93,212.53) --
	(-1139.49,212.53) --
	(-1138.04,212.53) --
	(-1136.60,212.53) --
	(-1135.15,212.53) --
	(-1133.71,208.65) --
	(-1132.26,208.65) --
	(-1130.82,208.65) --
	(-1129.37,208.65) --
	(-1127.93,208.65) --
	(-1126.48,208.65) --
	(-1125.04,208.65) --
	(-1123.59,208.65) --
	(-1122.15,208.65) --
	(-1120.70,208.65) --
	(-1119.26,208.65) --
	(-1117.81,208.65) --
	(-1116.37,208.65) --
	(-1114.92,208.65) --
	(-1113.48,208.65) --
	(-1112.03,208.65) --
	(-1110.59,208.65) --
	(-1109.14,208.65) --
	(-1107.70,208.65) --
	(-1106.25,208.65) --
	(-1104.81,208.65) --
	(-1103.36,208.65) --
	(-1101.92,208.65) --
	(-1100.48,208.65) --
	(-1099.03,208.65) --
	(-1097.59,208.65) --
	(-1096.14,208.65) --
	(-1094.70,208.65) --
	(-1093.25,208.65) --
	(-1091.81,208.65) --
	(-1090.36,205.20) --
	(-1088.92,205.20) --
	(-1087.47,205.20) --
	(-1086.03,205.20) --
	(-1084.58,205.20) --
	(-1083.14,205.20) --
	(-1081.69,205.20) --
	(-1080.25,205.20) --
	(-1078.80,205.20) --
	(-1077.36,205.20) --
	(-1075.91,205.20) --
	(-1074.47,205.20) --
	(-1073.02,205.20) --
	(-1071.58,205.20) --
	(-1070.13,205.20) --
	(-1068.69,205.20) --
	(-1067.24,205.20) --
	(-1065.80,205.20) --
	(-1064.35,205.20) --
	(-1062.91,205.20) --
	(-1061.46,205.20) --
	(-1060.02,205.20) --
	(-1058.57,205.20) --
	(-1057.13,205.20) --
	(-1055.68,205.20) --
	(-1054.24,205.20) --
	(-1052.79,205.20) --
	(-1051.35,205.20) --
	(-1049.90,205.20) --
	(-1048.46,205.20) --
	(-1047.01,202.65) --
	(-1045.57,202.65) --
	(-1044.12,202.65) --
	(-1042.68,202.65) --
	(-1041.23,202.65) --
	(-1039.79,202.65) --
	(-1038.34,202.65) --
	(-1036.90,202.65) --
	(-1035.45,202.65) --
	(-1034.01,202.65) --
	(-1032.57,202.65) --
	(-1031.12,202.65) --
	(-1029.68,202.65) --
	(-1028.23,202.65) --
	(-1026.79,202.65) --
	(-1025.34,202.65) --
	(-1023.90,202.65) --
	(-1022.45,202.65) --
	(-1021.01,202.65) --
	(-1019.56,202.65) --
	(-1018.12,202.65) --
	(-1016.67,202.65) --
	(-1015.23,202.65) --
	(-1013.78,202.65) --
	(-1012.34,202.65) --
	(-1010.89,202.65) --
	(-1009.45,202.65) --
	(-1008.00,202.65) --
	(-1006.56,202.65) --
	(-1005.11,202.65) --
	(-1003.67,199.03) --
	(-1002.22,199.03) --
	(-1000.78,199.03) --
	(-999.33,199.03) --
	(-997.89,199.03) --
	(-996.44,199.03) --
	(-995.00,199.03) --
	(-993.55,199.03) --
	(-992.11,199.03) --
	(-990.66,199.03) --
	(-989.22,199.03) --
	(-987.77,199.03) --
	(-986.33,199.03) --
	(-984.88,199.03) --
	(-983.44,199.03) --
	(-981.99,199.03) --
	(-980.55,199.03) --
	(-979.10,199.03) --
	(-977.66,199.03) --
	(-976.21,199.03) --
	(-974.77,199.03) --
	(-973.32,199.03) --
	(-971.88,199.03) --
	(-970.43,199.03) --
	(-968.99,199.03) --
	(-967.54,199.03) --
	(-966.10,199.03) --
	(-964.66,199.03) --
	(-963.21,199.03) --
	(-961.77,199.03) --
	(-960.32,199.99) --
	(-958.88,199.99) --
	(-957.43,199.99) --
	(-955.99,199.99) --
	(-954.54,199.99) --
	(-953.10,199.99) --
	(-951.65,199.99) --
	(-950.21,199.99) --
	(-948.76,199.99) --
	(-947.32,199.99) --
	(-945.87,199.99) --
	(-944.43,199.99) --
	(-942.98,199.99) --
	(-941.54,199.99) --
	(-940.09,199.99) --
	(-938.65,199.99) --
	(-937.20,199.99) --
	(-935.76,199.99) --
	(-934.31,199.99) --
	(-932.87,199.99) --
	(-931.42,199.99) --
	(-929.98,199.99) --
	(-928.53,199.99) --
	(-927.09,199.99) --
	(-925.64,199.99) --
	(-924.20,199.99) --
	(-922.75,199.99) --
	(-921.31,199.99) --
	(-919.86,199.99) --
	(-918.42,199.99) --
	(-916.97,197.00) --
	(-915.53,197.00) --
	(-914.08,197.00) --
	(-912.64,197.00) --
	(-911.19,197.00) --
	(-909.75,197.00) --
	(-908.30,197.00) --
	(-906.86,197.00) --
	(-905.41,197.00) --
	(-903.97,197.00) --
	(-902.52,197.00) --
	(-901.08,197.00) --
	(-899.63,197.00) --
	(-898.19,197.00) --
	(-896.75,197.00) --
	(-895.30,197.00) --
	(-893.86,197.00) --
	(-892.41,197.00) --
	(-890.97,197.00) --
	(-889.52,197.00) --
	(-888.08,197.00) --
	(-886.63,197.00) --
	(-885.19,197.00) --
	(-883.74,197.00) --
	(-882.30,197.00) --
	(-880.85,197.00) --
	(-879.41,197.00) --
	(-877.96,197.00) --
	(-876.52,197.00) --
	(-875.07,197.00) --
	(-873.63,193.96) --
	(-872.18,193.96) --
	(-870.74,193.96) --
	(-869.29,193.96) --
	(-867.85,193.96) --
	(-866.40,193.96) --
	(-864.96,193.96) --
	(-863.51,193.96) --
	(-862.07,193.96) --
	(-860.62,193.96) --
	(-859.18,193.96) --
	(-857.73,193.96) --
	(-856.29,193.96) --
	(-854.84,193.96) --
	(-853.40,193.96) --
	(-851.95,193.96) --
	(-850.51,193.96) --
	(-849.06,193.96) --
	(-847.62,193.96) --
	(-846.17,193.96) --
	(-844.73,193.96) --
	(-843.28,193.96) --
	(-841.84,193.96) --
	(-840.39,193.96) --
	(-838.95,193.96) --
	(-837.50,193.96) --
	(-836.06,193.96) --
	(-834.61,193.96) --
	(-833.17,193.96) --
	(-831.73,193.96) --
	(-830.28,192.17) --
	(-828.84,192.17) --
	(-827.39,192.17) --
	(-825.95,192.17) --
	(-824.50,192.17) --
	(-823.06,192.17) --
	(-821.61,192.17) --
	(-820.17,192.17) --
	(-818.72,192.17) --
	(-817.28,192.17) --
	(-815.83,192.17) --
	(-814.39,192.17) --
	(-812.94,192.17) --
	(-811.50,192.17) --
	(-810.05,192.17) --
	(-808.61,192.17) --
	(-807.16,192.17) --
	(-805.72,192.17) --
	(-804.27,192.17) --
	(-802.83,192.17) --
	(-801.38,192.17) --
	(-799.94,192.17) --
	(-798.49,192.17) --
	(-797.05,192.17) --
	(-795.60,192.17) --
	(-794.16,192.17) --
	(-792.71,192.17) --
	(-791.27,192.17) --
	(-789.82,192.17) --
	(-788.38,192.17) --
	(-786.93,191.46) --
	(-785.49,191.46) --
	(-784.04,191.46) --
	(-782.60,191.46) --
	(-781.15,191.46) --
	(-779.71,191.46) --
	(-778.26,191.46) --
	(-776.82,191.46) --
	(-775.37,191.46) --
	(-773.93,191.46) --
	(-772.48,191.46) --
	(-771.04,191.46) --
	(-769.59,191.46) --
	(-768.15,191.46) --
	(-766.70,191.46) --
	(-765.26,191.46) --
	(-763.82,191.46) --
	(-762.37,191.46) --
	(-760.93,191.46) --
	(-759.48,191.46) --
	(-758.04,191.46) --
	(-756.59,191.46) --
	(-755.15,191.46) --
	(-753.70,191.46) --
	(-752.26,191.46) --
	(-750.81,191.46) --
	(-749.37,191.46) --
	(-747.92,191.46) --
	(-746.48,191.46) --
	(-745.03,191.46) --
	(-743.59,191.75) --
	(-742.14,191.75) --
	(-740.70,191.75) --
	(-739.25,191.75) --
	(-737.81,191.75) --
	(-736.36,191.75) --
	(-734.92,191.75) --
	(-733.47,191.75) --
	(-732.03,191.75) --
	(-730.58,191.75) --
	(-729.14,191.75) --
	(-727.69,191.75) --
	(-726.25,191.75) --
	(-724.80,191.75) --
	(-723.36,191.75) --
	(-721.91,191.75) --
	(-720.47,191.75) --
	(-719.02,191.75) --
	(-717.58,191.75) --
	(-716.13,191.75) --
	(-714.69,191.75) --
	(-713.24,191.75) --
	(-711.80,191.75) --
	(-710.35,191.75) --
	(-708.91,191.75) --
	(-707.46,191.75) --
	(-706.02,191.75) --
	(-704.57,191.75) --
	(-703.13,191.75) --
	(-701.68,191.75) --
	(-700.24,191.01) --
	(-698.79,191.01) --
	(-697.35,191.01) --
	(-695.91,191.01) --
	(-694.46,191.01) --
	(-693.02,191.01) --
	(-691.57,191.01) --
	(-690.13,191.01) --
	(-688.68,191.01) --
	(-687.24,191.01) --
	(-685.79,191.01) --
	(-684.35,191.01) --
	(-682.90,191.01) --
	(-681.46,191.01) --
	(-680.01,191.01) --
	(-678.57,191.01) --
	(-677.12,191.01) --
	(-675.68,191.01) --
	(-674.23,191.01) --
	(-672.79,191.01) --
	(-671.34,191.01) --
	(-669.90,191.01) --
	(-668.45,191.01) --
	(-667.01,191.01) --
	(-665.56,191.01) --
	(-664.12,191.01) --
	(-662.67,191.01) --
	(-661.23,191.01) --
	(-659.78,191.01) --
	(-658.34,191.01) --
	(-656.89,190.23) --
	(-655.45,190.23) --
	(-654.00,190.23) --
	(-652.56,190.23) --
	(-651.11,190.23) --
	(-649.67,190.23) --
	(-648.22,190.23) --
	(-646.78,190.23) --
	(-645.33,190.23) --
	(-643.89,190.23) --
	(-642.44,190.23) --
	(-641.00,190.23) --
	(-639.55,190.23) --
	(-638.11,190.23) --
	(-636.66,190.23) --
	(-635.22,190.23) --
	(-633.77,190.23) --
	(-632.33,190.23) --
	(-630.88,190.23) --
	(-629.44,190.23) --
	(-628.00,190.23) --
	(-626.55,190.23) --
	(-625.11,190.23) --
	(-623.66,190.23) --
	(-622.22,190.23) --
	(-620.77,190.23) --
	(-619.33,190.23) --
	(-617.88,190.23) --
	(-616.44,190.23) --
	(-614.99,190.23) --
	(-613.55,190.47) --
	(-612.10,190.47) --
	(-610.66,190.47) --
	(-609.21,190.47) --
	(-607.77,190.47) --
	(-606.32,190.47) --
	(-604.88,190.47) --
	(-603.43,190.47) --
	(-601.99,190.47) --
	(-600.54,190.47) --
	(-599.10,190.47) --
	(-597.65,190.47) --
	(-596.21,190.47) --
	(-594.76,190.47) --
	(-593.32,190.47) --
	(-591.87,190.47) --
	(-590.43,190.47) --
	(-588.98,190.47) --
	(-587.54,190.47) --
	(-586.09,190.47) --
	(-584.65,190.47) --
	(-583.20,190.47) --
	(-581.76,190.47) --
	(-580.31,190.47) --
	(-578.87,190.47) --
	(-577.42,190.47) --
	(-575.98,190.47) --
	(-574.53,190.47) --
	(-573.09,190.47) --
	(-571.64,190.47) --
	(-570.20,190.53) --
	(-568.75,190.53) --
	(-567.31,190.53) --
	(-565.86,190.53) --
	(-564.42,190.53) --
	(-562.97,190.53) --
	(-561.53,190.53) --
	(-560.09,190.53) --
	(-558.64,190.53) --
	(-557.20,190.53) --
	(-555.75,190.53) --
	(-554.31,190.53) --
	(-552.86,190.53) --
	(-551.42,190.53) --
	(-549.97,190.53) --
	(-548.53,190.53) --
	(-547.08,190.53) --
	(-545.64,190.53) --
	(-544.19,190.53) --
	(-542.75,190.53) --
	(-541.30,190.53) --
	(-539.86,190.53) --
	(-538.41,190.53) --
	(-536.97,190.53) --
	(-535.52,190.53) --
	(-534.08,190.53) --
	(-532.63,190.53) --
	(-531.19,190.53) --
	(-529.74,190.53) --
	(-528.30,190.53) --
	(-526.85,188.39) --
	(-525.41,188.39) --
	(-523.96,188.39) --
	(-522.52,188.39) --
	(-521.07,188.39) --
	(-519.63,188.39) --
	(-518.18,188.39) --
	(-516.74,188.39) --
	(-515.29,188.39) --
	(-513.85,188.39) --
	(-512.40,188.39) --
	(-510.96,188.39) --
	(-509.51,188.39) --
	(-508.07,188.39) --
	(-506.62,188.39) --
	(-505.18,188.39) --
	(-503.73,188.39) --
	(-502.29,188.39) --
	(-500.84,188.39) --
	(-499.40,188.39) --
	(-497.95,188.39) --
	(-496.51,188.39) --
	(-495.06,188.39) --
	(-493.62,188.39) --
	(-492.18,188.39) --
	(-490.73,188.39) --
	(-489.29,188.39) --
	(-487.84,188.39) --
	(-486.40,188.39) --
	(-484.95,188.39) --
	(-483.51,193.44) --
	(-482.06,193.44) --
	(-480.62,193.44) --
	(-479.17,193.44) --
	(-477.73,193.44) --
	(-476.28,193.44) --
	(-474.84,193.44) --
	(-473.39,193.44) --
	(-471.95,193.44) --
	(-470.50,193.44) --
	(-469.06,193.44) --
	(-467.61,193.44) --
	(-466.17,193.44) --
	(-464.72,193.44) --
	(-463.28,193.44) --
	(-461.83,193.44) --
	(-460.39,193.44) --
	(-458.94,193.44) --
	(-457.50,193.44) --
	(-456.05,193.44) --
	(-454.61,193.44) --
	(-453.16,193.44) --
	(-451.72,193.44) --
	(-450.27,193.44) --
	(-448.83,193.44) --
	(-447.38,193.44) --
	(-445.94,193.44) --
	(-444.49,193.44) --
	(-443.05,193.44) --
	(-441.60,193.44) --
	(-440.16,198.47) --
	(-438.71,198.47) --
	(-437.27,198.47) --
	(-435.82,198.47) --
	(-434.38,198.47) --
	(-432.93,198.47) --
	(-431.49,198.47) --
	(-430.04,198.47) --
	(-428.60,198.47) --
	(-427.16,198.47) --
	(-425.71,198.47) --
	(-424.27,198.47) --
	(-422.82,198.47) --
	(-421.38,198.47) --
	(-419.93,198.47) --
	(-418.49,198.47) --
	(-417.04,198.47) --
	(-415.60,198.47) --
	(-414.15,198.47) --
	(-412.71,198.47) --
	(-411.26,198.47) --
	(-409.82,198.47) --
	(-408.37,198.47) --
	(-406.93,198.47) --
	(-405.48,198.47) --
	(-404.04,198.47) --
	(-402.59,198.47) --
	(-401.15,198.47) --
	(-399.70,198.47) --
	(-398.26,198.47) --
	(-396.81,202.80) --
	(-395.37,202.80) --
	(-393.92,202.80) --
	(-392.48,202.80) --
	(-391.03,202.80) --
	(-389.59,202.80) --
	(-388.14,202.80) --
	(-386.70,202.80) --
	(-385.25,202.80) --
	(-383.81,202.80) --
	(-382.36,202.80) --
	(-380.92,202.80) --
	(-379.47,202.80) --
	(-378.03,202.80) --
	(-376.58,202.80) --
	(-375.14,202.80) --
	(-373.69,202.80) --
	(-372.25,202.80) --
	(-370.80,202.80) --
	(-369.36,202.80) --
	(-367.91,202.80) --
	(-366.47,202.80) --
	(-365.02,202.80) --
	(-363.58,202.80) --
	(-362.13,202.80) --
	(-360.69,202.80) --
	(-359.25,202.80) --
	(-357.80,202.80) --
	(-356.36,202.80) --
	(-354.91,202.80) --
	(-353.47,200.19) --
	(-352.02,200.19) --
	(-350.58,200.19) --
	(-349.13,200.19) --
	(-347.69,200.19) --
	(-346.24,200.19) --
	(-344.80,200.19) --
	(-343.35,200.19) --
	(-341.91,200.19) --
	(-340.46,200.19) --
	(-339.02,200.19) --
	(-337.57,200.19) --
	(-336.13,200.19) --
	(-334.68,200.19) --
	(-333.24,200.19) --
	(-331.79,200.19) --
	(-330.35,200.19) --
	(-328.90,200.19) --
	(-327.46,200.19) --
	(-326.01,200.19) --
	(-324.57,200.19) --
	(-323.12,200.19) --
	(-321.68,200.19) --
	(-320.23,200.19) --
	(-318.79,200.19) --
	(-317.34,200.19) --
	(-315.90,200.19) --
	(-314.45,200.19) --
	(-313.01,200.19) --
	(-311.56,200.19) --
	(-310.12,202.50) --
	(-308.67,202.50) --
	(-307.23,202.50) --
	(-305.78,202.50) --
	(-304.34,202.50) --
	(-302.89,202.50) --
	(-301.45,202.50) --
	(-300.00,202.50) --
	(-298.56,202.50) --
	(-297.11,202.50) --
	(-295.67,202.50) --
	(-294.22,202.50) --
	(-292.78,202.50) --
	(-291.34,202.50) --
	(-289.89,202.50) --
	(-288.45,202.50) --
	(-287.00,202.50) --
	(-285.56,202.50) --
	(-284.11,202.50) --
	(-282.67,202.50) --
	(-281.22,202.50) --
	(-279.78,202.50) --
	(-278.33,202.50) --
	(-276.89,202.50) --
	(-275.44,202.50) --
	(-274.00,202.50) --
	(-272.55,202.50) --
	(-271.11,202.50) --
	(-269.66,202.50) --
	(-268.22,202.50) --
	(-266.77,197.59) --
	(-265.33,197.59) --
	(-263.88,197.59) --
	(-262.44,197.59) --
	(-260.99,197.59) --
	(-259.55,197.59) --
	(-258.10,197.59) --
	(-256.66,197.59) --
	(-255.21,197.59) --
	(-253.77,197.59) --
	(-252.32,197.59) --
	(-250.88,197.59) --
	(-249.43,197.59) --
	(-247.99,197.59) --
	(-246.54,197.59) --
	(-245.10,197.59) --
	(-243.65,197.59) --
	(-242.21,197.59) --
	(-240.76,197.59) --
	(-239.32,197.59) --
	(-237.87,197.59) --
	(-236.43,197.59) --
	(-234.98,197.59) --
	(-233.54,197.59) --
	(-232.09,197.59) --
	(-230.65,197.59) --
	(-229.20,197.59) --
	(-227.76,197.59) --
	(-226.31,197.59) --
	(-224.87,197.59) --
	(-223.43,202.00) --
	(-221.98,202.00) --
	(-220.54,202.00) --
	(-219.09,202.00) --
	(-217.65,202.00) --
	(-216.20,202.00) --
	(-214.76,202.00) --
	(-213.31,202.00) --
	(-211.87,202.00) --
	(-210.42,202.00) --
	(-208.98,202.00) --
	(-207.53,202.00) --
	(-206.09,202.00) --
	(-204.64,202.00) --
	(-203.20,202.00) --
	(-201.75,202.00) --
	(-200.31,202.00) --
	(-198.86,202.00) --
	(-197.42,202.00) --
	(-195.97,202.00) --
	(-194.53,202.00) --
	(-193.08,202.00) --
	(-191.64,202.00) --
	(-190.19,202.00) --
	(-188.75,202.00) --
	(-187.30,202.00) --
	(-185.86,202.00) --
	(-184.41,202.00) --
	(-182.97,202.00) --
	(-181.52,202.00) --
	(-180.08,204.55) --
	(-178.63,204.55) --
	(-177.19,204.55) --
	(-175.74,204.55) --
	(-174.30,204.55) --
	(-172.85,204.55) --
	(-171.41,204.55) --
	(-169.96,204.55) --
	(-168.52,204.55) --
	(-167.07,204.55) --
	(-165.63,204.55) --
	(-164.18,204.55) --
	(-162.74,204.55) --
	(-161.29,204.55) --
	(-159.85,204.55) --
	(-158.40,204.55) --
	(-156.96,204.55) --
	(-155.52,204.55) --
	(-154.07,204.55) --
	(-152.63,204.55) --
	(-151.18,204.55) --
	(-149.74,204.55) --
	(-148.29,204.55) --
	(-146.85,204.55) --
	(-145.40,204.55) --
	(-143.96,204.55) --
	(-142.51,204.55) --
	(-141.07,204.55) --
	(-139.62,204.55) --
	(-138.18,204.55) --
	(-136.73,201.20) --
	(-135.29,201.20) --
	(-133.84,201.20) --
	(-132.40,201.20) --
	(-130.95,201.20) --
	(-129.51,201.20) --
	(-128.06,201.20) --
	(-126.62,201.20) --
	(-125.17,201.20) --
	(-123.73,201.20) --
	(-122.28,201.20) --
	(-120.84,201.20) --
	(-119.39,201.20) --
	(-117.95,201.20) --
	(-116.50,201.20) --
	(-115.06,201.20) --
	(-113.61,201.20) --
	(-112.17,201.20) --
	(-110.72,201.20) --
	(-109.28,201.20) --
	(-107.83,201.20) --
	(-106.39,201.20) --
	(-104.94,201.20) --
	(-103.50,201.20) --
	(-102.05,201.20) --
	(-100.61,201.20) --
	(-99.16,201.20) --
	(-97.72,201.20) --
	(-96.27,201.20) --
	(-94.83,201.20) --
	(-93.38,190.70) --
	(-91.94,190.70) --
	(-90.50,190.70) --
	(-89.05,190.70) --
	(-87.61,190.70) --
	(-86.16,190.70) --
	(-84.72,190.70) --
	(-83.27,190.70) --
	(-81.83,190.70) --
	(-80.38,190.70) --
	(-78.94,190.70) --
	(-77.49,190.70) --
	(-76.05,190.70) --
	(-74.60,190.70) --
	(-73.16,190.70) --
	(-71.71,190.70) --
	(-70.27,190.70) --
	(-68.82,190.70) --
	(-67.38,190.70) --
	(-65.93,190.70) --
	(-64.49,190.70) --
	(-63.04,190.70) --
	(-61.60,190.70) --
	(-60.15,190.70) --
	(-58.71,190.70) --
	(-57.26,190.70) --
	(-55.82,190.70) --
	(-54.37,190.70) --
	(-52.93,190.70) --
	(-51.48,190.70) --
	(-50.04,199.02) --
	(-48.59,199.02) --
	(-47.15,199.02) --
	(-45.70,199.02) --
	(-44.26,199.02) --
	(-42.81,199.02) --
	(-41.37,199.02) --
	(-39.92,199.02) --
	(-38.48,199.02) --
	(-37.03,199.02) --
	(-35.59,199.02) --
	(-34.14,199.02) --
	(-32.70,199.02) --
	(-31.25,199.02) --
	(-29.81,199.02) --
	(-28.36,199.02) --
	(-26.92,199.02) --
	(-25.47,199.02) --
	(-24.03,199.02) --
	(-22.59,199.02) --
	(-21.14,199.02) --
	(-19.70,199.02) --
	(-18.25,199.02) --
	(-16.81,199.02) --
	(-15.36,199.02) --
	(-13.92,199.02) --
	(-12.47,199.02) --
	(-11.03,199.02) --
	( -9.58,199.02) --
	( -8.14,199.02) --
	( -6.69,197.22) --
	( -5.25,197.22) --
	( -3.80,197.22) --
	( -2.36,197.22) --
	( -0.91,197.22) --
	(  0.53,197.22) --
	(  1.98,197.22) --
	(  3.42,197.22) --
	(  4.87,197.22) --
	(  6.31,197.22) --
	(  7.76,197.22) --
	(  9.20,197.22) --
	( 10.65,197.22) --
	( 12.09,197.22) --
	( 13.54,197.22) --
	( 14.98,197.22) --
	( 16.43,197.22) --
	( 17.87,197.22) --
	( 19.32,197.22) --
	( 20.76,197.22) --
	( 22.21,197.22) --
	( 23.65,197.22) --
	( 25.10,197.22) --
	( 26.54,197.22) --
	( 27.99,197.22) --
	( 29.43,197.22) --
	( 30.88,197.22) --
	( 32.32,197.22) --
	( 33.77,197.22) --
	( 35.21,197.22) --
	( 36.66,204.04) --
	( 38.10,204.04) --
	( 39.55,204.04) --
	( 40.99,204.04) --
	( 42.44,204.04) --
	( 43.88,204.04) --
	( 45.32,204.04) --
	( 46.77,204.04) --
	( 48.21,204.04) --
	( 49.66,204.04) --
	( 51.10,204.04) --
	( 52.55,204.04) --
	( 53.99,204.04) --
	( 55.44,204.04) --
	( 56.88,204.04) --
	( 58.33,204.04) --
	( 59.77,204.04) --
	( 61.22,204.04) --
	( 62.66,204.04) --
	( 64.11,204.04) --
	( 65.55,204.04) --
	( 67.00,204.04) --
	( 68.44,204.04) --
	( 69.89,204.04) --
	( 71.33,204.04) --
	( 72.78,204.04) --
	( 74.22,204.04) --
	( 75.67,204.04) --
	( 77.11,204.04) --
	( 78.56,204.04) --
	( 80.00,205.39) --
	( 81.45,205.39) --
	( 82.89,205.39) --
	( 84.34,205.39) --
	( 85.78,205.39) --
	( 87.23,205.39) --
	( 88.67,205.39) --
	( 90.12,205.39) --
	( 91.56,205.39) --
	( 93.01,205.39) --
	( 94.45,205.39) --
	( 95.90,205.39) --
	( 97.34,205.39) --
	( 98.79,205.39) --
	(100.23,205.39) --
	(101.68,205.39) --
	(103.12,205.39) --
	(104.57,205.39) --
	(106.01,205.39) --
	(107.46,205.39) --
	(108.90,205.39) --
	(110.35,205.39) --
	(111.79,205.39) --
	(113.23,205.39) --
	(114.68,205.39) --
	(116.12,205.39) --
	(117.57,205.39) --
	(119.01,205.39) --
	(120.46,205.39) --
	(121.90,205.39) --
	(123.35,185.63) --
	(124.79,185.63) --
	(126.24,185.63) --
	(127.68,185.63) --
	(129.13,185.63) --
	(130.57,185.63) --
	(132.02,185.63) --
	(133.46,185.63) --
	(134.91,185.63) --
	(136.35,185.63) --
	(137.80,185.63) --
	(139.24,185.63) --
	(140.69,185.63) --
	(142.13,185.63) --
	(143.58,185.63) --
	(145.02,185.63) --
	(146.47,185.63) --
	(147.91,185.63) --
	(149.36,185.63) --
	(150.80,185.63) --
	(152.25,185.63) --
	(153.69,185.63) --
	(155.14,185.63) --
	(156.58,185.63) --
	(158.03,185.63) --
	(159.47,185.63) --
	(160.92,185.63) --
	(162.36,185.63) --
	(163.81,185.63) --
	(165.25,185.63) --
	(166.70,159.57) --
	(168.14,159.57) --
	(169.59,159.57) --
	(171.03,159.57) --
	(172.48,159.57) --
	(173.92,159.57) --
	(175.37,159.57) --
	(176.81,159.57) --
	(178.26,159.57) --
	(179.70,159.57) --
	(181.14,159.57) --
	(182.59,159.57) --
	(184.03,159.57) --
	(185.48,159.57) --
	(186.92,159.57) --
	(188.37,159.57) --
	(189.81,159.57) --
	(191.26,159.57) --
	(192.70,159.57) --
	(194.15,159.57) --
	(195.59,159.57) --
	(197.04,159.57) --
	(198.48,159.57) --
	(199.93,159.57) --
	(201.37,159.57) --
	(202.82,159.57) --
	(204.26,159.57) --
	(205.71,159.57) --
	(207.15,159.57) --
	(208.60,159.57) --
	(210.04,145.00) --
	(211.49,145.00) --
	(212.93,145.00) --
	(214.38,145.00) --
	(215.82,145.00) --
	(217.27,145.00) --
	(218.71,145.00) --
	(220.16,145.00) --
	(221.60,145.00) --
	(223.05,145.00) --
	(224.49,145.00) --
	(225.94,145.00) --
	(227.38,145.00) --
	(228.83,145.00) --
	(230.27,145.00) --
	(231.72,145.00) --
	(233.16,145.00) --
	(234.61,145.00) --
	(236.05,145.00) --
	(237.50,145.00) --
	(238.94,145.00) --
	(240.39,145.00) --
	(241.83,145.00) --
	(243.28,145.00) --
	(244.72,145.00) --
	(246.16,145.00) --
	(247.61,145.00) --
	(249.05,145.00) --
	(250.50,145.00) --
	(251.94,145.00) --
	(253.39,150.37) --
	(254.83,150.37) --
	(256.28,150.37) --
	(257.72,150.37) --
	(259.17,150.37) --
	(260.61,150.37) --
	(262.06,150.37) --
	(263.50,150.37) --
	(264.95,150.37) --
	(266.39,150.37) --
	(267.84,150.37) --
	(269.28,150.37) --
	(270.73,150.37) --
	(272.17,150.37) --
	(273.62,150.37) --
	(275.06,150.37) --
	(276.51,150.37) --
	(277.95,150.37) --
	(279.40,150.37) --
	(280.84,150.37) --
	(282.29,150.37) --
	(283.73,150.37) --
	(285.18,150.37) --
	(286.62,150.37) --
	(288.07,150.37) --
	(289.51,150.37) --
	(290.96,150.37) --
	(292.40,150.37) --
	(293.85,150.37) --
	(295.29,150.37) --
	(296.74,165.45) --
	(298.18,165.45) --
	(299.63,165.45) --
	(301.07,165.45) --
	(302.52,165.45) --
	(303.96,165.45) --
	(305.41,165.45) --
	(306.85,165.45) --
	(308.30,165.45) --
	(309.74,165.45) --
	(311.19,165.45) --
	(312.63,165.45) --
	(314.07,165.45) --
	(315.52,165.45) --
	(316.96,165.45) --
	(318.41,165.45) --
	(319.85,165.45) --
	(321.30,165.45) --
	(322.74,165.45) --
	(324.19,165.45) --
	(325.63,165.45) --
	(327.08,165.45) --
	(328.52,165.45) --
	(329.97,165.45) --
	(331.41,165.45) --
	(332.86,165.45) --
	(334.30,165.45) --
	(335.75,165.45) --
	(337.19,165.45) --
	(338.64,165.45) --
	(340.08,167.42) --
	(341.53,167.42) --
	(342.97,167.42) --
	(344.42,167.42) --
	(345.86,167.42) --
	(347.31,167.42) --
	(348.75,167.42) --
	(350.20,167.42) --
	(351.64,167.42) --
	(353.09,167.42) --
	(354.53,167.42) --
	(355.98,167.42) --
	(357.42,167.42) --
	(358.87,167.42) --
	(360.31,167.42) --
	(361.76,167.42) --
	(363.20,167.42) --
	(364.65,167.42) --
	(366.09,167.42) --
	(367.54,167.42) --
	(368.98,167.42) --
	(370.43,167.42) --
	(371.87,167.42) --
	(373.32,167.42) --
	(374.76,167.42) --
	(376.21,167.42) --
	(377.65,167.42) --
	(379.10,167.42) --
	(380.54,167.42) --
	(381.98,167.42) --
	(383.43,148.03) --
	(384.87,148.03) --
	(386.32,148.03) --
	(387.76,148.03) --
	(389.21,148.03) --
	(390.65,148.03) --
	(392.10,148.03) --
	(393.54,148.03) --
	(394.99,148.03) --
	(396.43,148.03) --
	(397.88,148.03) --
	(399.32,148.03) --
	(400.77,148.03) --
	(402.21,148.03) --
	(403.66,148.03) --
	(405.10,148.03) --
	(406.55,148.03) --
	(407.99,148.03) --
	(409.44,148.03) --
	(410.88,148.03) --
	(412.33,148.03) --
	(413.77,148.03) --
	(415.22,148.03) --
	(416.66,148.03) --
	(418.11,148.03) --
	(419.55,148.03) --
	(421.00,148.03) --
	(422.44,148.03) --
	(423.89,148.03) --
	(425.33,148.03) --
	(426.78,150.18) --
	(428.22,150.18) --
	(429.67,150.18) --
	(431.11,150.18) --
	(432.56,150.18) --
	(434.00,150.18) --
	(435.45,150.18) --
	(436.89,150.18) --
	(438.34,150.18) --
	(439.78,150.18) --
	(441.23,150.18) --
	(442.67,150.18) --
	(444.12,150.18) --
	(445.56,150.18) --
	(447.01,150.18) --
	(448.45,150.18) --
	(449.89,150.18) --
	(451.34,150.18) --
	(452.78,150.18) --
	(454.23,150.18) --
	(455.67,150.18) --
	(457.12,150.18) --
	(458.56,150.18) --
	(460.01,150.18) --
	(461.45,150.18) --
	(462.90,150.18) --
	(464.34,150.18) --
	(465.79,150.18) --
	(467.23,150.18) --
	(468.68,150.18) --
	(470.12,133.91) --
	(471.57,133.91) --
	(473.01,133.91) --
	(474.46,133.91) --
	(475.90,133.91) --
	(477.35,133.91) --
	(478.79,133.91) --
	(480.24,133.91) --
	(481.68,133.91) --
	(483.13,133.91) --
	(484.57,133.91) --
	(486.02,133.91) --
	(487.46,133.91) --
	(488.91,133.91) --
	(490.35,133.91) --
	(491.80,133.91) --
	(493.24,133.91) --
	(494.69,133.91) --
	(496.13,133.91) --
	(497.58,133.91) --
	(499.02,133.91) --
	(500.47,133.91) --
	(501.91,133.91) --
	(503.36,133.91) --
	(504.80,133.91) --
	(506.25,133.91) --
	(507.69,133.91) --
	(509.14,133.91) --
	(510.58,133.91) --
	(512.03,133.91) --
	(513.47,177.22) --
	(514.92,177.22) --
	(516.36,177.22) --
	(517.80,177.22) --
	(519.25,177.22) --
	(520.69,177.22) --
	(522.14,177.22) --
	(523.58,177.22) --
	(525.03,177.22) --
	(526.47,177.22) --
	(527.92,177.22) --
	(529.36,177.22) --
	(530.81,177.22) --
	(532.25,177.22) --
	(533.70,177.22) --
	(535.14,177.22) --
	(536.59,177.22) --
	(538.03,177.22) --
	(539.48,177.22) --
	(540.92,177.22) --
	(542.37,177.22) --
	(543.81,177.22) --
	(545.26,177.22) --
	(546.70,177.22) --
	(548.15,177.22) --
	(549.59,177.22) --
	(551.04,177.22) --
	(552.48,177.22) --
	(553.93,177.22) --
	(555.37,177.22) --
	(556.82,189.26) --
	(558.26,189.26) --
	(559.71,189.26) --
	(561.15,189.26) --
	(562.60,189.26) --
	(564.04,189.26) --
	(565.49,189.26) --
	(566.93,189.26) --
	(568.38,189.26) --
	(569.82,189.26) --
	(571.27,189.26) --
	(572.71,189.26) --
	(574.16,189.26) --
	(575.60,189.26) --
	(577.05,189.26) --
	(578.49,189.26) --
	(579.94,189.26) --
	(581.38,189.26) --
	(582.82,189.26) --
	(584.27,189.26) --
	(585.71,189.26) --
	(587.16,189.26) --
	(588.60,189.26) --
	(590.05,189.26) --
	(591.49,189.26) --
	(592.94,189.26) --
	(594.38,189.26) --
	(595.83,189.26) --
	(597.27,189.26) --
	(598.72,189.26) --
	(600.16,198.29) --
	(601.61,198.29) --
	(603.05,198.29) --
	(604.50,198.29) --
	(605.94,198.29) --
	(607.39,198.29) --
	(608.83,198.29) --
	(610.28,198.29) --
	(611.72,198.29) --
	(613.17,198.29) --
	(614.61,198.29) --
	(616.06,198.29) --
	(617.50,198.29) --
	(618.95,198.29) --
	(620.39,198.29) --
	(621.84,198.29) --
	(623.28,198.29) --
	(624.73,198.29) --
	(626.17,198.29) --
	(627.62,198.29) --
	(629.06,198.29) --
	(630.51,198.29) --
	(631.95,198.29) --
	(633.40,198.29) --
	(634.84,198.29) --
	(636.29,198.29) --
	(637.73,198.29) --
	(639.18,198.29) --
	(640.62,198.29) --
	(642.07,198.29) --
	(643.51,201.26) --
	(644.96,201.26) --
	(646.40,201.26) --
	(647.85,201.26) --
	(649.29,201.26) --
	(650.73,201.26) --
	(652.18,201.26) --
	(653.62,201.26) --
	(655.07,201.26) --
	(656.51,201.26) --
	(657.96,201.26) --
	(659.40,201.26) --
	(660.85,201.26) --
	(662.29,201.26) --
	(663.74,201.26) --
	(665.18,201.26) --
	(666.63,201.26) --
	(668.07,201.26) --
	(669.52,201.26) --
	(670.96,201.26) --
	(672.41,201.26) --
	(673.85,201.26) --
	(675.30,201.26) --
	(676.74,201.26) --
	(678.19,201.26) --
	(679.63,201.26) --
	(681.08,201.26) --
	(682.52,201.26) --
	(683.97,201.26) --
	(685.41,201.26) --
	(686.86,205.40) --
	(688.30,205.40) --
	(689.75,205.40) --
	(691.19,205.40) --
	(692.64,205.40) --
	(694.08,205.40) --
	(695.53,205.40) --
	(696.97,205.40) --
	(698.42,205.40) --
	(699.86,205.40) --
	(701.31,205.40) --
	(702.75,205.40) --
	(704.20,205.40) --
	(705.64,205.40) --
	(707.09,205.40) --
	(708.53,205.40) --
	(709.98,205.40) --
	(711.42,205.40) --
	(712.87,205.40) --
	(714.31,205.40) --
	(715.76,205.40) --
	(717.20,205.40) --
	(718.64,205.40) --
	(720.09,205.40) --
	(721.53,205.40) --
	(722.98,205.40) --
	(724.42,205.40) --
	(725.87,205.40) --
	(727.31,205.40) --
	(728.76,205.40) --
	(730.20,209.81) --
	(731.65,209.81) --
	(733.09,209.81) --
	(734.54,209.81) --
	(735.98,209.81) --
	(737.43,209.81) --
	(738.87,209.81) --
	(740.32,209.81) --
	(741.76,209.81) --
	(743.21,209.81) --
	(744.65,209.81) --
	(746.10,209.81) --
	(747.54,209.81) --
	(748.99,209.81) --
	(750.43,209.81) --
	(751.88,209.81) --
	(753.32,209.81) --
	(754.77,209.81) --
	(756.21,209.81) --
	(757.66,209.81) --
	(759.10,209.81) --
	(760.55,209.81) --
	(761.99,209.81) --
	(763.44,209.81) --
	(764.88,209.81) --
	(766.33,209.81) --
	(767.77,209.81) --
	(769.22,209.81) --
	(770.66,209.81) --
	(772.11,209.81) --
	(773.55,213.17) --
	(775.00,213.17) --
	(776.44,213.17) --
	(777.89,213.17) --
	(779.33,213.17) --
	(780.78,213.17) --
	(782.22,213.17) --
	(783.67,213.17) --
	(785.11,213.17) --
	(786.55,213.17) --
	(788.00,213.17) --
	(789.44,213.17) --
	(790.89,213.17) --
	(792.33,213.17) --
	(793.78,213.17) --
	(795.22,213.17) --
	(796.67,213.17) --
	(798.11,213.17) --
	(799.56,213.17) --
	(801.00,213.17) --
	(802.45,213.17) --
	(803.89,213.17) --
	(805.34,213.17) --
	(806.78,213.17) --
	(808.23,213.17) --
	(809.67,213.17) --
	(811.12,213.17) --
	(812.56,213.17) --
	(814.01,213.17) --
	(815.45,213.17) --
	(816.90,215.45) --
	(818.34,215.45) --
	(819.79,215.45) --
	(821.23,215.45) --
	(822.68,215.45) --
	(824.12,215.45) --
	(825.57,215.45) --
	(827.01,215.45) --
	(828.46,215.45) --
	(829.90,215.45) --
	(831.35,215.45) --
	(832.79,215.45) --
	(834.24,215.45) --
	(835.68,215.45) --
	(837.13,215.45) --
	(838.57,215.45) --
	(840.02,215.45) --
	(841.46,215.45) --
	(842.91,215.45) --
	(844.35,215.45) --
	(845.80,215.45) --
	(847.24,215.45) --
	(848.69,215.45) --
	(850.13,215.45) --
	(851.58,215.45) --
	(853.02,215.45) --
	(854.46,215.45) --
	(855.91,215.45) --
	(857.35,215.45) --
	(858.80,215.45) --
	(860.24,212.83) --
	(861.69,212.83) --
	(863.13,212.83) --
	(864.58,212.83) --
	(866.02,212.83) --
	(867.47,212.83) --
	(868.91,212.83) --
	(870.36,212.83) --
	(871.80,212.83) --
	(873.25,212.83) --
	(874.69,212.83) --
	(876.14,212.83) --
	(877.58,212.83) --
	(879.03,212.83) --
	(880.47,212.83) --
	(881.92,212.83) --
	(883.36,212.83) --
	(884.81,212.83) --
	(886.25,212.83) --
	(887.70,212.83) --
	(889.14,212.83) --
	(890.59,212.83) --
	(892.03,212.83) --
	(893.48,212.83) --
	(894.92,212.83) --
	(896.37,212.83) --
	(897.81,212.83) --
	(899.26,212.83) --
	(900.70,212.83) --
	(902.15,212.83) --
	(903.59,208.44) --
	(905.04,208.44) --
	(906.48,208.44) --
	(907.93,208.44) --
	(909.37,208.44) --
	(910.82,208.44) --
	(912.26,208.44) --
	(913.71,208.44) --
	(915.15,208.44) --
	(916.60,208.44) --
	(918.04,208.44) --
	(919.48,208.44) --
	(920.93,208.44) --
	(922.37,208.44) --
	(923.82,208.44) --
	(925.26,208.44) --
	(926.71,208.44) --
	(928.15,208.44) --
	(929.60,208.44) --
	(931.04,208.44) --
	(932.49,208.44) --
	(933.93,208.44) --
	(935.38,208.44) --
	(936.82,208.44) --
	(938.27,208.44) --
	(939.71,208.44) --
	(941.16,208.44) --
	(942.60,208.44) --
	(944.05,208.44) --
	(945.49,208.44) --
	(946.94,204.77) --
	(948.38,204.77) --
	(949.83,204.77) --
	(951.27,204.77) --
	(952.72,204.77) --
	(954.16,204.77) --
	(955.61,204.77) --
	(957.05,204.77) --
	(958.50,204.77) --
	(959.94,204.77) --
	(961.39,204.77) --
	(962.83,204.77) --
	(964.28,204.77) --
	(965.72,204.77) --
	(967.17,204.77) --
	(968.61,204.77) --
	(970.06,204.77) --
	(971.50,204.77) --
	(972.95,204.77) --
	(974.39,204.77) --
	(975.84,204.77) --
	(977.28,204.77) --
	(978.73,204.77) --
	(980.17,204.77) --
	(981.62,204.77) --
	(983.06,204.77) --
	(984.51,204.77) --
	(985.95,204.77) --
	(987.39,204.77) --
	(988.84,204.77) --
	(990.28,200.97) --
	(991.73,200.97) --
	(993.17,200.97) --
	(994.62,200.97) --
	(996.06,200.97) --
	(997.51,200.97) --
	(998.95,200.97) --
	(1000.40,200.97) --
	(1001.84,200.97) --
	(1003.29,200.97) --
	(1004.73,200.97) --
	(1006.18,200.97) --
	(1007.62,200.97) --
	(1009.07,200.97) --
	(1010.51,200.97) --
	(1011.96,200.97) --
	(1013.40,200.97) --
	(1014.85,200.97) --
	(1016.29,200.97) --
	(1017.74,200.97) --
	(1019.18,200.97) --
	(1020.63,200.97) --
	(1022.07,200.97) --
	(1023.52,200.97) --
	(1024.96,200.97) --
	(1026.41,200.97) --
	(1027.85,200.97) --
	(1029.30,200.97) --
	(1030.74,200.97) --
	(1032.19,200.97) --
	(1033.63,199.66) --
	(1035.08,199.66) --
	(1036.52,199.66) --
	(1037.97,199.66) --
	(1039.41,199.66) --
	(1040.86,199.66) --
	(1042.30,199.66) --
	(1043.75,199.66) --
	(1045.19,199.66) --
	(1046.64,199.66) --
	(1048.08,199.66) --
	(1049.53,199.66) --
	(1050.97,199.66) --
	(1052.42,199.66) --
	(1053.86,199.66) --
	(1055.30,199.66) --
	(1056.75,199.66) --
	(1058.19,199.66) --
	(1059.64,199.66) --
	(1061.08,199.66) --
	(1062.53,199.66) --
	(1063.97,199.66) --
	(1065.42,199.66) --
	(1066.86,199.66) --
	(1068.31,199.66) --
	(1069.75,199.66) --
	(1071.20,199.66) --
	(1072.64,199.66) --
	(1074.09,199.66) --
	(1075.53,199.66) --
	(1076.98,196.76) --
	(1078.42,196.76) --
	(1079.87,196.76) --
	(1081.31,196.76) --
	(1082.76,196.76) --
	(1084.20,196.76) --
	(1085.65,196.76) --
	(1087.09,196.76) --
	(1088.54,196.76) --
	(1089.98,196.76) --
	(1091.43,196.76) --
	(1092.87,196.76) --
	(1094.32,196.76) --
	(1095.76,196.76) --
	(1097.21,196.76) --
	(1098.65,196.76) --
	(1100.10,196.76) --
	(1101.54,196.76) --
	(1102.99,196.76) --
	(1104.43,196.76) --
	(1105.88,196.76) --
	(1107.32,196.76) --
	(1108.77,196.76) --
	(1110.21,196.76) --
	(1111.66,196.76) --
	(1113.10,196.76) --
	(1114.55,196.76) --
	(1115.99,196.76) --
	(1117.44,196.76) --
	(1118.88,196.76) --
	(1120.33,197.77) --
	(1121.77,197.77) --
	(1123.21,197.77) --
	(1124.66,197.77) --
	(1126.10,197.77) --
	(1127.55,197.77) --
	(1128.99,197.77) --
	(1130.44,197.77) --
	(1131.88,197.77) --
	(1133.33,197.77) --
	(1134.77,197.77) --
	(1136.22,197.77) --
	(1137.66,197.77) --
	(1139.11,197.77) --
	(1140.55,197.77) --
	(1142.00,197.77) --
	(1143.44,197.77) --
	(1144.89,197.77) --
	(1146.33,197.77) --
	(1147.78,197.77) --
	(1149.22,197.77) --
	(1150.67,197.77) --
	(1152.11,197.77) --
	(1153.56,197.77) --
	(1155.00,197.77) --
	(1156.45,197.77) --
	(1157.89,197.77) --
	(1159.34,197.77) --
	(1160.78,197.77) --
	(1162.23,197.77) --
	(1163.67,194.93) --
	(1165.12,194.93) --
	(1166.56,194.93) --
	(1168.01,194.93) --
	(1169.45,194.93) --
	(1170.90,194.93) --
	(1172.34,194.93) --
	(1173.79,194.93) --
	(1175.23,194.93) --
	(1176.68,194.93) --
	(1178.12,194.93) --
	(1179.57,194.93) --
	(1181.01,194.93) --
	(1182.46,194.93) --
	(1183.90,194.93) --
	(1185.35,194.93) --
	(1186.79,194.93) --
	(1188.24,194.93) --
	(1189.68,194.93) --
	(1191.12,194.93) --
	(1192.57,194.93) --
	(1194.01,194.93) --
	(1195.46,194.93) --
	(1196.90,194.93) --
	(1198.35,194.93) --
	(1199.79,194.93) --
	(1201.24,194.93) --
	(1202.68,194.93) --
	(1204.13,194.93) --
	(1205.57,194.93) --
	(1207.02,192.39) --
	(1208.46,192.39) --
	(1209.91,192.39) --
	(1211.35,192.39) --
	(1212.80,192.39) --
	(1214.24,192.39) --
	(1215.69,192.39) --
	(1217.13,192.39) --
	(1218.58,192.39) --
	(1220.02,192.39) --
	(1221.47,192.39) --
	(1222.91,192.39) --
	(1224.36,192.39) --
	(1225.80,192.39) --
	(1227.25,192.39) --
	(1228.69,192.39) --
	(1230.14,192.39) --
	(1231.58,192.39) --
	(1233.03,192.39) --
	(1234.47,192.39) --
	(1235.92,192.39) --
	(1237.36,192.39) --
	(1238.81,192.39) --
	(1240.25,192.39) --
	(1241.70,192.39) --
	(1243.14,192.39) --
	(1244.59,192.39) --
	(1246.03,192.39) --
	(1247.48,192.39) --
	(1248.92,192.39) --
	(1250.37,190.21) --
	(1251.81,190.21) --
	(1253.26,190.21) --
	(1254.70,190.21) --
	(1256.14,190.21) --
	(1257.59,190.21) --
	(1259.03,190.21) --
	(1260.48,190.21) --
	(1261.92,190.21) --
	(1263.37,190.21) --
	(1264.81,190.21) --
	(1266.26,190.21) --
	(1267.70,190.21) --
	(1269.15,190.21) --
	(1270.59,190.21) --
	(1272.04,190.21) --
	(1273.48,190.21) --
	(1274.93,190.21) --
	(1276.37,190.21) --
	(1277.82,190.21) --
	(1279.26,190.21) --
	(1280.71,190.21) --
	(1282.15,190.21) --
	(1283.60,190.21) --
	(1285.04,190.21) --
	(1286.49,190.21) --
	(1287.93,190.21) --
	(1289.38,190.21) --
	(1290.82,190.21) --
	(1292.27,190.21) --
	(1293.71,190.20) --
	(1295.16,190.20) --
	(1296.60,190.20) --
	(1298.05,190.20) --
	(1299.49,190.20) --
	(1300.94,190.20) --
	(1302.38,190.20) --
	(1303.83,190.20) --
	(1305.27,190.20) --
	(1306.72,190.20) --
	(1308.16,190.20) --
	(1309.61,190.20) --
	(1311.05,190.20) --
	(1312.50,190.20) --
	(1313.94,190.20) --
	(1315.39,190.20) --
	(1316.83,190.20) --
	(1318.28,190.20) --
	(1319.72,190.20) --
	(1321.17,190.20) --
	(1322.61,190.20) --
	(1324.05,190.20) --
	(1325.50,190.20) --
	(1326.94,190.20) --
	(1328.39,190.20) --
	(1329.83,190.20) --
	(1331.28,190.20) --
	(1332.72,190.20) --
	(1334.17,190.20) --
	(1335.61,190.20) --
	(1337.06,190.39) --
	(1338.50,190.39) --
	(1339.95,190.39) --
	(1341.39,190.39) --
	(1342.84,190.39) --
	(1344.28,190.39) --
	(1345.73,190.39) --
	(1347.17,190.39) --
	(1348.62,190.39) --
	(1350.06,190.39) --
	(1351.51,190.39) --
	(1352.95,190.39) --
	(1354.40,190.39) --
	(1355.84,190.39) --
	(1357.29,190.39) --
	(1358.73,190.39) --
	(1360.18,190.39) --
	(1361.62,190.39) --
	(1363.07,190.39) --
	(1364.51,190.39) --
	(1365.96,190.39) --
	(1367.40,190.39) --
	(1368.85,190.39) --
	(1370.29,190.39) --
	(1371.74,190.39) --
	(1373.18,190.39) --
	(1374.63,190.39) --
	(1376.07,190.39) --
	(1377.52,190.39) --
	(1378.96,190.39) --
	(1380.41,189.73) --
	(1381.85,189.73) --
	(1383.30,189.73) --
	(1384.74,189.73) --
	(1386.19,189.73) --
	(1387.63,189.73) --
	(1389.08,189.73) --
	(1390.52,189.73) --
	(1391.96,189.73) --
	(1393.41,189.73) --
	(1394.85,189.73) --
	(1396.30,189.73) --
	(1397.74,189.73) --
	(1399.19,189.73) --
	(1400.63,189.73) --
	(1402.08,189.73) --
	(1403.52,189.73) --
	(1404.97,189.73) --
	(1406.41,189.73) --
	(1407.86,189.73) --
	(1409.30,189.73) --
	(1410.75,189.73) --
	(1412.19,189.73) --
	(1413.64,189.73) --
	(1415.08,189.73) --
	(1416.53,189.73) --
	(1417.97,189.73) --
	(1419.42,189.73) --
	(1420.86,189.73) --
	(1422.31,189.73) --
	(1423.75,188.73) --
	(1425.20,188.73) --
	(1426.64,188.73) --
	(1428.09,188.73) --
	(1429.53,188.73) --
	(1430.98,188.73) --
	(1432.42,188.73) --
	(1433.87,188.73) --
	(1435.31,188.73) --
	(1436.76,188.73) --
	(1438.20,188.73) --
	(1439.65,188.73) --
	(1441.09,188.73) --
	(1442.54,188.73) --
	(1443.98,188.73) --
	(1445.43,188.73) --
	(1446.87,188.73) --
	(1448.32,188.73) --
	(1449.76,188.73) --
	(1451.21,188.73) --
	(1452.65,188.73) --
	(1454.10,188.73) --
	(1455.54,188.73) --
	(1456.99,188.73) --
	(1458.43,188.73) --
	(1459.87,188.73) --
	(1461.32,188.73) --
	(1462.76,188.73) --
	(1464.21,188.73) --
	(1465.65,188.73) --
	(1467.10,188.77) --
	(1468.54,188.77) --
	(1469.99,188.77) --
	(1471.43,188.77) --
	(1472.88,188.77) --
	(1474.32,188.77) --
	(1475.77,188.77) --
	(1477.21,188.77) --
	(1478.66,188.77) --
	(1480.10,188.77) --
	(1481.55,188.77) --
	(1482.99,188.77) --
	(1484.44,188.77) --
	(1485.88,188.77) --
	(1487.33,188.77) --
	(1488.77,188.77) --
	(1490.22,188.77) --
	(1491.66,188.77) --
	(1493.11,188.77) --
	(1494.55,188.77) --
	(1496.00,188.77) --
	(1497.44,188.77) --
	(1498.89,188.77) --
	(1500.33,188.77) --
	(1501.78,188.77) --
	(1503.22,188.77) --
	(1504.67,188.77) --
	(1506.11,188.77) --
	(1507.56,188.77) --
	(1509.00,188.77) --
	(1510.45,188.85) --
	(1511.89,188.85) --
	(1513.34,188.85) --
	(1514.78,188.85) --
	(1516.23,188.85) --
	(1517.67,188.85) --
	(1519.12,188.85) --
	(1520.56,188.85) --
	(1522.01,188.85) --
	(1523.45,188.85) --
	(1524.90,188.85) --
	(1526.34,188.85) --
	(1527.78,188.85) --
	(1529.23,188.85) --
	(1530.67,188.85) --
	(1532.12,188.85) --
	(1533.56,188.85) --
	(1535.01,188.85) --
	(1536.45,188.85) --
	(1537.90,188.85) --
	(1539.34,188.85) --
	(1540.79,188.85) --
	(1542.23,188.85) --
	(1543.68,188.85) --
	(1545.12,188.85) --
	(1546.57,188.85) --
	(1548.01,188.85) --
	(1549.46,188.85) --
	(1550.90,188.85) --
	(1552.35,188.85) --
	(1553.79,188.06) --
	(1555.24,188.06) --
	(1556.68,188.06) --
	(1558.13,188.06) --
	(1559.57,188.06) --
	(1561.02,188.06) --
	(1562.46,188.06) --
	(1563.91,188.06) --
	(1565.35,188.06) --
	(1566.80,188.06) --
	(1568.24,188.06) --
	(1569.69,188.06) --
	(1571.13,188.06) --
	(1572.58,188.06) --
	(1574.02,188.06) --
	(1575.47,188.06) --
	(1576.91,188.06) --
	(1578.36,188.06) --
	(1579.80,188.06) --
	(1581.25,188.06) --
	(1582.69,188.06) --
	(1584.14,188.06) --
	(1585.58,188.06) --
	(1587.03,188.06) --
	(1588.47,188.06) --
	(1589.92,188.06) --
	(1591.36,188.06) --
	(1592.80,188.06) --
	(1594.25,188.06) --
	(1595.69,188.06) --
	(1597.14,191.63) --
	(1598.58,191.63) --
	(1600.03,191.63) --
	(1601.47,191.63) --
	(1602.92,191.63) --
	(1604.36,191.63) --
	(1605.81,191.63) --
	(1607.25,191.63) --
	(1608.70,191.63) --
	(1610.14,191.63) --
	(1611.59,191.63) --
	(1613.03,191.63) --
	(1614.48,191.63) --
	(1615.92,191.63) --
	(1617.37,191.63) --
	(1618.81,191.63) --
	(1620.26,191.63) --
	(1621.70,191.63) --
	(1623.15,191.63) --
	(1624.59,191.63) --
	(1626.04,191.63) --
	(1627.48,191.63) --
	(1628.93,191.63) --
	(1630.37,191.63) --
	(1631.82,191.63) --
	(1633.26,191.63) --
	(1634.71,191.63) --
	(1636.15,191.63) --
	(1637.60,191.63) --
	(1639.04,191.63) --
	(1640.49,191.71) --
	(1641.93,191.71) --
	(1643.38,191.71) --
	(1644.82,191.71) --
	(1646.27,191.71) --
	(1647.71,191.71) --
	(1649.16,191.71) --
	(1650.60,191.71) --
	(1652.05,191.71) --
	(1653.49,191.71) --
	(1654.94,191.71) --
	(1656.38,191.71) --
	(1657.83,191.71) --
	(1659.27,191.71) --
	(1660.71,191.71) --
	(1662.16,191.71) --
	(1663.60,191.71) --
	(1665.05,191.71) --
	(1666.49,191.71) --
	(1667.94,191.71) --
	(1669.38,191.71) --
	(1670.83,191.71) --
	(1672.27,191.71) --
	(1673.72,191.71) --
	(1675.16,191.71) --
	(1676.61,191.71) --
	(1678.05,191.71) --
	(1679.50,191.71) --
	(1680.94,191.71) --
	(1682.39,191.71) --
	(1683.83,192.71) --
	(1685.28,192.71) --
	(1686.72,192.71) --
	(1688.17,192.71) --
	(1689.61,192.71) --
	(1691.06,192.71) --
	(1692.50,192.71) --
	(1693.95,192.71) --
	(1695.39,192.71) --
	(1696.84,192.71) --
	(1698.28,192.71) --
	(1699.73,192.71) --
	(1701.17,192.71) --
	(1702.62,192.71) --
	(1704.06,192.71) --
	(1705.51,192.71) --
	(1706.95,192.71) --
	(1708.40,192.71) --
	(1709.84,192.71) --
	(1711.29,192.71) --
	(1712.73,192.71) --
	(1714.18,192.71) --
	(1715.62,192.71) --
	(1717.07,192.71) --
	(1718.51,192.71) --
	(1719.96,192.71) --
	(1721.40,192.71) --
	(1722.85,192.71) --
	(1724.29,192.71) --
	(1725.74,192.71) --
	(1727.18,197.84) --
	(1728.62,197.84) --
	(1730.07,197.84) --
	(1731.51,197.84) --
	(1732.96,197.84) --
	(1734.40,197.84) --
	(1735.85,197.84) --
	(1737.29,197.84) --
	(1738.74,197.84) --
	(1740.18,197.84) --
	(1741.63,197.84) --
	(1743.07,197.84) --
	(1744.52,197.84) --
	(1745.96,197.84) --
	(1747.41,197.84) --
	(1748.85,197.84) --
	(1750.30,197.84) --
	(1751.74,197.84) --
	(1753.19,197.84) --
	(1754.63,197.84) --
	(1756.08,197.84) --
	(1757.52,197.84) --
	(1758.97,197.84) --
	(1760.41,197.84) --
	(1761.86,197.84) --
	(1763.30,197.84) --
	(1764.75,197.84) --
	(1766.19,197.84) --
	(1767.64,197.84) --
	(1769.08,197.84) --
	(1770.53,197.60) --
	(1771.97,197.60) --
	(1773.42,197.60) --
	(1774.86,197.60) --
	(1776.31,197.60) --
	(1777.75,197.60) --
	(1779.20,197.60) --
	(1780.64,197.60) --
	(1782.09,197.60) --
	(1783.53,197.60) --
	(1784.98,197.60) --
	(1786.42,197.60) --
	(1787.87,197.60) --
	(1789.31,197.60) --
	(1790.76,197.60) --
	(1792.20,197.60) --
	(1793.65,197.60) --
	(1795.09,197.60) --
	(1796.53,197.60) --
	(1797.98,197.60) --
	(1799.42,197.60) --
	(1800.87,197.60) --
	(1802.31,197.60) --
	(1803.76,197.60) --
	(1805.20,197.60) --
	(1806.65,197.60) --
	(1808.09,197.60) --
	(1809.54,197.60) --
	(1810.98,197.60) --
	(1812.43,197.60) --
	(1813.87,203.85) --
	(1815.32,203.85) --
	(1816.76,203.85) --
	(1818.21,203.85) --
	(1819.65,203.85) --
	(1821.10,203.85) --
	(1822.54,203.85) --
	(1823.99,203.85) --
	(1825.43,203.85) --
	(1826.88,203.85) --
	(1828.32,203.85) --
	(1829.77,203.85) --
	(1831.21,203.85) --
	(1832.66,203.85) --
	(1834.10,203.85) --
	(1835.55,203.85) --
	(1836.99,203.85) --
	(1838.44,203.85) --
	(1839.88,203.85) --
	(1841.33,203.85) --
	(1842.77,203.85) --
	(1844.22,203.85) --
	(1845.66,203.85) --
	(1847.11,203.85) --
	(1848.55,203.85) --
	(1850.00,203.85) --
	(1851.44,203.85) --
	(1852.89,203.85) --
	(1854.33,203.85) --
	(1855.78,203.85) --
	(1857.22,205.35) --
	(1858.67,205.35) --
	(1860.11,205.35) --
	(1861.56,205.35) --
	(1863.00,205.35) --
	(1864.44,205.35) --
	(1865.89,205.35) --
	(1867.33,205.35) --
	(1868.78,205.35) --
	(1870.22,205.35) --
	(1871.67,205.35) --
	(1873.11,205.35) --
	(1874.56,205.35) --
	(1876.00,205.35) --
	(1877.45,205.35) --
	(1878.89,205.35) --
	(1880.34,205.35) --
	(1881.78,205.35) --
	(1883.23,205.35) --
	(1884.67,205.35) --
	(1886.12,205.35) --
	(1887.56,205.35) --
	(1889.01,205.35) --
	(1890.45,205.35) --
	(1891.90,205.35) --
	(1893.34,205.35) --
	(1894.79,205.35) --
	(1896.23,205.35) --
	(1897.68,205.35) --
	(1899.12,205.35) --
	(1900.57,207.67) --
	(1902.01,207.67) --
	(1903.46,207.67) --
	(1904.90,207.67) --
	(1906.35,207.67) --
	(1907.79,207.67) --
	(1909.24,207.67) --
	(1910.68,207.67) --
	(1912.13,207.67) --
	(1913.57,207.67) --
	(1915.02,207.67) --
	(1916.46,207.67) --
	(1917.91,207.67) --
	(1919.35,207.67) --
	(1920.80,207.67) --
	(1922.24,207.67) --
	(1923.69,207.67) --
	(1925.13,207.67) --
	(1926.58,207.67) --
	(1928.02,207.67) --
	(1929.46,207.67) --
	(1930.91,207.67) --
	(1932.35,207.67) --
	(1933.80,207.67) --
	(1935.24,207.67) --
	(1936.69,207.67) --
	(1938.13,207.67) --
	(1939.58,207.67) --
	(1941.02,207.67) --
	(1942.47,207.67) --
	(1943.91,195.95) --
	(1945.36,195.95) --
	(1946.80,195.95) --
	(1948.25,195.95) --
	(1949.69,195.95) --
	(1951.14,195.95) --
	(1952.58,195.95) --
	(1954.03,195.95) --
	(1955.47,195.95) --
	(1956.92,195.95) --
	(1958.36,195.95) --
	(1959.81,195.95) --
	(1961.25,195.95) --
	(1962.70,195.95) --
	(1964.14,195.95) --
	(1965.59,195.95) --
	(1967.03,195.95) --
	(1968.48,195.95) --
	(1969.92,195.95) --
	(1971.37,195.95) --
	(1972.81,195.95) --
	(1974.26,195.95) --
	(1975.70,195.95) --
	(1977.15,195.95) --
	(1978.59,195.95) --
	(1980.04,195.95) --
	(1981.48,195.95) --
	(1982.93,195.95) --
	(1984.37,195.95) --
	(1985.82,195.95) --
	(1987.26,174.95) --
	(1988.71,174.95) --
	(1990.15,174.95) --
	(1991.60,174.95) --
	(1993.04,174.95) --
	(1994.49,174.95) --
	(1995.93,174.95) --
	(1997.37,174.95) --
	(1998.82,174.95) --
	(2000.26,174.95) --
	(2001.71,174.95) --
	(2003.15,174.95) --
	(2004.60,174.95) --
	(2006.04,174.95) --
	(2007.49,174.95) --
	(2008.93,174.95) --
	(2010.38,174.95) --
	(2011.82,174.95) --
	(2013.27,174.95) --
	(2014.71,174.95) --
	(2016.16,174.95) --
	(2017.60,174.95) --
	(2019.05,174.95) --
	(2020.49,174.95) --
	(2021.94,174.95) --
	(2023.38,174.95) --
	(2024.83,174.95) --
	(2026.27,174.95) --
	(2027.72,174.95) --
	(2029.16,174.95) --
	(2030.61,142.47) --
	(2032.05,142.47) --
	(2033.50,142.47) --
	(2034.94,142.47) --
	(2036.39,142.47) --
	(2037.83,142.47) --
	(2039.28,142.47) --
	(2040.72,142.47) --
	(2042.17,142.47) --
	(2043.61,142.47) --
	(2045.06,142.47) --
	(2046.50,142.47) --
	(2047.95,142.47) --
	(2049.39,142.47) --
	(2050.84,142.47) --
	(2052.28,142.47) --
	(2053.73,142.47) --
	(2055.17,142.47) --
	(2056.62,142.47) --
	(2058.06,142.47) --
	(2059.51,142.47) --
	(2060.95,142.47) --
	(2062.40,142.47) --
	(2063.84,142.47) --
	(2065.28,142.47) --
	(2066.73,142.47) --
	(2068.17,142.47) --
	(2069.62,142.47) --
	(2071.06,142.47) --
	(2072.51,142.47) --
	(2073.95,142.20) --
	(2075.40,142.20) --
	(2076.84,142.20) --
	(2078.29,142.20) --
	(2079.73,142.20) --
	(2081.18,142.20) --
	(2082.62,142.20) --
	(2084.07,142.20) --
	(2085.51,142.20) --
	(2086.96,142.20) --
	(2088.40,142.20) --
	(2089.85,142.20) --
	(2091.29,142.20) --
	(2092.74,142.20) --
	(2094.18,142.20) --
	(2095.63,142.20) --
	(2097.07,142.20) --
	(2098.52,142.20) --
	(2099.96,142.20) --
	(2101.41,142.20) --
	(2102.85,142.20) --
	(2104.30,142.20) --
	(2105.74,142.20) --
	(2107.19,142.20) --
	(2108.63,142.20) --
	(2110.08,142.20) --
	(2111.52,142.20) --
	(2112.97,142.20) --
	(2114.41,142.20) --
	(2115.86,142.20) --
	(2117.30,145.17) --
	(2118.75,145.17) --
	(2120.19,145.17) --
	(2121.64,145.17) --
	(2123.08,145.17) --
	(2124.53,145.17) --
	(2125.97,145.17) --
	(2127.42,145.17) --
	(2128.86,145.17) --
	(2130.31,145.17) --
	(2131.75,145.17) --
	(2133.19,145.17) --
	(2134.64,145.17) --
	(2136.08,145.17) --
	(2137.53,145.17) --
	(2138.97,145.17) --
	(2140.42,145.17) --
	(2141.86,145.17) --
	(2143.31,145.17) --
	(2144.75,145.17) --
	(2146.20,145.17) --
	(2147.64,145.17) --
	(2149.09,145.17) --
	(2150.53,145.17) --
	(2151.98,145.17) --
	(2153.42,145.17) --
	(2154.87,145.17) --
	(2156.31,145.17) --
	(2157.76,145.17) --
	(2159.20,145.17) --
	(2160.65, 97.20) --
	(2162.09, 97.20) --
	(2163.54, 97.20) --
	(2164.98, 97.20) --
	(2166.43, 97.20) --
	(2167.87, 97.20) --
	(2169.32, 97.20) --
	(2170.76, 97.20) --
	(2172.21, 97.20) --
	(2173.65, 97.20) --
	(2175.10, 97.20) --
	(2176.54, 97.20) --
	(2177.99, 97.20) --
	(2179.43, 97.20) --
	(2180.88, 97.20) --
	(2182.32, 97.20) --
	(2183.77, 97.20) --
	(2185.21, 97.20) --
	(2186.66, 97.20) --
	(2188.10, 97.20) --
	(2189.55, 97.20) --
	(2190.99, 97.20) --
	(2192.44, 97.20) --
	(2193.88, 97.20) --
	(2195.33, 97.20) --
	(2196.77, 97.20) --
	(2198.22, 97.20) --
	(2199.66, 97.20) --
	(2201.10, 97.20) --
	(2202.55, 97.20) --
	(2203.99,111.70) --
	(2205.44,111.70) --
	(2206.88,111.70) --
	(2208.33,111.70) --
	(2209.77,111.70) --
	(2211.22,111.70) --
	(2212.66,111.70) --
	(2214.11,111.70) --
	(2215.55,111.70) --
	(2217.00,111.70) --
	(2218.44,111.70) --
	(2219.89,111.70) --
	(2221.33,111.70) --
	(2222.78,111.70) --
	(2224.22,111.70) --
	(2225.67,111.70) --
	(2227.11,111.70) --
	(2228.56,111.70) --
	(2230.00,111.70) --
	(2231.45,111.70) --
	(2232.89,111.70) --
	(2234.34,111.70) --
	(2235.78,111.70) --
	(2237.23,111.70) --
	(2238.67,111.70) --
	(2240.12,111.70) --
	(2241.56,111.70) --
	(2243.01,111.70) --
	(2244.45,111.70) --
	(2245.90,111.70) --
	(2247.34,146.63) --
	(2248.79,146.63) --
	(2250.23,146.63) --
	(2251.68,146.63) --
	(2253.12,146.63) --
	(2254.57,146.63) --
	(2256.01,146.63) --
	(2257.46,146.63) --
	(2258.90,146.63) --
	(2260.35,146.63) --
	(2261.79,146.63) --
	(2263.24,146.63) --
	(2264.68,146.63) --
	(2266.13,146.63) --
	(2267.57,146.63) --
	(2269.01,146.63) --
	(2270.46,146.63) --
	(2271.90,146.63) --
	(2273.35,146.63) --
	(2274.79,146.63) --
	(2276.24,146.63) --
	(2277.68,146.63) --
	(2279.13,146.63) --
	(2280.57,146.63) --
	(2282.02,146.63) --
	(2283.46,146.63) --
	(2284.91,146.63) --
	(2286.35,146.63) --
	(2287.80,146.63) --
	(2289.24,146.63) --
	(2290.69,146.02) --
	(2292.13,146.02) --
	(2293.58,146.02) --
	(2295.02,146.02) --
	(2296.47,146.02) --
	(2297.91,146.02) --
	(2299.36,146.02) --
	(2300.80,146.02) --
	(2302.25,146.02) --
	(2303.69,146.02) --
	(2305.14,146.02) --
	(2306.58,146.02) --
	(2308.03,146.02) --
	(2309.47,146.02) --
	(2310.92,146.02) --
	(2312.36,146.02) --
	(2313.81,146.02) --
	(2315.25,146.02) --
	(2316.70,146.02) --
	(2318.14,146.02) --
	(2319.59,146.02) --
	(2321.03,146.02) --
	(2322.48,146.02) --
	(2323.92,146.02) --
	(2325.37,146.02) --
	(2326.81,146.02) --
	(2328.26,146.02) --
	(2329.70,146.02) --
	(2331.15,146.02) --
	(2332.59,146.02) --
	(2334.03,149.24) --
	(2335.48,149.24) --
	(2336.92,149.24) --
	(2338.37,149.24) --
	(2339.81,149.24) --
	(2341.26,149.24) --
	(2342.70,149.24) --
	(2344.15,149.24) --
	(2345.59,149.24) --
	(2347.04,149.24) --
	(2348.48,149.24) --
	(2349.93,149.24) --
	(2351.37,149.24) --
	(2352.82,149.24) --
	(2354.26,149.24) --
	(2355.71,149.24) --
	(2357.15,149.24) --
	(2358.60,149.24) --
	(2360.04,149.24) --
	(2361.49,149.24) --
	(2362.93,149.24) --
	(2364.38,149.24) --
	(2365.82,149.24) --
	(2367.27,149.24) --
	(2368.71,149.24) --
	(2370.16,149.24) --
	(2371.60,149.24) --
	(2373.05,149.24) --
	(2374.49,149.24) --
	(2375.94,149.24) --
	(2377.38,165.02) --
	(2378.83,165.02) --
	(2380.27,165.02) --
	(2381.72,165.02) --
	(2383.16,165.02) --
	(2384.61,165.02) --
	(2386.05,165.02) --
	(2387.50,165.02) --
	(2388.94,165.02) --
	(2390.39,165.02) --
	(2391.83,165.02) --
	(2393.28,165.02) --
	(2394.72,165.02) --
	(2396.17,165.02) --
	(2397.61,165.02) --
	(2399.06,165.02) --
	(2400.50,165.02) --
	(2401.94,165.02) --
	(2403.39,165.02) --
	(2404.83,165.02) --
	(2406.28,165.02) --
	(2407.72,165.02) --
	(2409.17,165.02) --
	(2410.61,165.02) --
	(2412.06,165.02) --
	(2413.50,165.02) --
	(2414.95,165.02) --
	(2416.39,165.02) --
	(2417.84,165.02) --
	(2419.28,165.02) --
	(2420.73,143.50) --
	(2422.17,143.50) --
	(2423.62,143.50) --
	(2425.06,143.50) --
	(2426.51,143.50) --
	(2427.95,143.50) --
	(2429.40,143.50) --
	(2430.84,143.50) --
	(2432.29,143.50) --
	(2433.73,143.50) --
	(2435.18,143.50) --
	(2436.62,143.50) --
	(2438.07,143.50) --
	(2439.51,143.50) --
	(2440.96,143.50) --
	(2442.40,143.50) --
	(2443.85,143.50) --
	(2445.29,143.50) --
	(2446.74,143.50) --
	(2448.18,143.50) --
	(2449.63,143.50) --
	(2451.07,143.50) --
	(2452.52,143.50) --
	(2453.96,143.50) --
	(2455.41,143.50) --
	(2456.85,143.50) --
	(2458.30,143.50) --
	(2459.74,143.50) --
	(2461.19,143.50) --
	(2462.63,143.50) --
	(2464.08,148.14) --
	(2465.52,148.14) --
	(2466.97,148.14) --
	(2468.41,148.14) --
	(2469.85,148.14) --
	(2471.30,148.14) --
	(2472.74,148.14) --
	(2474.19,148.14) --
	(2475.63,148.14) --
	(2477.08,148.14) --
	(2478.52,148.14) --
	(2479.97,148.14) --
	(2481.41,148.14) --
	(2482.86,148.14) --
	(2484.30,148.14) --
	(2485.75,148.14) --
	(2487.19,148.14) --
	(2488.64,148.14) --
	(2490.08,148.14) --
	(2491.53,148.14) --
	(2492.97,148.14) --
	(2494.42,148.14) --
	(2495.86,148.14) --
	(2497.31,148.14) --
	(2498.75,148.14) --
	(2500.20,148.14) --
	(2501.64,148.14) --
	(2503.09,148.14) --
	(2504.53,148.14) --
	(2505.98,148.14) --
	(2507.42,149.13) --
	(2508.87,149.13) --
	(2510.31,149.13) --
	(2511.76,149.13) --
	(2513.20,149.13) --
	(2514.65,149.13) --
	(2516.09,149.13) --
	(2517.54,149.13) --
	(2518.98,149.13) --
	(2520.43,149.13) --
	(2521.87,149.13) --
	(2523.32,149.13) --
	(2524.76,149.13) --
	(2526.21,149.13) --
	(2527.65,149.13) --
	(2529.10,149.13) --
	(2530.54,149.13) --
	(2531.99,149.13) --
	(2533.43,149.13) --
	(2534.88,149.13) --
	(2536.32,149.13) --
	(2537.76,149.13) --
	(2539.21,149.13) --
	(2540.65,149.13) --
	(2542.10,149.13) --
	(2543.54,149.13) --
	(2544.99,149.13) --
	(2546.43,149.13) --
	(2547.88,149.13) --
	(2549.32,149.13) --
	(2550.77,175.63) --
	(2552.21,175.63) --
	(2553.66,175.63) --
	(2555.10,175.63) --
	(2556.55,175.63) --
	(2557.99,175.63) --
	(2559.44,175.63) --
	(2560.88,175.63) --
	(2562.33,175.63) --
	(2563.77,175.63) --
	(2565.22,175.63) --
	(2566.66,175.63) --
	(2568.11,175.63) --
	(2569.55,175.63) --
	(2571.00,175.63) --
	(2572.44,175.63) --
	(2573.89,175.63) --
	(2575.33,175.63) --
	(2576.78,175.63) --
	(2578.22,175.63) --
	(2579.67,175.63) --
	(2581.11,175.63) --
	(2582.56,175.63) --
	(2584.00,175.63) --
	(2585.45,175.63) --
	(2586.89,175.63) --
	(2588.34,175.63) --
	(2589.78,175.63) --
	(2591.23,175.63) --
	(2592.67,175.63) --
	(2594.12,200.11) --
	(2595.56,200.11) --
	(2597.01,200.11) --
	(2598.45,200.11) --
	(2599.90,200.11) --
	(2601.34,200.11) --
	(2602.79,200.11) --
	(2604.23,200.11) --
	(2605.67,200.11) --
	(2607.12,200.11) --
	(2608.56,200.11) --
	(2610.01,200.11) --
	(2611.45,200.11) --
	(2612.90,200.11) --
	(2614.34,200.11) --
	(2615.79,200.11) --
	(2617.23,200.11) --
	(2618.68,200.11) --
	(2620.12,200.11) --
	(2621.57,200.11) --
	(2623.01,200.11) --
	(2624.46,200.11) --
	(2625.90,200.11) --
	(2627.35,200.11) --
	(2628.79,200.11) --
	(2630.24,200.11) --
	(2631.68,200.11) --
	(2633.13,200.11) --
	(2634.57,200.11) --
	(2636.02,200.11) --
	(2637.46,186.43) --
	(2638.91,186.43) --
	(2640.35,186.43) --
	(2641.80,186.43) --
	(2643.24,186.43) --
	(2644.69,186.43) --
	(2646.13,186.43) --
	(2647.58,186.43) --
	(2649.02,186.43) --
	(2650.47,186.43) --
	(2651.91,186.43) --
	(2653.36,186.43) --
	(2654.80,186.43) --
	(2656.25,186.43) --
	(2657.69,186.43) --
	(2659.14,186.43) --
	(2660.58,186.43) --
	(2662.03,186.43) --
	(2663.47,186.43) --
	(2664.92,186.43) --
	(2666.36,186.43) --
	(2667.81,186.43) --
	(2669.25,186.43) --
	(2670.69,186.43) --
	(2672.14,186.43) --
	(2673.58,186.43) --
	(2675.03,186.43) --
	(2676.47,186.43) --
	(2677.92,186.43) --
	(2679.36,186.43) --
	(2680.81,206.18) --
	(2682.25,206.18) --
	(2683.70,206.18) --
	(2685.14,206.18) --
	(2686.59,206.18) --
	(2688.03,206.18) --
	(2689.48,206.18) --
	(2690.92,206.18) --
	(2692.37,206.18) --
	(2693.81,206.18) --
	(2695.26,206.18) --
	(2696.70,206.18) --
	(2698.15,206.18) --
	(2699.59,206.18) --
	(2701.04,206.18) --
	(2702.48,206.18) --
	(2703.93,206.18) --
	(2705.37,206.18) --
	(2706.82,206.18) --
	(2708.26,206.18) --
	(2709.71,206.18) --
	(2711.15,206.18) --
	(2712.60,206.18) --
	(2714.04,206.18) --
	(2715.49,206.18) --
	(2716.93,206.18) --
	(2718.38,206.18) --
	(2719.82,206.18) --
	(2721.27,206.18) --
	(2722.71,206.18) --
	(2724.16,213.23) --
	(2725.60,213.23) --
	(2727.05,213.23) --
	(2728.49,213.23) --
	(2729.94,213.23) --
	(2731.38,213.23) --
	(2732.83,213.23) --
	(2734.27,213.23) --
	(2735.72,213.23) --
	(2737.16,213.23) --
	(2738.60,213.23) --
	(2740.05,213.23) --
	(2741.49,213.23) --
	(2742.94,213.23) --
	(2744.38,213.23) --
	(2745.83,213.23) --
	(2747.27,213.23) --
	(2748.72,213.23) --
	(2750.16,213.23) --
	(2751.61,213.23) --
	(2753.05,213.23) --
	(2754.50,213.23) --
	(2755.94,213.23) --
	(2757.39,213.23) --
	(2758.83,213.23) --
	(2760.28,213.23) --
	(2761.72,213.23) --
	(2763.17,213.23) --
	(2764.61,213.23) --
	(2766.06,213.23) --
	(2767.50,221.41) --
	(2768.95,221.41) --
	(2770.39,221.41) --
	(2771.84,221.41) --
	(2773.28,221.41) --
	(2774.73,221.41) --
	(2776.17,221.41) --
	(2777.62,221.41) --
	(2779.06,221.41) --
	(2780.51,221.41) --
	(2781.95,221.41) --
	(2783.40,221.41) --
	(2784.84,221.41) --
	(2786.29,221.41) --
	(2787.73,221.41) --
	(2789.18,221.41) --
	(2790.62,221.41) --
	(2792.07,221.41) --
	(2793.51,221.41) --
	(2794.96,221.41) --
	(2796.40,221.41) --
	(2797.85,221.41) --
	(2799.29,221.41) --
	(2800.74,221.41) --
	(2802.18,221.41) --
	(2803.63,221.41) --
	(2805.07,221.41) --
	(2806.51,221.41) --
	(2807.96,221.41) --
	(2809.40,221.41) --
	(2810.85,220.24) --
	(2812.29,220.24) --
	(2813.74,220.24) --
	(2815.18,220.24) --
	(2816.63,220.24) --
	(2818.07,220.24) --
	(2819.52,220.24) --
	(2820.96,220.24) --
	(2822.41,220.24) --
	(2823.85,220.24) --
	(2825.30,220.24) --
	(2826.74,220.24) --
	(2828.19,220.24) --
	(2829.63,220.24) --
	(2831.08,220.24) --
	(2832.52,220.24) --
	(2833.97,220.24) --
	(2835.41,220.24) --
	(2836.86,220.24) --
	(2838.30,220.24) --
	(2839.75,220.24) --
	(2841.19,220.24) --
	(2842.64,220.24) --
	(2844.08,220.24) --
	(2845.53,220.24) --
	(2846.97,220.24) --
	(2848.42,220.24) --
	(2849.86,220.24) --
	(2851.31,220.24) --
	(2852.75,220.24) --
	(2854.20,221.45) --
	(2855.64,221.45) --
	(2857.09,221.45) --
	(2858.53,221.45) --
	(2859.98,221.45) --
	(2861.42,221.45) --
	(2862.87,221.45) --
	(2864.31,221.45) --
	(2865.76,221.45) --
	(2867.20,221.45) --
	(2868.65,221.45) --
	(2870.09,221.45) --
	(2871.54,221.45) --
	(2872.98,221.45) --
	(2874.42,221.45) --
	(2875.87,221.45) --
	(2877.31,221.45) --
	(2878.76,221.45) --
	(2880.20,221.45) --
	(2881.65,221.45) --
	(2883.09,221.45) --
	(2884.54,221.45) --
	(2885.98,221.45) --
	(2887.43,221.45) --
	(2888.87,221.45) --
	(2890.32,221.45) --
	(2891.76,221.45) --
	(2893.21,221.45) --
	(2894.65,221.45) --
	(2896.10,221.45) --
	(2897.54,221.92) --
	(2898.99,221.92) --
	(2900.43,221.92) --
	(2901.88,221.92) --
	(2903.32,221.92) --
	(2904.77,221.92) --
	(2906.21,221.92) --
	(2907.66,221.92) --
	(2909.10,221.92) --
	(2910.55,221.92) --
	(2911.99,221.92) --
	(2913.44,221.92) --
	(2914.88,221.92) --
	(2916.33,221.92) --
	(2917.77,221.92) --
	(2919.22,221.92) --
	(2920.66,221.92) --
	(2922.11,221.92) --
	(2923.55,221.92) --
	(2925.00,221.92) --
	(2926.44,221.92) --
	(2927.89,221.92) --
	(2929.33,221.92) --
	(2930.78,221.92) --
	(2932.22,221.92) --
	(2933.67,221.92) --
	(2935.11,221.92) --
	(2936.56,221.92) --
	(2938.00,221.92) --
	(2939.45,221.92) --
	(2940.89,216.63) --
	(2942.33,216.63) --
	(2943.78,216.63) --
	(2945.22,216.63) --
	(2946.67,216.63) --
	(2948.11,216.63) --
	(2949.56,216.63) --
	(2951.00,216.63) --
	(2952.45,216.63) --
	(2953.89,216.63) --
	(2955.34,216.63) --
	(2956.78,216.63) --
	(2958.23,216.63) --
	(2959.67,216.63) --
	(2961.12,216.63) --
	(2962.56,216.63) --
	(2964.01,216.63) --
	(2965.45,216.63) --
	(2966.90,216.63) --
	(2968.34,216.63) --
	(2969.79,216.63) --
	(2971.23,216.63) --
	(2972.68,216.63) --
	(2974.12,216.63) --
	(2975.57,216.63) --
	(2977.01,216.63) --
	(2978.46,216.63) --
	(2979.90,216.63) --
	(2981.35,216.63) --
	(2982.79,216.63) --
	(2984.24,213.74) --
	(2985.68,213.74) --
	(2987.13,213.74) --
	(2988.57,213.74) --
	(2990.02,213.74) --
	(2991.46,213.74) --
	(2992.91,213.74) --
	(2994.35,213.74) --
	(2995.80,213.74) --
	(2997.24,213.74) --
	(2998.69,213.74) --
	(3000.13,213.74) --
	(3001.58,213.74) --
	(3003.02,213.74) --
	(3004.47,213.74) --
	(3005.91,213.74) --
	(3007.35,213.74) --
	(3008.80,213.74) --
	(3010.24,213.74) --
	(3011.69,213.74) --
	(3013.13,213.74) --
	(3014.58,213.74) --
	(3016.02,213.74) --
	(3017.47,213.74) --
	(3018.91,213.74) --
	(3020.36,213.74) --
	(3021.80,213.74) --
	(3023.25,213.74) --
	(3024.69,213.74) --
	(3026.14,213.74) --
	(3027.58,206.94) --
	(3029.03,206.94) --
	(3030.47,206.94) --
	(3031.92,206.94) --
	(3033.36,206.94) --
	(3034.81,206.94) --
	(3036.25,206.94) --
	(3037.70,206.94) --
	(3039.14,206.94) --
	(3040.59,206.94) --
	(3042.03,206.94) --
	(3043.48,206.94) --
	(3044.92,206.94) --
	(3046.37,206.94) --
	(3047.81,206.94) --
	(3049.26,206.94) --
	(3050.70,206.94) --
	(3052.15,206.94) --
	(3053.59,206.94) --
	(3055.04,206.94) --
	(3056.48,206.94) --
	(3057.93,206.94) --
	(3059.37,206.94) --
	(3060.82,206.94) --
	(3062.26,206.94) --
	(3063.71,206.94) --
	(3065.15,206.94) --
	(3066.60,206.94) --
	(3068.04,206.94) --
	(3069.49,206.94) --
	(3070.93,202.55) --
	(3072.38,202.55) --
	(3073.82,202.55) --
	(3075.26,202.55) --
	(3076.71,202.55) --
	(3078.15,202.55) --
	(3079.60,202.55) --
	(3081.04,202.55) --
	(3082.49,202.55) --
	(3083.93,202.55) --
	(3085.38,202.55) --
	(3086.82,202.55) --
	(3088.27,202.55) --
	(3089.71,202.55) --
	(3091.16,202.55) --
	(3092.60,202.55) --
	(3094.05,202.55) --
	(3095.49,202.55) --
	(3096.94,202.55) --
	(3098.38,202.55) --
	(3099.83,202.55) --
	(3101.27,202.55) --
	(3102.72,202.55) --
	(3104.16,202.55) --
	(3105.61,202.55) --
	(3107.05,202.55) --
	(3108.50,202.55) --
	(3109.94,202.55) --
	(3111.39,202.55) --
	(3112.83,202.55) --
	(3114.28,199.36) --
	(3115.72,199.36) --
	(3117.17,199.36) --
	(3118.61,199.36) --
	(3120.06,199.36) --
	(3121.50,199.36) --
	(3122.95,199.36) --
	(3124.39,199.36) --
	(3125.84,199.36) --
	(3127.28,199.36) --
	(3128.73,199.36) --
	(3130.17,199.36) --
	(3131.62,199.36) --
	(3133.06,199.36) --
	(3134.51,199.36) --
	(3135.95,199.36) --
	(3137.40,199.36) --
	(3138.84,199.36) --
	(3140.29,199.36) --
	(3141.73,199.36) --
	(3143.17,199.36) --
	(3144.62,199.36) --
	(3146.06,199.36) --
	(3147.51,199.36) --
	(3148.95,199.36) --
	(3150.40,199.36) --
	(3151.84,199.36) --
	(3153.29,199.36) --
	(3154.73,199.36) --
	(3156.18,199.36) --
	(3157.62,196.12) --
	(3159.07,196.12) --
	(3160.51,196.12) --
	(3161.96,196.12) --
	(3163.40,196.12) --
	(3164.85,196.12) --
	(3166.29,196.12) --
	(3167.74,196.12) --
	(3169.18,196.12) --
	(3170.63,196.12) --
	(3172.07,196.12) --
	(3173.52,196.12) --
	(3174.96,196.12) --
	(3176.41,196.12) --
	(3177.85,196.12) --
	(3179.30,196.12) --
	(3180.74,196.12) --
	(3182.19,196.12) --
	(3183.63,196.12) --
	(3185.08,196.12) --
	(3186.52,196.12) --
	(3187.97,196.12) --
	(3189.41,196.12) --
	(3190.86,196.12) --
	(3192.30,196.12) --
	(3193.75,196.12) --
	(3195.19,196.12) --
	(3196.64,196.12) --
	(3198.08,196.12) --
	(3199.53,196.12) --
	(3200.97,198.29) --
	(3202.42,198.29) --
	(3203.86,198.29) --
	(3205.31,198.29) --
	(3206.75,198.29) --
	(3208.20,198.29) --
	(3209.64,198.29) --
	(3211.08,198.29) --
	(3212.53,198.29) --
	(3213.97,198.29) --
	(3215.42,198.29) --
	(3216.86,198.29) --
	(3218.31,198.29) --
	(3219.75,198.29) --
	(3221.20,198.29) --
	(3222.64,198.29) --
	(3224.09,198.29) --
	(3225.53,198.29) --
	(3226.98,198.29) --
	(3228.42,198.29) --
	(3229.87,198.29) --
	(3231.31,198.29) --
	(3232.76,198.29) --
	(3234.20,198.29) --
	(3235.65,198.29) --
	(3237.09,198.29) --
	(3238.54,198.29) --
	(3239.98,198.29) --
	(3241.43,198.29) --
	(3242.87,198.29) --
	(3244.32,195.37) --
	(3245.76,195.37) --
	(3247.21,195.37) --
	(3248.65,195.37) --
	(3250.10,195.37) --
	(3251.54,195.37) --
	(3252.99,195.37) --
	(3254.43,195.37) --
	(3255.88,195.37) --
	(3257.32,195.37) --
	(3258.77,195.37) --
	(3260.21,195.37) --
	(3261.66,195.37) --
	(3263.10,195.37) --
	(3264.55,195.37) --
	(3265.99,195.37) --
	(3267.44,195.37) --
	(3268.88,195.37) --
	(3270.33,195.37) --
	(3271.77,195.37) --
	(3273.22,195.37) --
	(3274.66,195.37) --
	(3276.11,195.37) --
	(3277.55,195.37) --
	(3278.99,195.37) --
	(3280.44,195.37) --
	(3281.88,195.37) --
	(3283.33,195.37) --
	(3284.77,195.37) --
	(3286.22,195.37) --
	(3287.66,193.90) --
	(3289.11,193.90) --
	(3290.55,193.90) --
	(3292.00,193.90) --
	(3293.44,193.90) --
	(3294.89,193.90) --
	(3296.33,193.90) --
	(3297.78,193.90) --
	(3299.22,193.90) --
	(3300.67,193.90) --
	(3302.11,193.90) --
	(3303.56,193.90) --
	(3305.00,193.90) --
	(3306.45,193.90) --
	(3307.89,193.90) --
	(3309.34,193.90) --
	(3310.78,193.90) --
	(3312.23,193.90) --
	(3313.67,193.90) --
	(3315.12,193.90) --
	(3316.56,193.90) --
	(3318.01,193.90) --
	(3319.45,193.90) --
	(3320.90,193.90) --
	(3322.34,193.90) --
	(3323.79,193.90) --
	(3325.23,193.90) --
	(3326.68,193.90) --
	(3328.12,193.90) --
	(3329.57,193.90) --
	(3331.01,190.75) --
	(3332.46,190.75) --
	(3333.90,190.75) --
	(3335.35,190.75) --
	(3336.79,190.75) --
	(3338.24,190.75) --
	(3339.68,190.75) --
	(3341.13,190.75) --
	(3342.57,190.75) --
	(3344.01,190.75) --
	(3345.46,190.75) --
	(3346.90,190.75) --
	(3348.35,190.75) --
	(3349.79,190.75) --
	(3351.24,190.75) --
	(3352.68,190.75) --
	(3354.13,190.75) --
	(3355.57,190.75) --
	(3357.02,190.75) --
	(3358.46,190.75) --
	(3359.91,190.75) --
	(3361.35,190.75) --
	(3362.80,190.75) --
	(3364.24,190.75) --
	(3365.69,190.75) --
	(3367.13,190.75) --
	(3368.58,190.75) --
	(3370.02,190.75) --
	(3371.47,190.75) --
	(3372.91,190.75) --
	(3374.36,190.36) --
	(3375.80,190.36) --
	(3377.25,190.36) --
	(3378.69,190.36) --
	(3380.14,190.36) --
	(3381.58,190.36) --
	(3383.03,190.36) --
	(3384.47,190.36) --
	(3385.92,190.36) --
	(3387.36,190.36) --
	(3388.81,190.36) --
	(3390.25,190.36) --
	(3391.70,190.36) --
	(3393.14,190.36) --
	(3394.59,190.36) --
	(3396.03,190.36) --
	(3397.48,190.36) --
	(3398.92,190.36) --
	(3400.37,190.36) --
	(3401.81,190.36) --
	(3403.26,190.36) --
	(3404.70,190.36) --
	(3406.15,190.36) --
	(3407.59,190.36) --
	(3409.04,190.36) --
	(3410.48,190.36) --
	(3411.92,190.36) --
	(3413.37,190.36) --
	(3414.81,190.36) --
	(3416.26,190.36) --
	(3417.70,190.08) --
	(3419.15,190.08) --
	(3420.59,190.08) --
	(3422.04,190.08) --
	(3423.48,190.08) --
	(3424.93,190.08) --
	(3426.37,190.08) --
	(3427.82,190.08) --
	(3429.26,190.08) --
	(3430.71,190.08) --
	(3432.15,190.08) --
	(3433.60,190.08) --
	(3435.04,190.08) --
	(3436.49,190.08) --
	(3437.93,190.08) --
	(3439.38,190.08) --
	(3440.82,190.08) --
	(3442.27,190.08) --
	(3443.71,190.08) --
	(3445.16,190.08) --
	(3446.60,190.08) --
	(3448.05,190.08) --
	(3449.49,190.08) --
	(3450.94,190.08) --
	(3452.38,190.08) --
	(3453.83,190.08) --
	(3455.27,190.08) --
	(3456.72,190.08) --
	(3458.16,190.08) --
	(3459.61,190.08) --
	(3461.05,190.44) --
	(3462.50,190.44) --
	(3463.94,190.44) --
	(3465.39,190.44) --
	(3466.83,190.44) --
	(3468.28,190.44) --
	(3469.72,190.44) --
	(3471.17,190.44) --
	(3472.61,190.44) --
	(3474.06,190.44) --
	(3475.50,190.44) --
	(3476.95,190.44) --
	(3478.39,190.44) --
	(3479.83,190.44) --
	(3481.28,190.44) --
	(3482.72,190.44) --
	(3484.17,190.44) --
	(3485.61,190.44) --
	(3487.06,190.44) --
	(3488.50,190.44) --
	(3489.95,190.44) --
	(3491.39,190.44) --
	(3492.84,190.44) --
	(3494.28,190.44) --
	(3495.73,190.44) --
	(3497.17,190.44) --
	(3498.62,190.44) --
	(3500.06,190.44) --
	(3501.51,190.44) --
	(3502.95,190.44) --
	(3504.40,189.89) --
	(3505.84,189.89) --
	(3507.29,189.89) --
	(3508.73,189.89) --
	(3510.18,189.89) --
	(3511.62,189.89) --
	(3513.07,189.89) --
	(3514.51,189.89) --
	(3515.96,189.89) --
	(3517.40,189.89) --
	(3518.85,189.89) --
	(3520.29,189.89) --
	(3521.74,189.89) --
	(3523.18,189.89) --
	(3524.63,189.89) --
	(3526.07,189.89) --
	(3527.52,189.89) --
	(3528.96,189.89) --
	(3530.41,189.89) --
	(3531.85,189.89) --
	(3533.30,189.89) --
	(3534.74,189.89) --
	(3536.19,189.89) --
	(3537.63,189.89) --
	(3539.08,189.89) --
	(3540.52,189.89) --
	(3541.97,189.89) --
	(3543.41,189.89) --
	(3544.86,189.89) --
	(3546.30,189.89) --
	(3547.74,190.12) --
	(3549.19,190.12) --
	(3550.63,190.12) --
	(3552.08,190.12) --
	(3553.52,190.12) --
	(3554.97,190.12) --
	(3556.41,190.12) --
	(3557.86,190.12) --
	(3559.30,190.12) --
	(3560.75,190.12) --
	(3562.19,190.12) --
	(3563.64,190.12) --
	(3565.08,190.12) --
	(3566.53,190.12) --
	(3567.97,190.12) --
	(3569.42,190.12) --
	(3570.86,190.12) --
	(3572.31,190.12) --
	(3573.75,190.12) --
	(3575.20,190.12) --
	(3576.64,190.12) --
	(3578.09,190.12) --
	(3579.53,190.12) --
	(3580.98,190.12) --
	(3582.42,190.12) --
	(3583.87,190.12) --
	(3585.31,190.12) --
	(3586.76,190.12) --
	(3588.20,190.12) --
	(3589.65,190.12) --
	(3591.09,190.09) --
	(3592.54,190.09) --
	(3593.98,190.09) --
	(3595.43,190.09) --
	(3596.87,190.09) --
	(3598.32,190.09) --
	(3599.76,190.09) --
	(3601.21,190.09) --
	(3602.65,190.09) --
	(3604.10,190.09) --
	(3605.54,190.09) --
	(3606.99,190.09) --
	(3608.43,190.09) --
	(3609.88,190.09) --
	(3611.32,190.09) --
	(3612.77,190.09) --
	(3613.50,190.09);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 1.4pt,line join=round] (-2890.80,195.74) --
	(-2890.70,195.74) --
	(-2889.25,195.74) --
	(-2887.81,195.74) --
	(-2886.36,195.74) --
	(-2884.92,195.74) --
	(-2883.47,195.74) --
	(-2882.03,195.74) --
	(-2880.58,195.74) --
	(-2879.14,195.74) --
	(-2877.69,195.74) --
	(-2876.25,195.74) --
	(-2874.80,195.74) --
	(-2873.36,195.74) --
	(-2871.91,195.74) --
	(-2870.47,195.74) --
	(-2869.02,195.74) --
	(-2867.58,193.80) --
	(-2866.13,193.80) --
	(-2864.69,193.80) --
	(-2863.24,193.80) --
	(-2861.80,193.80) --
	(-2860.35,193.80) --
	(-2858.91,193.80) --
	(-2857.46,193.80) --
	(-2856.02,193.80) --
	(-2854.57,193.80) --
	(-2853.13,193.80) --
	(-2851.69,193.80) --
	(-2850.24,193.80) --
	(-2848.80,193.80) --
	(-2847.35,193.80) --
	(-2845.91,193.80) --
	(-2844.46,193.80) --
	(-2843.02,193.80) --
	(-2841.57,193.80) --
	(-2840.13,193.80) --
	(-2838.68,193.80) --
	(-2837.24,193.80) --
	(-2835.79,193.80) --
	(-2834.35,193.80) --
	(-2832.90,193.80) --
	(-2831.46,193.80) --
	(-2830.01,193.80) --
	(-2828.57,193.80) --
	(-2827.12,193.80) --
	(-2825.68,193.80) --
	(-2824.23,194.09) --
	(-2822.79,194.09) --
	(-2821.34,194.09) --
	(-2819.90,194.09) --
	(-2818.45,194.09) --
	(-2817.01,194.09) --
	(-2815.56,194.09) --
	(-2814.12,194.09) --
	(-2812.67,194.09) --
	(-2811.23,194.09) --
	(-2809.78,194.09) --
	(-2808.34,194.09) --
	(-2806.89,194.09) --
	(-2805.45,194.09) --
	(-2804.00,194.09) --
	(-2802.56,194.09) --
	(-2801.11,194.09) --
	(-2799.67,194.09) --
	(-2798.22,194.09) --
	(-2796.78,194.09) --
	(-2795.33,194.09) --
	(-2793.89,194.09) --
	(-2792.44,194.09) --
	(-2791.00,194.09) --
	(-2789.55,194.09) --
	(-2788.11,194.09) --
	(-2786.66,194.09) --
	(-2785.22,194.09) --
	(-2783.78,194.09) --
	(-2782.33,194.09) --
	(-2780.89,193.31) --
	(-2779.44,193.31) --
	(-2778.00,193.31) --
	(-2776.55,193.31) --
	(-2775.11,193.31) --
	(-2773.66,193.31) --
	(-2772.22,193.31) --
	(-2770.77,193.31) --
	(-2769.33,193.31) --
	(-2767.88,193.31) --
	(-2766.44,193.31) --
	(-2764.99,193.31) --
	(-2763.55,193.31) --
	(-2762.10,193.31) --
	(-2760.66,193.31) --
	(-2759.21,193.31) --
	(-2757.77,193.31) --
	(-2756.32,193.31) --
	(-2754.88,193.31) --
	(-2753.43,193.31) --
	(-2751.99,193.31) --
	(-2750.54,193.31) --
	(-2749.10,193.31) --
	(-2747.65,193.31) --
	(-2746.21,193.31) --
	(-2744.76,193.31) --
	(-2743.32,193.31) --
	(-2741.87,193.31) --
	(-2740.43,193.31) --
	(-2738.98,193.31) --
	(-2737.54,192.59) --
	(-2736.09,192.59) --
	(-2734.65,192.59) --
	(-2733.20,192.59) --
	(-2731.76,192.59) --
	(-2730.31,192.59) --
	(-2728.87,192.59) --
	(-2727.42,192.59) --
	(-2725.98,192.59) --
	(-2724.53,192.59) --
	(-2723.09,192.59) --
	(-2721.64,192.59) --
	(-2720.20,192.59) --
	(-2718.75,192.59) --
	(-2717.31,192.59) --
	(-2715.87,192.59) --
	(-2714.42,192.59) --
	(-2712.98,192.59) --
	(-2711.53,192.59) --
	(-2710.09,192.59) --
	(-2708.64,192.59) --
	(-2707.20,192.59) --
	(-2705.75,192.59) --
	(-2704.31,192.59) --
	(-2702.86,192.59) --
	(-2701.42,192.59) --
	(-2699.97,192.59) --
	(-2698.53,192.59) --
	(-2697.08,192.59) --
	(-2695.64,192.59) --
	(-2694.19,194.14) --
	(-2692.75,194.14) --
	(-2691.30,194.14) --
	(-2689.86,194.14) --
	(-2688.41,194.14) --
	(-2686.97,194.14) --
	(-2685.52,194.14) --
	(-2684.08,194.14) --
	(-2682.63,194.14) --
	(-2681.19,194.14) --
	(-2679.74,194.14) --
	(-2678.30,194.14) --
	(-2676.85,194.14) --
	(-2675.41,194.14) --
	(-2673.96,194.14) --
	(-2672.52,194.14) --
	(-2671.07,194.14) --
	(-2669.63,194.14) --
	(-2668.18,194.14) --
	(-2666.74,194.14) --
	(-2665.29,194.14) --
	(-2663.85,194.14) --
	(-2662.40,194.14) --
	(-2660.96,194.14) --
	(-2659.51,194.14) --
	(-2658.07,194.14) --
	(-2656.62,194.14) --
	(-2655.18,194.14) --
	(-2653.73,194.14) --
	(-2652.29,194.14) --
	(-2650.84,191.88) --
	(-2649.40,191.88) --
	(-2647.96,191.88) --
	(-2646.51,191.88) --
	(-2645.07,191.88) --
	(-2643.62,191.88) --
	(-2642.18,191.88) --
	(-2640.73,191.88) --
	(-2639.29,191.88) --
	(-2637.84,191.88) --
	(-2636.40,191.88) --
	(-2634.95,191.88) --
	(-2633.51,191.88) --
	(-2632.06,191.88) --
	(-2630.62,191.88) --
	(-2629.17,191.88) --
	(-2627.73,191.88) --
	(-2626.28,191.88) --
	(-2624.84,191.88) --
	(-2623.39,191.88) --
	(-2621.95,191.88) --
	(-2620.50,191.88) --
	(-2619.06,191.88) --
	(-2617.61,191.88) --
	(-2616.17,191.88) --
	(-2614.72,191.88) --
	(-2613.28,191.88) --
	(-2611.83,191.88) --
	(-2610.39,191.88) --
	(-2608.94,191.88) --
	(-2607.50,193.83) --
	(-2606.05,193.83) --
	(-2604.61,193.83) --
	(-2603.16,193.83) --
	(-2601.72,193.83) --
	(-2600.27,193.83) --
	(-2598.83,193.83) --
	(-2597.38,193.83) --
	(-2595.94,193.83) --
	(-2594.49,193.83) --
	(-2593.05,193.83) --
	(-2591.60,193.83) --
	(-2590.16,193.83) --
	(-2588.71,193.83) --
	(-2587.27,193.83) --
	(-2585.82,193.83) --
	(-2584.38,193.83) --
	(-2582.93,193.83) --
	(-2581.49,193.83) --
	(-2580.05,193.83) --
	(-2578.60,193.83) --
	(-2577.16,193.83) --
	(-2575.71,193.83) --
	(-2574.27,193.83) --
	(-2572.82,193.83) --
	(-2571.38,193.83) --
	(-2569.93,193.83) --
	(-2568.49,193.83) --
	(-2567.04,193.83) --
	(-2565.60,193.83) --
	(-2564.15,192.37) --
	(-2562.71,192.37) --
	(-2561.26,192.37) --
	(-2559.82,192.37) --
	(-2558.37,192.37) --
	(-2556.93,192.37) --
	(-2555.48,192.37) --
	(-2554.04,192.37) --
	(-2552.59,192.37) --
	(-2551.15,192.37) --
	(-2549.70,192.37) --
	(-2548.26,192.37) --
	(-2546.81,192.37) --
	(-2545.37,192.37) --
	(-2543.92,192.37) --
	(-2542.48,192.37) --
	(-2541.03,192.37) --
	(-2539.59,192.37) --
	(-2538.14,192.37) --
	(-2536.70,192.37) --
	(-2535.25,192.37) --
	(-2533.81,192.37) --
	(-2532.36,192.37) --
	(-2530.92,192.37) --
	(-2529.47,192.37) --
	(-2528.03,192.37) --
	(-2526.58,192.37) --
	(-2525.14,192.37) --
	(-2523.69,192.37) --
	(-2522.25,192.37) --
	(-2520.80,194.60) --
	(-2519.36,194.60) --
	(-2517.91,194.60) --
	(-2516.47,194.60) --
	(-2515.03,194.60) --
	(-2513.58,194.60) --
	(-2512.14,194.60) --
	(-2510.69,194.60) --
	(-2509.25,194.60) --
	(-2507.80,194.60) --
	(-2506.36,194.60) --
	(-2504.91,194.60) --
	(-2503.47,194.60) --
	(-2502.02,194.60) --
	(-2500.58,194.60) --
	(-2499.13,194.60) --
	(-2497.69,194.60) --
	(-2496.24,194.60) --
	(-2494.80,194.60) --
	(-2493.35,194.60) --
	(-2491.91,194.60) --
	(-2490.46,194.60) --
	(-2489.02,194.60) --
	(-2487.57,194.60) --
	(-2486.13,194.60) --
	(-2484.68,194.60) --
	(-2483.24,194.60) --
	(-2481.79,194.60) --
	(-2480.35,194.60) --
	(-2478.90,194.60) --
	(-2477.46,199.32) --
	(-2476.01,199.32) --
	(-2474.57,199.32) --
	(-2473.12,199.32) --
	(-2471.68,199.32) --
	(-2470.23,199.32) --
	(-2468.79,199.32) --
	(-2467.34,199.32) --
	(-2465.90,199.32) --
	(-2464.45,199.32) --
	(-2463.01,199.32) --
	(-2461.56,199.32) --
	(-2460.12,199.32) --
	(-2458.67,199.32) --
	(-2457.23,199.32) --
	(-2455.78,199.32) --
	(-2454.34,199.32) --
	(-2452.89,199.32) --
	(-2451.45,199.32) --
	(-2450.00,199.32) --
	(-2448.56,199.32) --
	(-2447.12,199.32) --
	(-2445.67,199.32) --
	(-2444.23,199.32) --
	(-2442.78,199.32) --
	(-2441.34,199.32) --
	(-2439.89,199.32) --
	(-2438.45,199.32) --
	(-2437.00,199.32) --
	(-2435.56,199.32) --
	(-2434.11,182.72) --
	(-2432.67,182.72) --
	(-2431.22,182.72) --
	(-2429.78,182.72) --
	(-2428.33,182.72) --
	(-2426.89,182.72) --
	(-2425.44,182.72) --
	(-2424.00,182.72) --
	(-2422.55,182.72) --
	(-2421.11,182.72) --
	(-2419.66,182.72) --
	(-2418.22,182.72) --
	(-2416.77,182.72) --
	(-2415.33,182.72) --
	(-2413.88,182.72) --
	(-2412.44,182.72) --
	(-2410.99,182.72) --
	(-2409.55,182.72) --
	(-2408.10,182.72) --
	(-2406.66,182.72) --
	(-2405.21,182.72) --
	(-2403.77,182.72) --
	(-2402.32,182.72) --
	(-2400.88,182.72) --
	(-2399.43,182.72) --
	(-2397.99,182.72) --
	(-2396.54,182.72) --
	(-2395.10,182.72) --
	(-2393.65,182.72) --
	(-2392.21,182.72) --
	(-2390.76,185.84) --
	(-2389.32,185.84) --
	(-2387.87,185.84) --
	(-2386.43,185.84) --
	(-2384.98,185.84) --
	(-2383.54,185.84) --
	(-2382.09,185.84) --
	(-2380.65,185.84) --
	(-2379.21,185.84) --
	(-2377.76,185.84) --
	(-2376.32,185.84) --
	(-2374.87,185.84) --
	(-2373.43,185.84) --
	(-2371.98,185.84) --
	(-2370.54,185.84) --
	(-2369.09,185.84) --
	(-2367.65,185.84) --
	(-2366.20,185.84) --
	(-2364.76,185.84) --
	(-2363.31,185.84) --
	(-2361.87,185.84) --
	(-2360.42,185.84) --
	(-2358.98,185.84) --
	(-2357.53,185.84) --
	(-2356.09,185.84) --
	(-2354.64,185.84) --
	(-2353.20,185.84) --
	(-2351.75,185.84) --
	(-2350.31,185.84) --
	(-2348.86,185.84) --
	(-2347.42,135.81) --
	(-2345.97,135.81) --
	(-2344.53,135.81) --
	(-2343.08,135.81) --
	(-2341.64,135.81) --
	(-2340.19,135.81) --
	(-2338.75,135.81) --
	(-2337.30,135.81) --
	(-2335.86,135.81) --
	(-2334.41,135.81) --
	(-2332.97,135.81) --
	(-2331.52,135.81) --
	(-2330.08,135.81) --
	(-2328.63,135.81) --
	(-2327.19,135.81) --
	(-2325.74,135.81) --
	(-2324.30,135.81) --
	(-2322.85,135.81) --
	(-2321.41,135.81) --
	(-2319.96,135.81) --
	(-2318.52,135.81) --
	(-2317.07,135.81) --
	(-2315.63,135.81) --
	(-2314.18,135.81) --
	(-2312.74,135.81) --
	(-2311.30,135.81) --
	(-2309.85,135.81) --
	(-2308.41,135.81) --
	(-2306.96,135.81) --
	(-2305.52,135.81) --
	(-2304.07,109.57) --
	(-2302.63,109.57) --
	(-2301.18,109.57) --
	(-2299.74,109.57) --
	(-2298.29,109.57) --
	(-2296.85,109.57) --
	(-2295.40,109.57) --
	(-2293.96,109.57) --
	(-2292.51,109.57) --
	(-2291.07,109.57) --
	(-2289.62,109.57) --
	(-2288.18,109.57) --
	(-2286.73,109.57) --
	(-2285.29,109.57) --
	(-2283.84,109.57) --
	(-2282.40,109.57) --
	(-2280.95,109.57) --
	(-2279.51,109.57) --
	(-2278.06,109.57) --
	(-2276.62,109.57) --
	(-2275.17,109.57) --
	(-2273.73,109.57) --
	(-2272.28,109.57) --
	(-2270.84,109.57) --
	(-2269.39,109.57) --
	(-2267.95,109.57) --
	(-2266.50,109.57) --
	(-2265.06,109.57) --
	(-2263.61,109.57) --
	(-2262.17,109.57) --
	(-2260.72, 86.45) --
	(-2259.28, 86.45) --
	(-2257.83, 86.45) --
	(-2256.39, 86.45) --
	(-2254.94, 86.45) --
	(-2253.50, 86.45) --
	(-2252.05, 86.45) --
	(-2250.61, 86.45) --
	(-2249.16, 86.45) --
	(-2247.72, 86.45) --
	(-2246.27, 86.45) --
	(-2244.83, 86.45) --
	(-2243.39, 86.45) --
	(-2241.94, 86.45) --
	(-2240.50, 86.45) --
	(-2239.05, 86.45) --
	(-2237.61, 86.45) --
	(-2236.16, 86.45) --
	(-2234.72, 86.45) --
	(-2233.27, 86.45) --
	(-2231.83, 86.45) --
	(-2230.38, 86.45) --
	(-2228.94, 86.45) --
	(-2227.49, 86.45) --
	(-2226.05, 86.45) --
	(-2224.60, 86.45) --
	(-2223.16, 86.45) --
	(-2221.71, 86.45) --
	(-2220.27, 86.45) --
	(-2218.82, 86.45) --
	(-2217.38,114.76) --
	(-2215.93,114.76) --
	(-2214.49,114.76) --
	(-2213.04,114.76) --
	(-2211.60,114.76) --
	(-2210.15,114.76) --
	(-2208.71,114.76) --
	(-2207.26,114.76) --
	(-2205.82,114.76) --
	(-2204.37,114.76) --
	(-2202.93,114.76) --
	(-2201.48,114.76) --
	(-2200.04,114.76) --
	(-2198.59,114.76) --
	(-2197.15,114.76) --
	(-2195.70,114.76) --
	(-2194.26,114.76) --
	(-2192.81,114.76) --
	(-2191.37,114.76) --
	(-2189.92,114.76) --
	(-2188.48,114.76) --
	(-2187.03,114.76) --
	(-2185.59,114.76) --
	(-2184.14,114.76) --
	(-2182.70,114.76) --
	(-2181.25,114.76) --
	(-2179.81,114.76) --
	(-2178.37,114.76) --
	(-2176.92,114.76) --
	(-2175.48,114.76) --
	(-2174.03,134.79) --
	(-2172.59,134.79) --
	(-2171.14,134.79) --
	(-2169.70,134.79) --
	(-2168.25,134.79) --
	(-2166.81,134.79) --
	(-2165.36,134.79) --
	(-2163.92,134.79) --
	(-2162.47,134.79) --
	(-2161.03,134.79) --
	(-2159.58,134.79) --
	(-2158.14,134.79) --
	(-2156.69,134.79) --
	(-2155.25,134.79) --
	(-2153.80,134.79) --
	(-2152.36,134.79) --
	(-2150.91,134.79) --
	(-2149.47,134.79) --
	(-2148.02,134.79) --
	(-2146.58,134.79) --
	(-2145.13,134.79) --
	(-2143.69,134.79) --
	(-2142.24,134.79) --
	(-2140.80,134.79) --
	(-2139.35,134.79) --
	(-2137.91,134.79) --
	(-2136.46,134.79) --
	(-2135.02,134.79) --
	(-2133.57,134.79) --
	(-2132.13,134.79) --
	(-2130.68,155.64) --
	(-2129.24,155.64) --
	(-2127.79,155.64) --
	(-2126.35,155.64) --
	(-2124.90,155.64) --
	(-2123.46,155.64) --
	(-2122.01,155.64) --
	(-2120.57,155.64) --
	(-2119.12,155.64) --
	(-2117.68,155.64) --
	(-2116.23,155.64) --
	(-2114.79,155.64) --
	(-2113.34,155.64) --
	(-2111.90,155.64) --
	(-2110.46,155.64) --
	(-2109.01,155.64) --
	(-2107.57,155.64) --
	(-2106.12,155.64) --
	(-2104.68,155.64) --
	(-2103.23,155.64) --
	(-2101.79,155.64) --
	(-2100.34,155.64) --
	(-2098.90,155.64) --
	(-2097.45,155.64) --
	(-2096.01,155.64) --
	(-2094.56,155.64) --
	(-2093.12,155.64) --
	(-2091.67,155.64) --
	(-2090.23,155.64) --
	(-2088.78,155.64) --
	(-2087.34,102.42) --
	(-2085.89,102.42) --
	(-2084.45,102.42) --
	(-2083.00,102.42) --
	(-2081.56,102.42) --
	(-2080.11,102.42) --
	(-2078.67,102.42) --
	(-2077.22,102.42) --
	(-2075.78,102.42) --
	(-2074.33,102.42) --
	(-2072.89,102.42) --
	(-2071.44,102.42) --
	(-2070.00,102.42) --
	(-2068.55,102.42) --
	(-2067.11,102.42) --
	(-2065.66,102.42) --
	(-2064.22,102.42) --
	(-2062.77,102.42) --
	(-2061.33,102.42) --
	(-2059.88,102.42) --
	(-2058.44,102.42) --
	(-2056.99,102.42) --
	(-2055.55,102.42) --
	(-2054.10,102.42) --
	(-2052.66,102.42) --
	(-2051.21,102.42) --
	(-2049.77,102.42) --
	(-2048.32,102.42) --
	(-2046.88,102.42) --
	(-2045.43,102.42) --
	(-2043.99,118.71) --
	(-2042.55,118.71) --
	(-2041.10,118.71) --
	(-2039.66,118.71) --
	(-2038.21,118.71) --
	(-2036.77,118.71) --
	(-2035.32,118.71) --
	(-2033.88,118.71) --
	(-2032.43,118.71) --
	(-2030.99,118.71) --
	(-2029.54,118.71) --
	(-2028.10,118.71) --
	(-2026.65,118.71) --
	(-2025.21,118.71) --
	(-2023.76,118.71) --
	(-2022.32,118.71) --
	(-2020.87,118.71) --
	(-2019.43,118.71) --
	(-2017.98,118.71) --
	(-2016.54,118.71) --
	(-2015.09,118.71) --
	(-2013.65,118.71) --
	(-2012.20,118.71) --
	(-2010.76,118.71) --
	(-2009.31,118.71) --
	(-2007.87,118.71) --
	(-2006.42,118.71) --
	(-2004.98,118.71) --
	(-2003.53,118.71) --
	(-2002.09,118.71) --
	(-2000.64, 75.05) --
	(-1999.20, 75.05) --
	(-1997.75, 75.05) --
	(-1996.31, 75.05) --
	(-1994.86, 75.05) --
	(-1993.42, 75.05) --
	(-1991.97, 75.05) --
	(-1990.53, 75.05) --
	(-1989.08, 75.05) --
	(-1987.64, 75.05) --
	(-1986.19, 75.05) --
	(-1984.75, 75.05) --
	(-1983.30, 75.05) --
	(-1981.86, 75.05) --
	(-1980.41, 75.05) --
	(-1978.97, 75.05) --
	(-1977.52, 75.05) --
	(-1976.08, 75.05) --
	(-1974.64, 75.05) --
	(-1973.19, 75.05) --
	(-1971.75, 75.05) --
	(-1970.30, 75.05) --
	(-1968.86, 75.05) --
	(-1967.41, 75.05) --
	(-1965.97, 75.05) --
	(-1964.52, 75.05) --
	(-1963.08, 75.05) --
	(-1961.63, 75.05) --
	(-1960.19, 75.05) --
	(-1958.74, 75.05) --
	(-1957.30, 52.91) --
	(-1955.85, 52.91) --
	(-1954.41, 52.91) --
	(-1952.96, 52.91) --
	(-1951.52, 52.91) --
	(-1950.07, 52.91) --
	(-1948.63, 52.91) --
	(-1947.18, 52.91) --
	(-1945.74, 52.91) --
	(-1944.29, 52.91) --
	(-1942.85, 52.91) --
	(-1941.40, 52.91) --
	(-1939.96, 52.91) --
	(-1938.51, 52.91) --
	(-1937.07, 52.91) --
	(-1935.62, 52.91) --
	(-1934.18, 52.91) --
	(-1932.73, 52.91) --
	(-1931.29, 52.91) --
	(-1929.84, 52.91) --
	(-1928.40, 52.91) --
	(-1926.95, 52.91) --
	(-1925.51, 52.91) --
	(-1924.06, 52.91) --
	(-1922.62, 52.91) --
	(-1921.17, 52.91) --
	(-1919.73, 52.91) --
	(-1918.28, 52.91) --
	(-1916.84, 52.91) --
	(-1915.39, 52.91) --
	(-1913.95,124.65) --
	(-1912.50,124.65) --
	(-1911.06,124.65) --
	(-1909.61,124.65) --
	(-1908.17,124.65) --
	(-1906.73,124.65) --
	(-1905.28,124.65) --
	(-1903.84,124.65) --
	(-1902.39,124.65) --
	(-1900.95,124.65) --
	(-1899.50,124.65) --
	(-1898.06,124.65) --
	(-1896.61,124.65) --
	(-1895.17,124.65) --
	(-1893.72,124.65) --
	(-1892.28,124.65) --
	(-1890.83,124.65) --
	(-1889.39,124.65) --
	(-1887.94,124.65) --
	(-1886.50,124.65) --
	(-1885.05,124.65) --
	(-1883.61,124.65) --
	(-1882.16,124.65) --
	(-1880.72,124.65) --
	(-1879.27,124.65) --
	(-1877.83,124.65) --
	(-1876.38,124.65) --
	(-1874.94,124.65) --
	(-1873.49,124.65) --
	(-1872.05,124.65) --
	(-1870.60,103.08) --
	(-1869.16,103.08) --
	(-1867.71,103.08) --
	(-1866.27,103.08) --
	(-1864.82,103.08) --
	(-1863.38,103.08) --
	(-1861.93,103.08) --
	(-1860.49,103.08) --
	(-1859.04,103.08) --
	(-1857.60,103.08) --
	(-1856.15,103.08) --
	(-1854.71,103.08) --
	(-1853.26,103.08) --
	(-1851.82,103.08) --
	(-1850.37,103.08) --
	(-1848.93,103.08) --
	(-1847.48,103.08) --
	(-1846.04,103.08) --
	(-1844.59,103.08) --
	(-1843.15,103.08) --
	(-1841.71,103.08) --
	(-1840.26,103.08) --
	(-1838.82,103.08) --
	(-1837.37,103.08) --
	(-1835.93,103.08) --
	(-1834.48,103.08) --
	(-1833.04,103.08) --
	(-1831.59,103.08) --
	(-1830.15,103.08) --
	(-1828.70,103.08) --
	(-1827.26,133.37) --
	(-1825.81,133.37) --
	(-1824.37,133.37) --
	(-1822.92,133.37) --
	(-1821.48,133.37) --
	(-1820.03,133.37) --
	(-1818.59,133.37) --
	(-1817.14,133.37) --
	(-1815.70,133.37) --
	(-1814.25,133.37) --
	(-1812.81,133.37) --
	(-1811.36,133.37) --
	(-1809.92,133.37) --
	(-1808.47,133.37) --
	(-1807.03,133.37) --
	(-1805.58,133.37) --
	(-1804.14,133.37) --
	(-1802.69,133.37) --
	(-1801.25,133.37) --
	(-1799.80,133.37) --
	(-1798.36,133.37) --
	(-1796.91,133.37) --
	(-1795.47,133.37) --
	(-1794.02,133.37) --
	(-1792.58,133.37) --
	(-1791.13,133.37) --
	(-1789.69,133.37) --
	(-1788.24,133.37) --
	(-1786.80,133.37) --
	(-1785.35,133.37) --
	(-1783.91,148.20) --
	(-1782.46,148.20) --
	(-1781.02,148.20) --
	(-1779.57,148.20) --
	(-1778.13,148.20) --
	(-1776.68,148.20) --
	(-1775.24,148.20) --
	(-1773.80,148.20) --
	(-1772.35,148.20) --
	(-1770.91,148.20) --
	(-1769.46,148.20) --
	(-1768.02,148.20) --
	(-1766.57,148.20) --
	(-1765.13,148.20) --
	(-1763.68,148.20) --
	(-1762.24,148.20) --
	(-1760.79,148.20) --
	(-1759.35,148.20) --
	(-1757.90,148.20) --
	(-1756.46,148.20) --
	(-1755.01,148.20) --
	(-1753.57,148.20) --
	(-1752.12,148.20) --
	(-1750.68,148.20) --
	(-1749.23,148.20) --
	(-1747.79,148.20) --
	(-1746.34,148.20) --
	(-1744.90,148.20) --
	(-1743.45,148.20) --
	(-1742.01,148.20) --
	(-1740.56,107.72) --
	(-1739.12,107.72) --
	(-1737.67,107.72) --
	(-1736.23,107.72) --
	(-1734.78,107.72) --
	(-1733.34,107.72) --
	(-1731.89,107.72) --
	(-1730.45,107.72) --
	(-1729.00,107.72) --
	(-1727.56,107.72) --
	(-1726.11,107.72) --
	(-1724.67,107.72) --
	(-1723.22,107.72) --
	(-1721.78,107.72) --
	(-1720.33,107.72) --
	(-1718.89,107.72) --
	(-1717.44,107.72) --
	(-1716.00,107.72) --
	(-1714.55,107.72) --
	(-1713.11,107.72) --
	(-1711.66,107.72) --
	(-1710.22,107.72) --
	(-1708.77,107.72) --
	(-1707.33,107.72) --
	(-1705.89,107.72) --
	(-1704.44,107.72) --
	(-1703.00,107.72) --
	(-1701.55,107.72) --
	(-1700.11,107.72) --
	(-1698.66,107.72) --
	(-1697.22,163.74) --
	(-1695.77,163.74) --
	(-1694.33,163.74) --
	(-1692.88,163.74) --
	(-1691.44,163.74) --
	(-1689.99,163.74) --
	(-1688.55,163.74) --
	(-1687.10,163.74) --
	(-1685.66,163.74) --
	(-1684.21,163.74) --
	(-1682.77,163.74) --
	(-1681.32,163.74) --
	(-1679.88,163.74) --
	(-1678.43,163.74) --
	(-1676.99,163.74) --
	(-1675.54,163.74) --
	(-1674.10,163.74) --
	(-1672.65,163.74) --
	(-1671.21,163.74) --
	(-1669.76,163.74) --
	(-1668.32,163.74) --
	(-1666.87,163.74) --
	(-1665.43,163.74) --
	(-1663.98,163.74) --
	(-1662.54,163.74) --
	(-1661.09,163.74) --
	(-1659.65,163.74) --
	(-1658.20,163.74) --
	(-1656.76,163.74) --
	(-1655.31,163.74) --
	(-1653.87,152.52) --
	(-1652.42,152.52) --
	(-1650.98,152.52) --
	(-1649.53,152.52) --
	(-1648.09,152.52) --
	(-1646.64,152.52) --
	(-1645.20,152.52) --
	(-1643.75,152.52) --
	(-1642.31,152.52) --
	(-1640.86,152.52) --
	(-1639.42,152.52) --
	(-1637.98,152.52) --
	(-1636.53,152.52) --
	(-1635.09,152.52) --
	(-1633.64,152.52) --
	(-1632.20,152.52) --
	(-1630.75,152.52) --
	(-1629.31,152.52) --
	(-1627.86,152.52) --
	(-1626.42,152.52) --
	(-1624.97,152.52) --
	(-1623.53,152.52) --
	(-1622.08,152.52) --
	(-1620.64,152.52) --
	(-1619.19,152.52) --
	(-1617.75,152.52) --
	(-1616.30,152.52) --
	(-1614.86,152.52) --
	(-1613.41,152.52) --
	(-1611.97,152.52) --
	(-1610.52,161.81) --
	(-1609.08,161.81) --
	(-1607.63,161.81) --
	(-1606.19,161.81) --
	(-1604.74,161.81) --
	(-1603.30,161.81) --
	(-1601.85,161.81) --
	(-1600.41,161.81) --
	(-1598.96,161.81) --
	(-1597.52,161.81) --
	(-1596.07,161.81) --
	(-1594.63,161.81) --
	(-1593.18,161.81) --
	(-1591.74,161.81) --
	(-1590.29,161.81) --
	(-1588.85,161.81) --
	(-1587.40,161.81) --
	(-1585.96,161.81) --
	(-1584.51,161.81) --
	(-1583.07,161.81) --
	(-1581.62,161.81) --
	(-1580.18,161.81) --
	(-1578.73,161.81) --
	(-1577.29,161.81) --
	(-1575.84,161.81) --
	(-1574.40,161.81) --
	(-1572.95,161.81) --
	(-1571.51,161.81) --
	(-1570.07,161.81) --
	(-1568.62,161.81) --
	(-1567.18,194.23) --
	(-1565.73,194.23) --
	(-1564.29,194.23) --
	(-1562.84,194.23) --
	(-1561.40,194.23) --
	(-1559.95,194.23) --
	(-1558.51,194.23) --
	(-1557.06,194.23) --
	(-1555.62,194.23) --
	(-1554.17,194.23) --
	(-1552.73,194.23) --
	(-1551.28,194.23) --
	(-1549.84,194.23) --
	(-1548.39,194.23) --
	(-1546.95,194.23) --
	(-1545.50,194.23) --
	(-1544.06,194.23) --
	(-1542.61,194.23) --
	(-1541.17,194.23) --
	(-1539.72,194.23) --
	(-1538.28,194.23) --
	(-1536.83,194.23) --
	(-1535.39,194.23) --
	(-1533.94,194.23) --
	(-1532.50,194.23) --
	(-1531.05,194.23) --
	(-1529.61,194.23) --
	(-1528.16,194.23) --
	(-1526.72,194.23) --
	(-1525.27,194.23) --
	(-1523.83,203.22) --
	(-1522.38,203.22) --
	(-1520.94,203.22) --
	(-1519.49,203.22) --
	(-1518.05,203.22) --
	(-1516.60,203.22) --
	(-1515.16,203.22) --
	(-1513.71,203.22) --
	(-1512.27,203.22) --
	(-1510.82,203.22) --
	(-1509.38,203.22) --
	(-1507.93,203.22) --
	(-1506.49,203.22) --
	(-1505.05,203.22) --
	(-1503.60,203.22) --
	(-1502.16,203.22) --
	(-1500.71,203.22) --
	(-1499.27,203.22) --
	(-1497.82,203.22) --
	(-1496.38,203.22) --
	(-1494.93,203.22) --
	(-1493.49,203.22) --
	(-1492.04,203.22) --
	(-1490.60,203.22) --
	(-1489.15,203.22) --
	(-1487.71,203.22) --
	(-1486.26,203.22) --
	(-1484.82,203.22) --
	(-1483.37,203.22) --
	(-1481.93,203.22) --
	(-1480.48,209.97) --
	(-1479.04,209.97) --
	(-1477.59,209.97) --
	(-1476.15,209.97) --
	(-1474.70,209.97) --
	(-1473.26,209.97) --
	(-1471.81,209.97) --
	(-1470.37,209.97) --
	(-1468.92,209.97) --
	(-1467.48,209.97) --
	(-1466.03,209.97) --
	(-1464.59,209.97) --
	(-1463.14,209.97) --
	(-1461.70,209.97) --
	(-1460.25,209.97) --
	(-1458.81,209.97) --
	(-1457.36,209.97) --
	(-1455.92,209.97) --
	(-1454.47,209.97) --
	(-1453.03,209.97) --
	(-1451.58,209.97) --
	(-1450.14,209.97) --
	(-1448.69,209.97) --
	(-1447.25,209.97) --
	(-1445.80,209.97) --
	(-1444.36,209.97) --
	(-1442.91,209.97) --
	(-1441.47,209.97) --
	(-1440.02,209.97) --
	(-1438.58,209.97) --
	(-1437.14,211.80) --
	(-1435.69,211.80) --
	(-1434.25,211.80) --
	(-1432.80,211.80) --
	(-1431.36,211.80) --
	(-1429.91,211.80) --
	(-1428.47,211.80) --
	(-1427.02,211.80) --
	(-1425.58,211.80) --
	(-1424.13,211.80) --
	(-1422.69,211.80) --
	(-1421.24,211.80) --
	(-1419.80,211.80) --
	(-1418.35,211.80) --
	(-1416.91,211.80) --
	(-1415.46,211.80) --
	(-1414.02,211.80) --
	(-1412.57,211.80) --
	(-1411.13,211.80) --
	(-1409.68,211.80) --
	(-1408.24,211.80) --
	(-1406.79,211.80) --
	(-1405.35,211.80) --
	(-1403.90,211.80) --
	(-1402.46,211.80) --
	(-1401.01,211.80) --
	(-1399.57,211.80) --
	(-1398.12,211.80) --
	(-1396.68,211.80) --
	(-1395.23,211.80) --
	(-1393.79,217.09) --
	(-1392.34,217.09) --
	(-1390.90,217.09) --
	(-1389.45,217.09) --
	(-1388.01,217.09) --
	(-1386.56,217.09) --
	(-1385.12,217.09) --
	(-1383.67,217.09) --
	(-1382.23,217.09) --
	(-1380.78,217.09) --
	(-1379.34,217.09) --
	(-1377.89,217.09) --
	(-1376.45,217.09) --
	(-1375.00,217.09) --
	(-1373.56,217.09) --
	(-1372.11,217.09) --
	(-1370.67,217.09) --
	(-1369.23,217.09) --
	(-1367.78,217.09) --
	(-1366.34,217.09) --
	(-1364.89,217.09) --
	(-1363.45,217.09) --
	(-1362.00,217.09) --
	(-1360.56,217.09) --
	(-1359.11,217.09) --
	(-1357.67,217.09) --
	(-1356.22,217.09) --
	(-1354.78,217.09) --
	(-1353.33,217.09) --
	(-1351.89,217.09) --
	(-1350.44,221.13) --
	(-1349.00,221.13) --
	(-1347.55,221.13) --
	(-1346.11,221.13) --
	(-1344.66,221.13) --
	(-1343.22,221.13) --
	(-1341.77,221.13) --
	(-1340.33,221.13) --
	(-1338.88,221.13) --
	(-1337.44,221.13) --
	(-1335.99,221.13) --
	(-1334.55,221.13) --
	(-1333.10,221.13) --
	(-1331.66,221.13) --
	(-1330.21,221.13) --
	(-1328.77,221.13) --
	(-1327.32,221.13) --
	(-1325.88,221.13) --
	(-1324.43,221.13) --
	(-1322.99,221.13) --
	(-1321.54,221.13) --
	(-1320.10,221.13) --
	(-1318.65,221.13) --
	(-1317.21,221.13) --
	(-1315.76,221.13) --
	(-1314.32,221.13) --
	(-1312.87,221.13) --
	(-1311.43,221.13) --
	(-1309.98,221.13) --
	(-1308.54,221.13) --
	(-1307.09,223.60) --
	(-1305.65,223.60) --
	(-1304.20,223.60) --
	(-1302.76,223.60) --
	(-1301.32,223.60) --
	(-1299.87,223.60) --
	(-1298.43,223.60) --
	(-1296.98,223.60) --
	(-1295.54,223.60) --
	(-1294.09,223.60) --
	(-1292.65,223.60) --
	(-1291.20,223.60) --
	(-1289.76,223.60) --
	(-1288.31,223.60) --
	(-1286.87,223.60) --
	(-1285.42,223.60) --
	(-1283.98,223.60) --
	(-1282.53,223.60) --
	(-1281.09,223.60) --
	(-1279.64,223.60) --
	(-1278.20,223.60) --
	(-1276.75,223.60) --
	(-1275.31,223.60) --
	(-1273.86,223.60) --
	(-1272.42,223.60) --
	(-1270.97,223.60) --
	(-1269.53,223.60) --
	(-1268.08,223.60) --
	(-1266.64,223.60) --
	(-1265.19,223.60) --
	(-1263.75,221.88) --
	(-1262.30,221.88) --
	(-1260.86,221.88) --
	(-1259.41,221.88) --
	(-1257.97,221.88) --
	(-1256.52,221.88) --
	(-1255.08,221.88) --
	(-1253.63,221.88) --
	(-1252.19,221.88) --
	(-1250.74,221.88) --
	(-1249.30,221.88) --
	(-1247.85,221.88) --
	(-1246.41,221.88) --
	(-1244.96,221.88) --
	(-1243.52,221.88) --
	(-1242.07,221.88) --
	(-1240.63,221.88) --
	(-1239.18,221.88) --
	(-1237.74,221.88) --
	(-1236.29,221.88) --
	(-1234.85,221.88) --
	(-1233.41,221.88) --
	(-1231.96,221.88) --
	(-1230.52,221.88) --
	(-1229.07,221.88) --
	(-1227.63,221.88) --
	(-1226.18,221.88) --
	(-1224.74,221.88) --
	(-1223.29,221.88) --
	(-1221.85,221.88) --
	(-1220.40,219.02) --
	(-1218.96,219.02) --
	(-1217.51,219.02) --
	(-1216.07,219.02) --
	(-1214.62,219.02) --
	(-1213.18,219.02) --
	(-1211.73,219.02) --
	(-1210.29,219.02) --
	(-1208.84,219.02) --
	(-1207.40,219.02) --
	(-1205.95,219.02) --
	(-1204.51,219.02) --
	(-1203.06,219.02) --
	(-1201.62,219.02) --
	(-1200.17,219.02) --
	(-1198.73,219.02) --
	(-1197.28,219.02) --
	(-1195.84,219.02) --
	(-1194.39,219.02) --
	(-1192.95,219.02) --
	(-1191.50,219.02) --
	(-1190.06,219.02) --
	(-1188.61,219.02) --
	(-1187.17,219.02) --
	(-1185.72,219.02) --
	(-1184.28,219.02) --
	(-1182.83,219.02) --
	(-1181.39,219.02) --
	(-1179.94,219.02) --
	(-1178.50,219.02) --
	(-1177.05,214.54) --
	(-1175.61,214.54) --
	(-1174.16,214.54) --
	(-1172.72,214.54) --
	(-1171.27,214.54) --
	(-1169.83,214.54) --
	(-1168.39,214.54) --
	(-1166.94,214.54) --
	(-1165.50,214.54) --
	(-1164.05,214.54) --
	(-1162.61,214.54) --
	(-1161.16,214.54) --
	(-1159.72,214.54) --
	(-1158.27,214.54) --
	(-1156.83,214.54) --
	(-1155.38,214.54) --
	(-1153.94,214.54) --
	(-1152.49,214.54) --
	(-1151.05,214.54) --
	(-1149.60,214.54) --
	(-1148.16,214.54) --
	(-1146.71,214.54) --
	(-1145.27,214.54) --
	(-1143.82,214.54) --
	(-1142.38,214.54) --
	(-1140.93,214.54) --
	(-1139.49,214.54) --
	(-1138.04,214.54) --
	(-1136.60,214.54) --
	(-1135.15,214.54) --
	(-1133.71,210.31) --
	(-1132.26,210.31) --
	(-1130.82,210.31) --
	(-1129.37,210.31) --
	(-1127.93,210.31) --
	(-1126.48,210.31) --
	(-1125.04,210.31) --
	(-1123.59,210.31) --
	(-1122.15,210.31) --
	(-1120.70,210.31) --
	(-1119.26,210.31) --
	(-1117.81,210.31) --
	(-1116.37,210.31) --
	(-1114.92,210.31) --
	(-1113.48,210.31) --
	(-1112.03,210.31) --
	(-1110.59,210.31) --
	(-1109.14,210.31) --
	(-1107.70,210.31) --
	(-1106.25,210.31) --
	(-1104.81,210.31) --
	(-1103.36,210.31) --
	(-1101.92,210.31) --
	(-1100.48,210.31) --
	(-1099.03,210.31) --
	(-1097.59,210.31) --
	(-1096.14,210.31) --
	(-1094.70,210.31) --
	(-1093.25,210.31) --
	(-1091.81,210.31) --
	(-1090.36,207.45) --
	(-1088.92,207.45) --
	(-1087.47,207.45) --
	(-1086.03,207.45) --
	(-1084.58,207.45) --
	(-1083.14,207.45) --
	(-1081.69,207.45) --
	(-1080.25,207.45) --
	(-1078.80,207.45) --
	(-1077.36,207.45) --
	(-1075.91,207.45) --
	(-1074.47,207.45) --
	(-1073.02,207.45) --
	(-1071.58,207.45) --
	(-1070.13,207.45) --
	(-1068.69,207.45) --
	(-1067.24,207.45) --
	(-1065.80,207.45) --
	(-1064.35,207.45) --
	(-1062.91,207.45) --
	(-1061.46,207.45) --
	(-1060.02,207.45) --
	(-1058.57,207.45) --
	(-1057.13,207.45) --
	(-1055.68,207.45) --
	(-1054.24,207.45) --
	(-1052.79,207.45) --
	(-1051.35,207.45) --
	(-1049.90,207.45) --
	(-1048.46,207.45) --
	(-1047.01,204.48) --
	(-1045.57,204.48) --
	(-1044.12,204.48) --
	(-1042.68,204.48) --
	(-1041.23,204.48) --
	(-1039.79,204.48) --
	(-1038.34,204.48) --
	(-1036.90,204.48) --
	(-1035.45,204.48) --
	(-1034.01,204.48) --
	(-1032.57,204.48) --
	(-1031.12,204.48) --
	(-1029.68,204.48) --
	(-1028.23,204.48) --
	(-1026.79,204.48) --
	(-1025.34,204.48) --
	(-1023.90,204.48) --
	(-1022.45,204.48) --
	(-1021.01,204.48) --
	(-1019.56,204.48) --
	(-1018.12,204.48) --
	(-1016.67,204.48) --
	(-1015.23,204.48) --
	(-1013.78,204.48) --
	(-1012.34,204.48) --
	(-1010.89,204.48) --
	(-1009.45,204.48) --
	(-1008.00,204.48) --
	(-1006.56,204.48) --
	(-1005.11,204.48) --
	(-1003.67,202.30) --
	(-1002.22,202.30) --
	(-1000.78,202.30) --
	(-999.33,202.30) --
	(-997.89,202.30) --
	(-996.44,202.30) --
	(-995.00,202.30) --
	(-993.55,202.30) --
	(-992.11,202.30) --
	(-990.66,202.30) --
	(-989.22,202.30) --
	(-987.77,202.30) --
	(-986.33,202.30) --
	(-984.88,202.30) --
	(-983.44,202.30) --
	(-981.99,202.30) --
	(-980.55,202.30) --
	(-979.10,202.30) --
	(-977.66,202.30) --
	(-976.21,202.30) --
	(-974.77,202.30) --
	(-973.32,202.30) --
	(-971.88,202.30) --
	(-970.43,202.30) --
	(-968.99,202.30) --
	(-967.54,202.30) --
	(-966.10,202.30) --
	(-964.66,202.30) --
	(-963.21,202.30) --
	(-961.77,202.30) --
	(-960.32,201.36) --
	(-958.88,201.36) --
	(-957.43,201.36) --
	(-955.99,201.36) --
	(-954.54,201.36) --
	(-953.10,201.36) --
	(-951.65,201.36) --
	(-950.21,201.36) --
	(-948.76,201.36) --
	(-947.32,201.36) --
	(-945.87,201.36) --
	(-944.43,201.36) --
	(-942.98,201.36) --
	(-941.54,201.36) --
	(-940.09,201.36) --
	(-938.65,201.36) --
	(-937.20,201.36) --
	(-935.76,201.36) --
	(-934.31,201.36) --
	(-932.87,201.36) --
	(-931.42,201.36) --
	(-929.98,201.36) --
	(-928.53,201.36) --
	(-927.09,201.36) --
	(-925.64,201.36) --
	(-924.20,201.36) --
	(-922.75,201.36) --
	(-921.31,201.36) --
	(-919.86,201.36) --
	(-918.42,201.36) --
	(-916.97,199.26) --
	(-915.53,199.26) --
	(-914.08,199.26) --
	(-912.64,199.26) --
	(-911.19,199.26) --
	(-909.75,199.26) --
	(-908.30,199.26) --
	(-906.86,199.26) --
	(-905.41,199.26) --
	(-903.97,199.26) --
	(-902.52,199.26) --
	(-901.08,199.26) --
	(-899.63,199.26) --
	(-898.19,199.26) --
	(-896.75,199.26) --
	(-895.30,199.26) --
	(-893.86,199.26) --
	(-892.41,199.26) --
	(-890.97,199.26) --
	(-889.52,199.26) --
	(-888.08,199.26) --
	(-886.63,199.26) --
	(-885.19,199.26) --
	(-883.74,199.26) --
	(-882.30,199.26) --
	(-880.85,199.26) --
	(-879.41,199.26) --
	(-877.96,199.26) --
	(-876.52,199.26) --
	(-875.07,199.26) --
	(-873.63,196.68) --
	(-872.18,196.68) --
	(-870.74,196.68) --
	(-869.29,196.68) --
	(-867.85,196.68) --
	(-866.40,196.68) --
	(-864.96,196.68) --
	(-863.51,196.68) --
	(-862.07,196.68) --
	(-860.62,196.68) --
	(-859.18,196.68) --
	(-857.73,196.68) --
	(-856.29,196.68) --
	(-854.84,196.68) --
	(-853.40,196.68) --
	(-851.95,196.68) --
	(-850.51,196.68) --
	(-849.06,196.68) --
	(-847.62,196.68) --
	(-846.17,196.68) --
	(-844.73,196.68) --
	(-843.28,196.68) --
	(-841.84,196.68) --
	(-840.39,196.68) --
	(-838.95,196.68) --
	(-837.50,196.68) --
	(-836.06,196.68) --
	(-834.61,196.68) --
	(-833.17,196.68) --
	(-831.73,196.68) --
	(-830.28,193.91) --
	(-828.84,193.91) --
	(-827.39,193.91) --
	(-825.95,193.91) --
	(-824.50,193.91) --
	(-823.06,193.91) --
	(-821.61,193.91) --
	(-820.17,193.91) --
	(-818.72,193.91) --
	(-817.28,193.91) --
	(-815.83,193.91) --
	(-814.39,193.91) --
	(-812.94,193.91) --
	(-811.50,193.91) --
	(-810.05,193.91) --
	(-808.61,193.91) --
	(-807.16,193.91) --
	(-805.72,193.91) --
	(-804.27,193.91) --
	(-802.83,193.91) --
	(-801.38,193.91) --
	(-799.94,193.91) --
	(-798.49,193.91) --
	(-797.05,193.91) --
	(-795.60,193.91) --
	(-794.16,193.91) --
	(-792.71,193.91) --
	(-791.27,193.91) --
	(-789.82,193.91) --
	(-788.38,193.91) --
	(-786.93,192.51) --
	(-785.49,192.51) --
	(-784.04,192.51) --
	(-782.60,192.51) --
	(-781.15,192.51) --
	(-779.71,192.51) --
	(-778.26,192.51) --
	(-776.82,192.51) --
	(-775.37,192.51) --
	(-773.93,192.51) --
	(-772.48,192.51) --
	(-771.04,192.51) --
	(-769.59,192.51) --
	(-768.15,192.51) --
	(-766.70,192.51) --
	(-765.26,192.51) --
	(-763.82,192.51) --
	(-762.37,192.51) --
	(-760.93,192.51) --
	(-759.48,192.51) --
	(-758.04,192.51) --
	(-756.59,192.51) --
	(-755.15,192.51) --
	(-753.70,192.51) --
	(-752.26,192.51) --
	(-750.81,192.51) --
	(-749.37,192.51) --
	(-747.92,192.51) --
	(-746.48,192.51) --
	(-745.03,192.51) --
	(-743.59,192.84) --
	(-742.14,192.84) --
	(-740.70,192.84) --
	(-739.25,192.84) --
	(-737.81,192.84) --
	(-736.36,192.84) --
	(-734.92,192.84) --
	(-733.47,192.84) --
	(-732.03,192.84) --
	(-730.58,192.84) --
	(-729.14,192.84) --
	(-727.69,192.84) --
	(-726.25,192.84) --
	(-724.80,192.84) --
	(-723.36,192.84) --
	(-721.91,192.84) --
	(-720.47,192.84) --
	(-719.02,192.84) --
	(-717.58,192.84) --
	(-716.13,192.84) --
	(-714.69,192.84) --
	(-713.24,192.84) --
	(-711.80,192.84) --
	(-710.35,192.84) --
	(-708.91,192.84) --
	(-707.46,192.84) --
	(-706.02,192.84) --
	(-704.57,192.84) --
	(-703.13,192.84) --
	(-701.68,192.84) --
	(-700.24,192.43) --
	(-698.79,192.43) --
	(-697.35,192.43) --
	(-695.91,192.43) --
	(-694.46,192.43) --
	(-693.02,192.43) --
	(-691.57,192.43) --
	(-690.13,192.43) --
	(-688.68,192.43) --
	(-687.24,192.43) --
	(-685.79,192.43) --
	(-684.35,192.43) --
	(-682.90,192.43) --
	(-681.46,192.43) --
	(-680.01,192.43) --
	(-678.57,192.43) --
	(-677.12,192.43) --
	(-675.68,192.43) --
	(-674.23,192.43) --
	(-672.79,192.43) --
	(-671.34,192.43) --
	(-669.90,192.43) --
	(-668.45,192.43) --
	(-667.01,192.43) --
	(-665.56,192.43) --
	(-664.12,192.43) --
	(-662.67,192.43) --
	(-661.23,192.43) --
	(-659.78,192.43) --
	(-658.34,192.43) --
	(-656.89,191.42) --
	(-655.45,191.42) --
	(-654.00,191.42) --
	(-652.56,191.42) --
	(-651.11,191.42) --
	(-649.67,191.42) --
	(-648.22,191.42) --
	(-646.78,191.42) --
	(-645.33,191.42) --
	(-643.89,191.42) --
	(-642.44,191.42) --
	(-641.00,191.42) --
	(-639.55,191.42) --
	(-638.11,191.42) --
	(-636.66,191.42) --
	(-635.22,191.42) --
	(-633.77,191.42) --
	(-632.33,191.42) --
	(-630.88,191.42) --
	(-629.44,191.42) --
	(-628.00,191.42) --
	(-626.55,191.42) --
	(-625.11,191.42) --
	(-623.66,191.42) --
	(-622.22,191.42) --
	(-620.77,191.42) --
	(-619.33,191.42) --
	(-617.88,191.42) --
	(-616.44,191.42) --
	(-614.99,191.42) --
	(-613.55,191.38) --
	(-612.10,191.38) --
	(-610.66,191.38) --
	(-609.21,191.38) --
	(-607.77,191.38) --
	(-606.32,191.38) --
	(-604.88,191.38) --
	(-603.43,191.38) --
	(-601.99,191.38) --
	(-600.54,191.38) --
	(-599.10,191.38) --
	(-597.65,191.38) --
	(-596.21,191.38) --
	(-594.76,191.38) --
	(-593.32,191.38) --
	(-591.87,191.38) --
	(-590.43,191.38) --
	(-588.98,191.38) --
	(-587.54,191.38) --
	(-586.09,191.38) --
	(-584.65,191.38) --
	(-583.20,191.38) --
	(-581.76,191.38) --
	(-580.31,191.38) --
	(-578.87,191.38) --
	(-577.42,191.38) --
	(-575.98,191.38) --
	(-574.53,191.38) --
	(-573.09,191.38) --
	(-571.64,191.38) --
	(-570.20,192.53) --
	(-568.75,192.53) --
	(-567.31,192.53) --
	(-565.86,192.53) --
	(-564.42,192.53) --
	(-562.97,192.53) --
	(-561.53,192.53) --
	(-560.09,192.53) --
	(-558.64,192.53) --
	(-557.20,192.53) --
	(-555.75,192.53) --
	(-554.31,192.53) --
	(-552.86,192.53) --
	(-551.42,192.53) --
	(-549.97,192.53) --
	(-548.53,192.53) --
	(-547.08,192.53) --
	(-545.64,192.53) --
	(-544.19,192.53) --
	(-542.75,192.53) --
	(-541.30,192.53) --
	(-539.86,192.53) --
	(-538.41,192.53) --
	(-536.97,192.53) --
	(-535.52,192.53) --
	(-534.08,192.53) --
	(-532.63,192.53) --
	(-531.19,192.53) --
	(-529.74,192.53) --
	(-528.30,192.53) --
	(-526.85,190.58) --
	(-525.41,190.58) --
	(-523.96,190.58) --
	(-522.52,190.58) --
	(-521.07,190.58) --
	(-519.63,190.58) --
	(-518.18,190.58) --
	(-516.74,190.58) --
	(-515.29,190.58) --
	(-513.85,190.58) --
	(-512.40,190.58) --
	(-510.96,190.58) --
	(-509.51,190.58) --
	(-508.07,190.58) --
	(-506.62,190.58) --
	(-505.18,190.58) --
	(-503.73,190.58) --
	(-502.29,190.58) --
	(-500.84,190.58) --
	(-499.40,190.58) --
	(-497.95,190.58) --
	(-496.51,190.58) --
	(-495.06,190.58) --
	(-493.62,190.58) --
	(-492.18,190.58) --
	(-490.73,190.58) --
	(-489.29,190.58) --
	(-487.84,190.58) --
	(-486.40,190.58) --
	(-484.95,190.58) --
	(-483.51,197.29) --
	(-482.06,197.29) --
	(-480.62,197.29) --
	(-479.17,197.29) --
	(-477.73,197.29) --
	(-476.28,197.29) --
	(-474.84,197.29) --
	(-473.39,197.29) --
	(-471.95,197.29) --
	(-470.50,197.29) --
	(-469.06,197.29) --
	(-467.61,197.29) --
	(-466.17,197.29) --
	(-464.72,197.29) --
	(-463.28,197.29) --
	(-461.83,197.29) --
	(-460.39,197.29) --
	(-458.94,197.29) --
	(-457.50,197.29) --
	(-456.05,197.29) --
	(-454.61,197.29) --
	(-453.16,197.29) --
	(-451.72,197.29) --
	(-450.27,197.29) --
	(-448.83,197.29) --
	(-447.38,197.29) --
	(-445.94,197.29) --
	(-444.49,197.29) --
	(-443.05,197.29) --
	(-441.60,197.29) --
	(-440.16,201.34) --
	(-438.71,201.34) --
	(-437.27,201.34) --
	(-435.82,201.34) --
	(-434.38,201.34) --
	(-432.93,201.34) --
	(-431.49,201.34) --
	(-430.04,201.34) --
	(-428.60,201.34) --
	(-427.16,201.34) --
	(-425.71,201.34) --
	(-424.27,201.34) --
	(-422.82,201.34) --
	(-421.38,201.34) --
	(-419.93,201.34) --
	(-418.49,201.34) --
	(-417.04,201.34) --
	(-415.60,201.34) --
	(-414.15,201.34) --
	(-412.71,201.34) --
	(-411.26,201.34) --
	(-409.82,201.34) --
	(-408.37,201.34) --
	(-406.93,201.34) --
	(-405.48,201.34) --
	(-404.04,201.34) --
	(-402.59,201.34) --
	(-401.15,201.34) --
	(-399.70,201.34) --
	(-398.26,201.34) --
	(-396.81,207.43) --
	(-395.37,207.43) --
	(-393.92,207.43) --
	(-392.48,207.43) --
	(-391.03,207.43) --
	(-389.59,207.43) --
	(-388.14,207.43) --
	(-386.70,207.43) --
	(-385.25,207.43) --
	(-383.81,207.43) --
	(-382.36,207.43) --
	(-380.92,207.43) --
	(-379.47,207.43) --
	(-378.03,207.43) --
	(-376.58,207.43) --
	(-375.14,207.43) --
	(-373.69,207.43) --
	(-372.25,207.43) --
	(-370.80,207.43) --
	(-369.36,207.43) --
	(-367.91,207.43) --
	(-366.47,207.43) --
	(-365.02,207.43) --
	(-363.58,207.43) --
	(-362.13,207.43) --
	(-360.69,207.43) --
	(-359.25,207.43) --
	(-357.80,207.43) --
	(-356.36,207.43) --
	(-354.91,207.43) --
	(-353.47,207.36) --
	(-352.02,207.36) --
	(-350.58,207.36) --
	(-349.13,207.36) --
	(-347.69,207.36) --
	(-346.24,207.36) --
	(-344.80,207.36) --
	(-343.35,207.36) --
	(-341.91,207.36) --
	(-340.46,207.36) --
	(-339.02,207.36) --
	(-337.57,207.36) --
	(-336.13,207.36) --
	(-334.68,207.36) --
	(-333.24,207.36) --
	(-331.79,207.36) --
	(-330.35,207.36) --
	(-328.90,207.36) --
	(-327.46,207.36) --
	(-326.01,207.36) --
	(-324.57,207.36) --
	(-323.12,207.36) --
	(-321.68,207.36) --
	(-320.23,207.36) --
	(-318.79,207.36) --
	(-317.34,207.36) --
	(-315.90,207.36) --
	(-314.45,207.36) --
	(-313.01,207.36) --
	(-311.56,207.36) --
	(-310.12,207.79) --
	(-308.67,207.79) --
	(-307.23,207.79) --
	(-305.78,207.79) --
	(-304.34,207.79) --
	(-302.89,207.79) --
	(-301.45,207.79) --
	(-300.00,207.79) --
	(-298.56,207.79) --
	(-297.11,207.79) --
	(-295.67,207.79) --
	(-294.22,207.79) --
	(-292.78,207.79) --
	(-291.34,207.79) --
	(-289.89,207.79) --
	(-288.45,207.79) --
	(-287.00,207.79) --
	(-285.56,207.79) --
	(-284.11,207.79) --
	(-282.67,207.79) --
	(-281.22,207.79) --
	(-279.78,207.79) --
	(-278.33,207.79) --
	(-276.89,207.79) --
	(-275.44,207.79) --
	(-274.00,207.79) --
	(-272.55,207.79) --
	(-271.11,207.79) --
	(-269.66,207.79) --
	(-268.22,207.79) --
	(-266.77,206.53) --
	(-265.33,206.53) --
	(-263.88,206.53) --
	(-262.44,206.53) --
	(-260.99,206.53) --
	(-259.55,206.53) --
	(-258.10,206.53) --
	(-256.66,206.53) --
	(-255.21,206.53) --
	(-253.77,206.53) --
	(-252.32,206.53) --
	(-250.88,206.53) --
	(-249.43,206.53) --
	(-247.99,206.53) --
	(-246.54,206.53) --
	(-245.10,206.53) --
	(-243.65,206.53) --
	(-242.21,206.53) --
	(-240.76,206.53) --
	(-239.32,206.53) --
	(-237.87,206.53) --
	(-236.43,206.53) --
	(-234.98,206.53) --
	(-233.54,206.53) --
	(-232.09,206.53) --
	(-230.65,206.53) --
	(-229.20,206.53) --
	(-227.76,206.53) --
	(-226.31,206.53) --
	(-224.87,206.53) --
	(-223.43,208.00) --
	(-221.98,208.00) --
	(-220.54,208.00) --
	(-219.09,208.00) --
	(-217.65,208.00) --
	(-216.20,208.00) --
	(-214.76,208.00) --
	(-213.31,208.00) --
	(-211.87,208.00) --
	(-210.42,208.00) --
	(-208.98,208.00) --
	(-207.53,208.00) --
	(-206.09,208.00) --
	(-204.64,208.00) --
	(-203.20,208.00) --
	(-201.75,208.00) --
	(-200.31,208.00) --
	(-198.86,208.00) --
	(-197.42,208.00) --
	(-195.97,208.00) --
	(-194.53,208.00) --
	(-193.08,208.00) --
	(-191.64,208.00) --
	(-190.19,208.00) --
	(-188.75,208.00) --
	(-187.30,208.00) --
	(-185.86,208.00) --
	(-184.41,208.00) --
	(-182.97,208.00) --
	(-181.52,208.00) --
	(-180.08,209.69) --
	(-178.63,209.69) --
	(-177.19,209.69) --
	(-175.74,209.69) --
	(-174.30,209.69) --
	(-172.85,209.69) --
	(-171.41,209.69) --
	(-169.96,209.69) --
	(-168.52,209.69) --
	(-167.07,209.69) --
	(-165.63,209.69) --
	(-164.18,209.69) --
	(-162.74,209.69) --
	(-161.29,209.69) --
	(-159.85,209.69) --
	(-158.40,209.69) --
	(-156.96,209.69) --
	(-155.52,209.69) --
	(-154.07,209.69) --
	(-152.63,209.69) --
	(-151.18,209.69) --
	(-149.74,209.69) --
	(-148.29,209.69) --
	(-146.85,209.69) --
	(-145.40,209.69) --
	(-143.96,209.69) --
	(-142.51,209.69) --
	(-141.07,209.69) --
	(-139.62,209.69) --
	(-138.18,209.69) --
	(-136.73,204.88) --
	(-135.29,204.88) --
	(-133.84,204.88) --
	(-132.40,204.88) --
	(-130.95,204.88) --
	(-129.51,204.88) --
	(-128.06,204.88) --
	(-126.62,204.88) --
	(-125.17,204.88) --
	(-123.73,204.88) --
	(-122.28,204.88) --
	(-120.84,204.88) --
	(-119.39,204.88) --
	(-117.95,204.88) --
	(-116.50,204.88) --
	(-115.06,204.88) --
	(-113.61,204.88) --
	(-112.17,204.88) --
	(-110.72,204.88) --
	(-109.28,204.88) --
	(-107.83,204.88) --
	(-106.39,204.88) --
	(-104.94,204.88) --
	(-103.50,204.88) --
	(-102.05,204.88) --
	(-100.61,204.88) --
	(-99.16,204.88) --
	(-97.72,204.88) --
	(-96.27,204.88) --
	(-94.83,204.88) --
	(-93.38,204.54) --
	(-91.94,204.54) --
	(-90.50,204.54) --
	(-89.05,204.54) --
	(-87.61,204.54) --
	(-86.16,204.54) --
	(-84.72,204.54) --
	(-83.27,204.54) --
	(-81.83,204.54) --
	(-80.38,204.54) --
	(-78.94,204.54) --
	(-77.49,204.54) --
	(-76.05,204.54) --
	(-74.60,204.54) --
	(-73.16,204.54) --
	(-71.71,204.54) --
	(-70.27,204.54) --
	(-68.82,204.54) --
	(-67.38,204.54) --
	(-65.93,204.54) --
	(-64.49,204.54) --
	(-63.04,204.54) --
	(-61.60,204.54) --
	(-60.15,204.54) --
	(-58.71,204.54) --
	(-57.26,204.54) --
	(-55.82,204.54) --
	(-54.37,204.54) --
	(-52.93,204.54) --
	(-51.48,204.54) --
	(-50.04,205.47) --
	(-48.59,205.47) --
	(-47.15,205.47) --
	(-45.70,205.47) --
	(-44.26,205.47) --
	(-42.81,205.47) --
	(-41.37,205.47) --
	(-39.92,205.47) --
	(-38.48,205.47) --
	(-37.03,205.47) --
	(-35.59,205.47) --
	(-34.14,205.47) --
	(-32.70,205.47) --
	(-31.25,205.47) --
	(-29.81,205.47) --
	(-28.36,205.47) --
	(-26.92,205.47) --
	(-25.47,205.47) --
	(-24.03,205.47) --
	(-22.59,205.47) --
	(-21.14,205.47) --
	(-19.70,205.47) --
	(-18.25,205.47) --
	(-16.81,205.47) --
	(-15.36,205.47) --
	(-13.92,205.47) --
	(-12.47,205.47) --
	(-11.03,205.47) --
	( -9.58,205.47) --
	( -8.14,205.47) --
	( -6.69,203.37) --
	( -5.25,203.37) --
	( -3.80,203.37) --
	( -2.36,203.37) --
	( -0.91,203.37) --
	(  0.53,203.37) --
	(  1.98,203.37) --
	(  3.42,203.37) --
	(  4.87,203.37) --
	(  6.31,203.37) --
	(  7.76,203.37) --
	(  9.20,203.37) --
	( 10.65,203.37) --
	( 12.09,203.37) --
	( 13.54,203.37) --
	( 14.98,203.37) --
	( 16.43,203.37) --
	( 17.87,203.37) --
	( 19.32,203.37) --
	( 20.76,203.37) --
	( 22.21,203.37) --
	( 23.65,203.37) --
	( 25.10,203.37) --
	( 26.54,203.37) --
	( 27.99,203.37) --
	( 29.43,203.37) --
	( 30.88,203.37) --
	( 32.32,203.37) --
	( 33.77,203.37) --
	( 35.21,203.37) --
	( 36.66,213.29) --
	( 38.10,213.29) --
	( 39.55,213.29) --
	( 40.99,213.29) --
	( 42.44,213.29) --
	( 43.88,213.29) --
	( 45.32,213.29) --
	( 46.77,213.29) --
	( 48.21,213.29) --
	( 49.66,213.29) --
	( 51.10,213.29) --
	( 52.55,213.29) --
	( 53.99,213.29) --
	( 55.44,213.29) --
	( 56.88,213.29) --
	( 58.33,213.29) --
	( 59.77,213.29) --
	( 61.22,213.29) --
	( 62.66,213.29) --
	( 64.11,213.29) --
	( 65.55,213.29) --
	( 67.00,213.29) --
	( 68.44,213.29) --
	( 69.89,213.29) --
	( 71.33,213.29) --
	( 72.78,213.29) --
	( 74.22,213.29) --
	( 75.67,213.29) --
	( 77.11,213.29) --
	( 78.56,213.29) --
	( 80.00,209.85) --
	( 81.45,209.85) --
	( 82.89,209.85) --
	( 84.34,209.85) --
	( 85.78,209.85) --
	( 87.23,209.85) --
	( 88.67,209.85) --
	( 90.12,209.85) --
	( 91.56,209.85) --
	( 93.01,209.85) --
	( 94.45,209.85) --
	( 95.90,209.85) --
	( 97.34,209.85) --
	( 98.79,209.85) --
	(100.23,209.85) --
	(101.68,209.85) --
	(103.12,209.85) --
	(104.57,209.85) --
	(106.01,209.85) --
	(107.46,209.85) --
	(108.90,209.85) --
	(110.35,209.85) --
	(111.79,209.85) --
	(113.23,209.85) --
	(114.68,209.85) --
	(116.12,209.85) --
	(117.57,209.85) --
	(119.01,209.85) --
	(120.46,209.85) --
	(121.90,209.85) --
	(123.35,194.96) --
	(124.79,194.96) --
	(126.24,194.96) --
	(127.68,194.96) --
	(129.13,194.96) --
	(130.57,194.96) --
	(132.02,194.96) --
	(133.46,194.96) --
	(134.91,194.96) --
	(136.35,194.96) --
	(137.80,194.96) --
	(139.24,194.96) --
	(140.69,194.96) --
	(142.13,194.96) --
	(143.58,194.96) --
	(145.02,194.96) --
	(146.47,194.96) --
	(147.91,194.96) --
	(149.36,194.96) --
	(150.80,194.96) --
	(152.25,194.96) --
	(153.69,194.96) --
	(155.14,194.96) --
	(156.58,194.96) --
	(158.03,194.96) --
	(159.47,194.96) --
	(160.92,194.96) --
	(162.36,194.96) --
	(163.81,194.96) --
	(165.25,194.96) --
	(166.70,180.27) --
	(168.14,180.27) --
	(169.59,180.27) --
	(171.03,180.27) --
	(172.48,180.27) --
	(173.92,180.27) --
	(175.37,180.27) --
	(176.81,180.27) --
	(178.26,180.27) --
	(179.70,180.27) --
	(181.14,180.27) --
	(182.59,180.27) --
	(184.03,180.27) --
	(185.48,180.27) --
	(186.92,180.27) --
	(188.37,180.27) --
	(189.81,180.27) --
	(191.26,180.27) --
	(192.70,180.27) --
	(194.15,180.27) --
	(195.59,180.27) --
	(197.04,180.27) --
	(198.48,180.27) --
	(199.93,180.27) --
	(201.37,180.27) --
	(202.82,180.27) --
	(204.26,180.27) --
	(205.71,180.27) --
	(207.15,180.27) --
	(208.60,180.27) --
	(210.04,164.26) --
	(211.49,164.26) --
	(212.93,164.26) --
	(214.38,164.26) --
	(215.82,164.26) --
	(217.27,164.26) --
	(218.71,164.26) --
	(220.16,164.26) --
	(221.60,164.26) --
	(223.05,164.26) --
	(224.49,164.26) --
	(225.94,164.26) --
	(227.38,164.26) --
	(228.83,164.26) --
	(230.27,164.26) --
	(231.72,164.26) --
	(233.16,164.26) --
	(234.61,164.26) --
	(236.05,164.26) --
	(237.50,164.26) --
	(238.94,164.26) --
	(240.39,164.26) --
	(241.83,164.26) --
	(243.28,164.26) --
	(244.72,164.26) --
	(246.16,164.26) --
	(247.61,164.26) --
	(249.05,164.26) --
	(250.50,164.26) --
	(251.94,164.26) --
	(253.39,179.62) --
	(254.83,179.62) --
	(256.28,179.62) --
	(257.72,179.62) --
	(259.17,179.62) --
	(260.61,179.62) --
	(262.06,179.62) --
	(263.50,179.62) --
	(264.95,179.62) --
	(266.39,179.62) --
	(267.84,179.62) --
	(269.28,179.62) --
	(270.73,179.62) --
	(272.17,179.62) --
	(273.62,179.62) --
	(275.06,179.62) --
	(276.51,179.62) --
	(277.95,179.62) --
	(279.40,179.62) --
	(280.84,179.62) --
	(282.29,179.62) --
	(283.73,179.62) --
	(285.18,179.62) --
	(286.62,179.62) --
	(288.07,179.62) --
	(289.51,179.62) --
	(290.96,179.62) --
	(292.40,179.62) --
	(293.85,179.62) --
	(295.29,179.62) --
	(296.74,181.03) --
	(298.18,181.03) --
	(299.63,181.03) --
	(301.07,181.03) --
	(302.52,181.03) --
	(303.96,181.03) --
	(305.41,181.03) --
	(306.85,181.03) --
	(308.30,181.03) --
	(309.74,181.03) --
	(311.19,181.03) --
	(312.63,181.03) --
	(314.07,181.03) --
	(315.52,181.03) --
	(316.96,181.03) --
	(318.41,181.03) --
	(319.85,181.03) --
	(321.30,181.03) --
	(322.74,181.03) --
	(324.19,181.03) --
	(325.63,181.03) --
	(327.08,181.03) --
	(328.52,181.03) --
	(329.97,181.03) --
	(331.41,181.03) --
	(332.86,181.03) --
	(334.30,181.03) --
	(335.75,181.03) --
	(337.19,181.03) --
	(338.64,181.03) --
	(340.08,189.73) --
	(341.53,189.73) --
	(342.97,189.73) --
	(344.42,189.73) --
	(345.86,189.73) --
	(347.31,189.73) --
	(348.75,189.73) --
	(350.20,189.73) --
	(351.64,189.73) --
	(353.09,189.73) --
	(354.53,189.73) --
	(355.98,189.73) --
	(357.42,189.73) --
	(358.87,189.73) --
	(360.31,189.73) --
	(361.76,189.73) --
	(363.20,189.73) --
	(364.65,189.73) --
	(366.09,189.73) --
	(367.54,189.73) --
	(368.98,189.73) --
	(370.43,189.73) --
	(371.87,189.73) --
	(373.32,189.73) --
	(374.76,189.73) --
	(376.21,189.73) --
	(377.65,189.73) --
	(379.10,189.73) --
	(380.54,189.73) --
	(381.98,189.73) --
	(383.43,157.86) --
	(384.87,157.86) --
	(386.32,157.86) --
	(387.76,157.86) --
	(389.21,157.86) --
	(390.65,157.86) --
	(392.10,157.86) --
	(393.54,157.86) --
	(394.99,157.86) --
	(396.43,157.86) --
	(397.88,157.86) --
	(399.32,157.86) --
	(400.77,157.86) --
	(402.21,157.86) --
	(403.66,157.86) --
	(405.10,157.86) --
	(406.55,157.86) --
	(407.99,157.86) --
	(409.44,157.86) --
	(410.88,157.86) --
	(412.33,157.86) --
	(413.77,157.86) --
	(415.22,157.86) --
	(416.66,157.86) --
	(418.11,157.86) --
	(419.55,157.86) --
	(421.00,157.86) --
	(422.44,157.86) --
	(423.89,157.86) --
	(425.33,157.86) --
	(426.78,182.33) --
	(428.22,182.33) --
	(429.67,182.33) --
	(431.11,182.33) --
	(432.56,182.33) --
	(434.00,182.33) --
	(435.45,182.33) --
	(436.89,182.33) --
	(438.34,182.33) --
	(439.78,182.33) --
	(441.23,182.33) --
	(442.67,182.33) --
	(444.12,182.33) --
	(445.56,182.33) --
	(447.01,182.33) --
	(448.45,182.33) --
	(449.89,182.33) --
	(451.34,182.33) --
	(452.78,182.33) --
	(454.23,182.33) --
	(455.67,182.33) --
	(457.12,182.33) --
	(458.56,182.33) --
	(460.01,182.33) --
	(461.45,182.33) --
	(462.90,182.33) --
	(464.34,182.33) --
	(465.79,182.33) --
	(467.23,182.33) --
	(468.68,182.33) --
	(470.12,160.40) --
	(471.57,160.40) --
	(473.01,160.40) --
	(474.46,160.40) --
	(475.90,160.40) --
	(477.35,160.40) --
	(478.79,160.40) --
	(480.24,160.40) --
	(481.68,160.40) --
	(483.13,160.40) --
	(484.57,160.40) --
	(486.02,160.40) --
	(487.46,160.40) --
	(488.91,160.40) --
	(490.35,160.40) --
	(491.80,160.40) --
	(493.24,160.40) --
	(494.69,160.40) --
	(496.13,160.40) --
	(497.58,160.40) --
	(499.02,160.40) --
	(500.47,160.40) --
	(501.91,160.40) --
	(503.36,160.40) --
	(504.80,160.40) --
	(506.25,160.40) --
	(507.69,160.40) --
	(509.14,160.40) --
	(510.58,160.40) --
	(512.03,160.40) --
	(513.47,204.97) --
	(514.92,204.97) --
	(516.36,204.97) --
	(517.80,204.97) --
	(519.25,204.97) --
	(520.69,204.97) --
	(522.14,204.97) --
	(523.58,204.97) --
	(525.03,204.97) --
	(526.47,204.97) --
	(527.92,204.97) --
	(529.36,204.97) --
	(530.81,204.97) --
	(532.25,204.97) --
	(533.70,204.97) --
	(535.14,204.97) --
	(536.59,204.97) --
	(538.03,204.97) --
	(539.48,204.97) --
	(540.92,204.97) --
	(542.37,204.97) --
	(543.81,204.97) --
	(545.26,204.97) --
	(546.70,204.97) --
	(548.15,204.97) --
	(549.59,204.97) --
	(551.04,204.97) --
	(552.48,204.97) --
	(553.93,204.97) --
	(555.37,204.97) --
	(556.82,204.58) --
	(558.26,204.58) --
	(559.71,204.58) --
	(561.15,204.58) --
	(562.60,204.58) --
	(564.04,204.58) --
	(565.49,204.58) --
	(566.93,204.58) --
	(568.38,204.58) --
	(569.82,204.58) --
	(571.27,204.58) --
	(572.71,204.58) --
	(574.16,204.58) --
	(575.60,204.58) --
	(577.05,204.58) --
	(578.49,204.58) --
	(579.94,204.58) --
	(581.38,204.58) --
	(582.82,204.58) --
	(584.27,204.58) --
	(585.71,204.58) --
	(587.16,204.58) --
	(588.60,204.58) --
	(590.05,204.58) --
	(591.49,204.58) --
	(592.94,204.58) --
	(594.38,204.58) --
	(595.83,204.58) --
	(597.27,204.58) --
	(598.72,204.58) --
	(600.16,205.84) --
	(601.61,205.84) --
	(603.05,205.84) --
	(604.50,205.84) --
	(605.94,205.84) --
	(607.39,205.84) --
	(608.83,205.84) --
	(610.28,205.84) --
	(611.72,205.84) --
	(613.17,205.84) --
	(614.61,205.84) --
	(616.06,205.84) --
	(617.50,205.84) --
	(618.95,205.84) --
	(620.39,205.84) --
	(621.84,205.84) --
	(623.28,205.84) --
	(624.73,205.84) --
	(626.17,205.84) --
	(627.62,205.84) --
	(629.06,205.84) --
	(630.51,205.84) --
	(631.95,205.84) --
	(633.40,205.84) --
	(634.84,205.84) --
	(636.29,205.84) --
	(637.73,205.84) --
	(639.18,205.84) --
	(640.62,205.84) --
	(642.07,205.84) --
	(643.51,208.41) --
	(644.96,208.41) --
	(646.40,208.41) --
	(647.85,208.41) --
	(649.29,208.41) --
	(650.73,208.41) --
	(652.18,208.41) --
	(653.62,208.41) --
	(655.07,208.41) --
	(656.51,208.41) --
	(657.96,208.41) --
	(659.40,208.41) --
	(660.85,208.41) --
	(662.29,208.41) --
	(663.74,208.41) --
	(665.18,208.41) --
	(666.63,208.41) --
	(668.07,208.41) --
	(669.52,208.41) --
	(670.96,208.41) --
	(672.41,208.41) --
	(673.85,208.41) --
	(675.30,208.41) --
	(676.74,208.41) --
	(678.19,208.41) --
	(679.63,208.41) --
	(681.08,208.41) --
	(682.52,208.41) --
	(683.97,208.41) --
	(685.41,208.41) --
	(686.86,210.47) --
	(688.30,210.47) --
	(689.75,210.47) --
	(691.19,210.47) --
	(692.64,210.47) --
	(694.08,210.47) --
	(695.53,210.47) --
	(696.97,210.47) --
	(698.42,210.47) --
	(699.86,210.47) --
	(701.31,210.47) --
	(702.75,210.47) --
	(704.20,210.47) --
	(705.64,210.47) --
	(707.09,210.47) --
	(708.53,210.47) --
	(709.98,210.47) --
	(711.42,210.47) --
	(712.87,210.47) --
	(714.31,210.47) --
	(715.76,210.47) --
	(717.20,210.47) --
	(718.64,210.47) --
	(720.09,210.47) --
	(721.53,210.47) --
	(722.98,210.47) --
	(724.42,210.47) --
	(725.87,210.47) --
	(727.31,210.47) --
	(728.76,210.47) --
	(730.20,213.63) --
	(731.65,213.63) --
	(733.09,213.63) --
	(734.54,213.63) --
	(735.98,213.63) --
	(737.43,213.63) --
	(738.87,213.63) --
	(740.32,213.63) --
	(741.76,213.63) --
	(743.21,213.63) --
	(744.65,213.63) --
	(746.10,213.63) --
	(747.54,213.63) --
	(748.99,213.63) --
	(750.43,213.63) --
	(751.88,213.63) --
	(753.32,213.63) --
	(754.77,213.63) --
	(756.21,213.63) --
	(757.66,213.63) --
	(759.10,213.63) --
	(760.55,213.63) --
	(761.99,213.63) --
	(763.44,213.63) --
	(764.88,213.63) --
	(766.33,213.63) --
	(767.77,213.63) --
	(769.22,213.63) --
	(770.66,213.63) --
	(772.11,213.63) --
	(773.55,219.76) --
	(775.00,219.76) --
	(776.44,219.76) --
	(777.89,219.76) --
	(779.33,219.76) --
	(780.78,219.76) --
	(782.22,219.76) --
	(783.67,219.76) --
	(785.11,219.76) --
	(786.55,219.76) --
	(788.00,219.76) --
	(789.44,219.76) --
	(790.89,219.76) --
	(792.33,219.76) --
	(793.78,219.76) --
	(795.22,219.76) --
	(796.67,219.76) --
	(798.11,219.76) --
	(799.56,219.76) --
	(801.00,219.76) --
	(802.45,219.76) --
	(803.89,219.76) --
	(805.34,219.76) --
	(806.78,219.76) --
	(808.23,219.76) --
	(809.67,219.76) --
	(811.12,219.76) --
	(812.56,219.76) --
	(814.01,219.76) --
	(815.45,219.76) --
	(816.90,219.48) --
	(818.34,219.48) --
	(819.79,219.48) --
	(821.23,219.48) --
	(822.68,219.48) --
	(824.12,219.48) --
	(825.57,219.48) --
	(827.01,219.48) --
	(828.46,219.48) --
	(829.90,219.48) --
	(831.35,219.48) --
	(832.79,219.48) --
	(834.24,219.48) --
	(835.68,219.48) --
	(837.13,219.48) --
	(838.57,219.48) --
	(840.02,219.48) --
	(841.46,219.48) --
	(842.91,219.48) --
	(844.35,219.48) --
	(845.80,219.48) --
	(847.24,219.48) --
	(848.69,219.48) --
	(850.13,219.48) --
	(851.58,219.48) --
	(853.02,219.48) --
	(854.46,219.48) --
	(855.91,219.48) --
	(857.35,219.48) --
	(858.80,219.48) --
	(860.24,216.24) --
	(861.69,216.24) --
	(863.13,216.24) --
	(864.58,216.24) --
	(866.02,216.24) --
	(867.47,216.24) --
	(868.91,216.24) --
	(870.36,216.24) --
	(871.80,216.24) --
	(873.25,216.24) --
	(874.69,216.24) --
	(876.14,216.24) --
	(877.58,216.24) --
	(879.03,216.24) --
	(880.47,216.24) --
	(881.92,216.24) --
	(883.36,216.24) --
	(884.81,216.24) --
	(886.25,216.24) --
	(887.70,216.24) --
	(889.14,216.24) --
	(890.59,216.24) --
	(892.03,216.24) --
	(893.48,216.24) --
	(894.92,216.24) --
	(896.37,216.24) --
	(897.81,216.24) --
	(899.26,216.24) --
	(900.70,216.24) --
	(902.15,216.24) --
	(903.59,211.22) --
	(905.04,211.22) --
	(906.48,211.22) --
	(907.93,211.22) --
	(909.37,211.22) --
	(910.82,211.22) --
	(912.26,211.22) --
	(913.71,211.22) --
	(915.15,211.22) --
	(916.60,211.22) --
	(918.04,211.22) --
	(919.48,211.22) --
	(920.93,211.22) --
	(922.37,211.22) --
	(923.82,211.22) --
	(925.26,211.22) --
	(926.71,211.22) --
	(928.15,211.22) --
	(929.60,211.22) --
	(931.04,211.22) --
	(932.49,211.22) --
	(933.93,211.22) --
	(935.38,211.22) --
	(936.82,211.22) --
	(938.27,211.22) --
	(939.71,211.22) --
	(941.16,211.22) --
	(942.60,211.22) --
	(944.05,211.22) --
	(945.49,211.22) --
	(946.94,206.86) --
	(948.38,206.86) --
	(949.83,206.86) --
	(951.27,206.86) --
	(952.72,206.86) --
	(954.16,206.86) --
	(955.61,206.86) --
	(957.05,206.86) --
	(958.50,206.86) --
	(959.94,206.86) --
	(961.39,206.86) --
	(962.83,206.86) --
	(964.28,206.86) --
	(965.72,206.86) --
	(967.17,206.86) --
	(968.61,206.86) --
	(970.06,206.86) --
	(971.50,206.86) --
	(972.95,206.86) --
	(974.39,206.86) --
	(975.84,206.86) --
	(977.28,206.86) --
	(978.73,206.86) --
	(980.17,206.86) --
	(981.62,206.86) --
	(983.06,206.86) --
	(984.51,206.86) --
	(985.95,206.86) --
	(987.39,206.86) --
	(988.84,206.86) --
	(990.28,204.15) --
	(991.73,204.15) --
	(993.17,204.15) --
	(994.62,204.15) --
	(996.06,204.15) --
	(997.51,204.15) --
	(998.95,204.15) --
	(1000.40,204.15) --
	(1001.84,204.15) --
	(1003.29,204.15) --
	(1004.73,204.15) --
	(1006.18,204.15) --
	(1007.62,204.15) --
	(1009.07,204.15) --
	(1010.51,204.15) --
	(1011.96,204.15) --
	(1013.40,204.15) --
	(1014.85,204.15) --
	(1016.29,204.15) --
	(1017.74,204.15) --
	(1019.18,204.15) --
	(1020.63,204.15) --
	(1022.07,204.15) --
	(1023.52,204.15) --
	(1024.96,204.15) --
	(1026.41,204.15) --
	(1027.85,204.15) --
	(1029.30,204.15) --
	(1030.74,204.15) --
	(1032.19,204.15) --
	(1033.63,200.89) --
	(1035.08,200.89) --
	(1036.52,200.89) --
	(1037.97,200.89) --
	(1039.41,200.89) --
	(1040.86,200.89) --
	(1042.30,200.89) --
	(1043.75,200.89) --
	(1045.19,200.89) --
	(1046.64,200.89) --
	(1048.08,200.89) --
	(1049.53,200.89) --
	(1050.97,200.89) --
	(1052.42,200.89) --
	(1053.86,200.89) --
	(1055.30,200.89) --
	(1056.75,200.89) --
	(1058.19,200.89) --
	(1059.64,200.89) --
	(1061.08,200.89) --
	(1062.53,200.89) --
	(1063.97,200.89) --
	(1065.42,200.89) --
	(1066.86,200.89) --
	(1068.31,200.89) --
	(1069.75,200.89) --
	(1071.20,200.89) --
	(1072.64,200.89) --
	(1074.09,200.89) --
	(1075.53,200.89) --
	(1076.98,199.30) --
	(1078.42,199.30) --
	(1079.87,199.30) --
	(1081.31,199.30) --
	(1082.76,199.30) --
	(1084.20,199.30) --
	(1085.65,199.30) --
	(1087.09,199.30) --
	(1088.54,199.30) --
	(1089.98,199.30) --
	(1091.43,199.30) --
	(1092.87,199.30) --
	(1094.32,199.30) --
	(1095.76,199.30) --
	(1097.21,199.30) --
	(1098.65,199.30) --
	(1100.10,199.30) --
	(1101.54,199.30) --
	(1102.99,199.30) --
	(1104.43,199.30) --
	(1105.88,199.30) --
	(1107.32,199.30) --
	(1108.77,199.30) --
	(1110.21,199.30) --
	(1111.66,199.30) --
	(1113.10,199.30) --
	(1114.55,199.30) --
	(1115.99,199.30) --
	(1117.44,199.30) --
	(1118.88,199.30) --
	(1120.33,199.97) --
	(1121.77,199.97) --
	(1123.21,199.97) --
	(1124.66,199.97) --
	(1126.10,199.97) --
	(1127.55,199.97) --
	(1128.99,199.97) --
	(1130.44,199.97) --
	(1131.88,199.97) --
	(1133.33,199.97) --
	(1134.77,199.97) --
	(1136.22,199.97) --
	(1137.66,199.97) --
	(1139.11,199.97) --
	(1140.55,199.97) --
	(1142.00,199.97) --
	(1143.44,199.97) --
	(1144.89,199.97) --
	(1146.33,199.97) --
	(1147.78,199.97) --
	(1149.22,199.97) --
	(1150.67,199.97) --
	(1152.11,199.97) --
	(1153.56,199.97) --
	(1155.00,199.97) --
	(1156.45,199.97) --
	(1157.89,199.97) --
	(1159.34,199.97) --
	(1160.78,199.97) --
	(1162.23,199.97) --
	(1163.67,197.45) --
	(1165.12,197.45) --
	(1166.56,197.45) --
	(1168.01,197.45) --
	(1169.45,197.45) --
	(1170.90,197.45) --
	(1172.34,197.45) --
	(1173.79,197.45) --
	(1175.23,197.45) --
	(1176.68,197.45) --
	(1178.12,197.45) --
	(1179.57,197.45) --
	(1181.01,197.45) --
	(1182.46,197.45) --
	(1183.90,197.45) --
	(1185.35,197.45) --
	(1186.79,197.45) --
	(1188.24,197.45) --
	(1189.68,197.45) --
	(1191.12,197.45) --
	(1192.57,197.45) --
	(1194.01,197.45) --
	(1195.46,197.45) --
	(1196.90,197.45) --
	(1198.35,197.45) --
	(1199.79,197.45) --
	(1201.24,197.45) --
	(1202.68,197.45) --
	(1204.13,197.45) --
	(1205.57,197.45) --
	(1207.02,195.00) --
	(1208.46,195.00) --
	(1209.91,195.00) --
	(1211.35,195.00) --
	(1212.80,195.00) --
	(1214.24,195.00) --
	(1215.69,195.00) --
	(1217.13,195.00) --
	(1218.58,195.00) --
	(1220.02,195.00) --
	(1221.47,195.00) --
	(1222.91,195.00) --
	(1224.36,195.00) --
	(1225.80,195.00) --
	(1227.25,195.00) --
	(1228.69,195.00) --
	(1230.14,195.00) --
	(1231.58,195.00) --
	(1233.03,195.00) --
	(1234.47,195.00) --
	(1235.92,195.00) --
	(1237.36,195.00) --
	(1238.81,195.00) --
	(1240.25,195.00) --
	(1241.70,195.00) --
	(1243.14,195.00) --
	(1244.59,195.00) --
	(1246.03,195.00) --
	(1247.48,195.00) --
	(1248.92,195.00) --
	(1250.37,191.27) --
	(1251.81,191.27) --
	(1253.26,191.27) --
	(1254.70,191.27) --
	(1256.14,191.27) --
	(1257.59,191.27) --
	(1259.03,191.27) --
	(1260.48,191.27) --
	(1261.92,191.27) --
	(1263.37,191.27) --
	(1264.81,191.27) --
	(1266.26,191.27) --
	(1267.70,191.27) --
	(1269.15,191.27) --
	(1270.59,191.27) --
	(1272.04,191.27) --
	(1273.48,191.27) --
	(1274.93,191.27) --
	(1276.37,191.27) --
	(1277.82,191.27) --
	(1279.26,191.27) --
	(1280.71,191.27) --
	(1282.15,191.27) --
	(1283.60,191.27) --
	(1285.04,191.27) --
	(1286.49,191.27) --
	(1287.93,191.27) --
	(1289.38,191.27) --
	(1290.82,191.27) --
	(1292.27,191.27) --
	(1293.71,192.07) --
	(1295.16,192.07) --
	(1296.60,192.07) --
	(1298.05,192.07) --
	(1299.49,192.07) --
	(1300.94,192.07) --
	(1302.38,192.07) --
	(1303.83,192.07) --
	(1305.27,192.07) --
	(1306.72,192.07) --
	(1308.16,192.07) --
	(1309.61,192.07) --
	(1311.05,192.07) --
	(1312.50,192.07) --
	(1313.94,192.07) --
	(1315.39,192.07) --
	(1316.83,192.07) --
	(1318.28,192.07) --
	(1319.72,192.07) --
	(1321.17,192.07) --
	(1322.61,192.07) --
	(1324.05,192.07) --
	(1325.50,192.07) --
	(1326.94,192.07) --
	(1328.39,192.07) --
	(1329.83,192.07) --
	(1331.28,192.07) --
	(1332.72,192.07) --
	(1334.17,192.07) --
	(1335.61,192.07) --
	(1337.06,191.45) --
	(1338.50,191.45) --
	(1339.95,191.45) --
	(1341.39,191.45) --
	(1342.84,191.45) --
	(1344.28,191.45) --
	(1345.73,191.45) --
	(1347.17,191.45) --
	(1348.62,191.45) --
	(1350.06,191.45) --
	(1351.51,191.45) --
	(1352.95,191.45) --
	(1354.40,191.45) --
	(1355.84,191.45) --
	(1357.29,191.45) --
	(1358.73,191.45) --
	(1360.18,191.45) --
	(1361.62,191.45) --
	(1363.07,191.45) --
	(1364.51,191.45) --
	(1365.96,191.45) --
	(1367.40,191.45) --
	(1368.85,191.45) --
	(1370.29,191.45) --
	(1371.74,191.45) --
	(1373.18,191.45) --
	(1374.63,191.45) --
	(1376.07,191.45) --
	(1377.52,191.45) --
	(1378.96,191.45) --
	(1380.41,190.86) --
	(1381.85,190.86) --
	(1383.30,190.86) --
	(1384.74,190.86) --
	(1386.19,190.86) --
	(1387.63,190.86) --
	(1389.08,190.86) --
	(1390.52,190.86) --
	(1391.96,190.86) --
	(1393.41,190.86) --
	(1394.85,190.86) --
	(1396.30,190.86) --
	(1397.74,190.86) --
	(1399.19,190.86) --
	(1400.63,190.86) --
	(1402.08,190.86) --
	(1403.52,190.86) --
	(1404.97,190.86) --
	(1406.41,190.86) --
	(1407.86,190.86) --
	(1409.30,190.86) --
	(1410.75,190.86) --
	(1412.19,190.86) --
	(1413.64,190.86) --
	(1415.08,190.86) --
	(1416.53,190.86) --
	(1417.97,190.86) --
	(1419.42,190.86) --
	(1420.86,190.86) --
	(1422.31,190.86) --
	(1423.75,189.54) --
	(1425.20,189.54) --
	(1426.64,189.54) --
	(1428.09,189.54) --
	(1429.53,189.54) --
	(1430.98,189.54) --
	(1432.42,189.54) --
	(1433.87,189.54) --
	(1435.31,189.54) --
	(1436.76,189.54) --
	(1438.20,189.54) --
	(1439.65,189.54) --
	(1441.09,189.54) --
	(1442.54,189.54) --
	(1443.98,189.54) --
	(1445.43,189.54) --
	(1446.87,189.54) --
	(1448.32,189.54) --
	(1449.76,189.54) --
	(1451.21,189.54) --
	(1452.65,189.54) --
	(1454.10,189.54) --
	(1455.54,189.54) --
	(1456.99,189.54) --
	(1458.43,189.54) --
	(1459.87,189.54) --
	(1461.32,189.54) --
	(1462.76,189.54) --
	(1464.21,189.54) --
	(1465.65,189.54) --
	(1467.10,190.38) --
	(1468.54,190.38) --
	(1469.99,190.38) --
	(1471.43,190.38) --
	(1472.88,190.38) --
	(1474.32,190.38) --
	(1475.77,190.38) --
	(1477.21,190.38) --
	(1478.66,190.38) --
	(1480.10,190.38) --
	(1481.55,190.38) --
	(1482.99,190.38) --
	(1484.44,190.38) --
	(1485.88,190.38) --
	(1487.33,190.38) --
	(1488.77,190.38) --
	(1490.22,190.38) --
	(1491.66,190.38) --
	(1493.11,190.38) --
	(1494.55,190.38) --
	(1496.00,190.38) --
	(1497.44,190.38) --
	(1498.89,190.38) --
	(1500.33,190.38) --
	(1501.78,190.38) --
	(1503.22,190.38) --
	(1504.67,190.38) --
	(1506.11,190.38) --
	(1507.56,190.38) --
	(1509.00,190.38) --
	(1510.45,190.16) --
	(1511.89,190.16) --
	(1513.34,190.16) --
	(1514.78,190.16) --
	(1516.23,190.16) --
	(1517.67,190.16) --
	(1519.12,190.16) --
	(1520.56,190.16) --
	(1522.01,190.16) --
	(1523.45,190.16) --
	(1524.90,190.16) --
	(1526.34,190.16) --
	(1527.78,190.16) --
	(1529.23,190.16) --
	(1530.67,190.16) --
	(1532.12,190.16) --
	(1533.56,190.16) --
	(1535.01,190.16) --
	(1536.45,190.16) --
	(1537.90,190.16) --
	(1539.34,190.16) --
	(1540.79,190.16) --
	(1542.23,190.16) --
	(1543.68,190.16) --
	(1545.12,190.16) --
	(1546.57,190.16) --
	(1548.01,190.16) --
	(1549.46,190.16) --
	(1550.90,190.16) --
	(1552.35,190.16) --
	(1553.79,189.77) --
	(1555.24,189.77) --
	(1556.68,189.77) --
	(1558.13,189.77) --
	(1559.57,189.77) --
	(1561.02,189.77) --
	(1562.46,189.77) --
	(1563.91,189.77) --
	(1565.35,189.77) --
	(1566.80,189.77) --
	(1568.24,189.77) --
	(1569.69,189.77) --
	(1571.13,189.77) --
	(1572.58,189.77) --
	(1574.02,189.77) --
	(1575.47,189.77) --
	(1576.91,189.77) --
	(1578.36,189.77) --
	(1579.80,189.77) --
	(1581.25,189.77) --
	(1582.69,189.77) --
	(1584.14,189.77) --
	(1585.58,189.77) --
	(1587.03,189.77) --
	(1588.47,189.77) --
	(1589.92,189.77) --
	(1591.36,189.77) --
	(1592.80,189.77) --
	(1594.25,189.77) --
	(1595.69,189.77) --
	(1597.14,194.17) --
	(1598.58,194.17) --
	(1600.03,194.17) --
	(1601.47,194.17) --
	(1602.92,194.17) --
	(1604.36,194.17) --
	(1605.81,194.17) --
	(1607.25,194.17) --
	(1608.70,194.17) --
	(1610.14,194.17) --
	(1611.59,194.17) --
	(1613.03,194.17) --
	(1614.48,194.17) --
	(1615.92,194.17) --
	(1617.37,194.17) --
	(1618.81,194.17) --
	(1620.26,194.17) --
	(1621.70,194.17) --
	(1623.15,194.17) --
	(1624.59,194.17) --
	(1626.04,194.17) --
	(1627.48,194.17) --
	(1628.93,194.17) --
	(1630.37,194.17) --
	(1631.82,194.17) --
	(1633.26,194.17) --
	(1634.71,194.17) --
	(1636.15,194.17) --
	(1637.60,194.17) --
	(1639.04,194.17) --
	(1640.49,195.42) --
	(1641.93,195.42) --
	(1643.38,195.42) --
	(1644.82,195.42) --
	(1646.27,195.42) --
	(1647.71,195.42) --
	(1649.16,195.42) --
	(1650.60,195.42) --
	(1652.05,195.42) --
	(1653.49,195.42) --
	(1654.94,195.42) --
	(1656.38,195.42) --
	(1657.83,195.42) --
	(1659.27,195.42) --
	(1660.71,195.42) --
	(1662.16,195.42) --
	(1663.60,195.42) --
	(1665.05,195.42) --
	(1666.49,195.42) --
	(1667.94,195.42) --
	(1669.38,195.42) --
	(1670.83,195.42) --
	(1672.27,195.42) --
	(1673.72,195.42) --
	(1675.16,195.42) --
	(1676.61,195.42) --
	(1678.05,195.42) --
	(1679.50,195.42) --
	(1680.94,195.42) --
	(1682.39,195.42) --
	(1683.83,199.18) --
	(1685.28,199.18) --
	(1686.72,199.18) --
	(1688.17,199.18) --
	(1689.61,199.18) --
	(1691.06,199.18) --
	(1692.50,199.18) --
	(1693.95,199.18) --
	(1695.39,199.18) --
	(1696.84,199.18) --
	(1698.28,199.18) --
	(1699.73,199.18) --
	(1701.17,199.18) --
	(1702.62,199.18) --
	(1704.06,199.18) --
	(1705.51,199.18) --
	(1706.95,199.18) --
	(1708.40,199.18) --
	(1709.84,199.18) --
	(1711.29,199.18) --
	(1712.73,199.18) --
	(1714.18,199.18) --
	(1715.62,199.18) --
	(1717.07,199.18) --
	(1718.51,199.18) --
	(1719.96,199.18) --
	(1721.40,199.18) --
	(1722.85,199.18) --
	(1724.29,199.18) --
	(1725.74,199.18) --
	(1727.18,203.03) --
	(1728.62,203.03) --
	(1730.07,203.03) --
	(1731.51,203.03) --
	(1732.96,203.03) --
	(1734.40,203.03) --
	(1735.85,203.03) --
	(1737.29,203.03) --
	(1738.74,203.03) --
	(1740.18,203.03) --
	(1741.63,203.03) --
	(1743.07,203.03) --
	(1744.52,203.03) --
	(1745.96,203.03) --
	(1747.41,203.03) --
	(1748.85,203.03) --
	(1750.30,203.03) --
	(1751.74,203.03) --
	(1753.19,203.03) --
	(1754.63,203.03) --
	(1756.08,203.03) --
	(1757.52,203.03) --
	(1758.97,203.03) --
	(1760.41,203.03) --
	(1761.86,203.03) --
	(1763.30,203.03) --
	(1764.75,203.03) --
	(1766.19,203.03) --
	(1767.64,203.03) --
	(1769.08,203.03) --
	(1770.53,202.19) --
	(1771.97,202.19) --
	(1773.42,202.19) --
	(1774.86,202.19) --
	(1776.31,202.19) --
	(1777.75,202.19) --
	(1779.20,202.19) --
	(1780.64,202.19) --
	(1782.09,202.19) --
	(1783.53,202.19) --
	(1784.98,202.19) --
	(1786.42,202.19) --
	(1787.87,202.19) --
	(1789.31,202.19) --
	(1790.76,202.19) --
	(1792.20,202.19) --
	(1793.65,202.19) --
	(1795.09,202.19) --
	(1796.53,202.19) --
	(1797.98,202.19) --
	(1799.42,202.19) --
	(1800.87,202.19) --
	(1802.31,202.19) --
	(1803.76,202.19) --
	(1805.20,202.19) --
	(1806.65,202.19) --
	(1808.09,202.19) --
	(1809.54,202.19) --
	(1810.98,202.19) --
	(1812.43,202.19) --
	(1813.87,209.85) --
	(1815.32,209.85) --
	(1816.76,209.85) --
	(1818.21,209.85) --
	(1819.65,209.85) --
	(1821.10,209.85) --
	(1822.54,209.85) --
	(1823.99,209.85) --
	(1825.43,209.85) --
	(1826.88,209.85) --
	(1828.32,209.85) --
	(1829.77,209.85) --
	(1831.21,209.85) --
	(1832.66,209.85) --
	(1834.10,209.85) --
	(1835.55,209.85) --
	(1836.99,209.85) --
	(1838.44,209.85) --
	(1839.88,209.85) --
	(1841.33,209.85) --
	(1842.77,209.85) --
	(1844.22,209.85) --
	(1845.66,209.85) --
	(1847.11,209.85) --
	(1848.55,209.85) --
	(1850.00,209.85) --
	(1851.44,209.85) --
	(1852.89,209.85) --
	(1854.33,209.85) --
	(1855.78,209.85) --
	(1857.22,212.28) --
	(1858.67,212.28) --
	(1860.11,212.28) --
	(1861.56,212.28) --
	(1863.00,212.28) --
	(1864.44,212.28) --
	(1865.89,212.28) --
	(1867.33,212.28) --
	(1868.78,212.28) --
	(1870.22,212.28) --
	(1871.67,212.28) --
	(1873.11,212.28) --
	(1874.56,212.28) --
	(1876.00,212.28) --
	(1877.45,212.28) --
	(1878.89,212.28) --
	(1880.34,212.28) --
	(1881.78,212.28) --
	(1883.23,212.28) --
	(1884.67,212.28) --
	(1886.12,212.28) --
	(1887.56,212.28) --
	(1889.01,212.28) --
	(1890.45,212.28) --
	(1891.90,212.28) --
	(1893.34,212.28) --
	(1894.79,212.28) --
	(1896.23,212.28) --
	(1897.68,212.28) --
	(1899.12,212.28) --
	(1900.57,213.85) --
	(1902.01,213.85) --
	(1903.46,213.85) --
	(1904.90,213.85) --
	(1906.35,213.85) --
	(1907.79,213.85) --
	(1909.24,213.85) --
	(1910.68,213.85) --
	(1912.13,213.85) --
	(1913.57,213.85) --
	(1915.02,213.85) --
	(1916.46,213.85) --
	(1917.91,213.85) --
	(1919.35,213.85) --
	(1920.80,213.85) --
	(1922.24,213.85) --
	(1923.69,213.85) --
	(1925.13,213.85) --
	(1926.58,213.85) --
	(1928.02,213.85) --
	(1929.46,213.85) --
	(1930.91,213.85) --
	(1932.35,213.85) --
	(1933.80,213.85) --
	(1935.24,213.85) --
	(1936.69,213.85) --
	(1938.13,213.85) --
	(1939.58,213.85) --
	(1941.02,213.85) --
	(1942.47,213.85) --
	(1943.91,207.58) --
	(1945.36,207.58) --
	(1946.80,207.58) --
	(1948.25,207.58) --
	(1949.69,207.58) --
	(1951.14,207.58) --
	(1952.58,207.58) --
	(1954.03,207.58) --
	(1955.47,207.58) --
	(1956.92,207.58) --
	(1958.36,207.58) --
	(1959.81,207.58) --
	(1961.25,207.58) --
	(1962.70,207.58) --
	(1964.14,207.58) --
	(1965.59,207.58) --
	(1967.03,207.58) --
	(1968.48,207.58) --
	(1969.92,207.58) --
	(1971.37,207.58) --
	(1972.81,207.58) --
	(1974.26,207.58) --
	(1975.70,207.58) --
	(1977.15,207.58) --
	(1978.59,207.58) --
	(1980.04,207.58) --
	(1981.48,207.58) --
	(1982.93,207.58) --
	(1984.37,207.58) --
	(1985.82,207.58) --
	(1987.26,184.38) --
	(1988.71,184.38) --
	(1990.15,184.38) --
	(1991.60,184.38) --
	(1993.04,184.38) --
	(1994.49,184.38) --
	(1995.93,184.38) --
	(1997.37,184.38) --
	(1998.82,184.38) --
	(2000.26,184.38) --
	(2001.71,184.38) --
	(2003.15,184.38) --
	(2004.60,184.38) --
	(2006.04,184.38) --
	(2007.49,184.38) --
	(2008.93,184.38) --
	(2010.38,184.38) --
	(2011.82,184.38) --
	(2013.27,184.38) --
	(2014.71,184.38) --
	(2016.16,184.38) --
	(2017.60,184.38) --
	(2019.05,184.38) --
	(2020.49,184.38) --
	(2021.94,184.38) --
	(2023.38,184.38) --
	(2024.83,184.38) --
	(2026.27,184.38) --
	(2027.72,184.38) --
	(2029.16,184.38) --
	(2030.61,176.40) --
	(2032.05,176.40) --
	(2033.50,176.40) --
	(2034.94,176.40) --
	(2036.39,176.40) --
	(2037.83,176.40) --
	(2039.28,176.40) --
	(2040.72,176.40) --
	(2042.17,176.40) --
	(2043.61,176.40) --
	(2045.06,176.40) --
	(2046.50,176.40) --
	(2047.95,176.40) --
	(2049.39,176.40) --
	(2050.84,176.40) --
	(2052.28,176.40) --
	(2053.73,176.40) --
	(2055.17,176.40) --
	(2056.62,176.40) --
	(2058.06,176.40) --
	(2059.51,176.40) --
	(2060.95,176.40) --
	(2062.40,176.40) --
	(2063.84,176.40) --
	(2065.28,176.40) --
	(2066.73,176.40) --
	(2068.17,176.40) --
	(2069.62,176.40) --
	(2071.06,176.40) --
	(2072.51,176.40) --
	(2073.95,156.45) --
	(2075.40,156.45) --
	(2076.84,156.45) --
	(2078.29,156.45) --
	(2079.73,156.45) --
	(2081.18,156.45) --
	(2082.62,156.45) --
	(2084.07,156.45) --
	(2085.51,156.45) --
	(2086.96,156.45) --
	(2088.40,156.45) --
	(2089.85,156.45) --
	(2091.29,156.45) --
	(2092.74,156.45) --
	(2094.18,156.45) --
	(2095.63,156.45) --
	(2097.07,156.45) --
	(2098.52,156.45) --
	(2099.96,156.45) --
	(2101.41,156.45) --
	(2102.85,156.45) --
	(2104.30,156.45) --
	(2105.74,156.45) --
	(2107.19,156.45) --
	(2108.63,156.45) --
	(2110.08,156.45) --
	(2111.52,156.45) --
	(2112.97,156.45) --
	(2114.41,156.45) --
	(2115.86,156.45) --
	(2117.30,154.65) --
	(2118.75,154.65) --
	(2120.19,154.65) --
	(2121.64,154.65) --
	(2123.08,154.65) --
	(2124.53,154.65) --
	(2125.97,154.65) --
	(2127.42,154.65) --
	(2128.86,154.65) --
	(2130.31,154.65) --
	(2131.75,154.65) --
	(2133.19,154.65) --
	(2134.64,154.65) --
	(2136.08,154.65) --
	(2137.53,154.65) --
	(2138.97,154.65) --
	(2140.42,154.65) --
	(2141.86,154.65) --
	(2143.31,154.65) --
	(2144.75,154.65) --
	(2146.20,154.65) --
	(2147.64,154.65) --
	(2149.09,154.65) --
	(2150.53,154.65) --
	(2151.98,154.65) --
	(2153.42,154.65) --
	(2154.87,154.65) --
	(2156.31,154.65) --
	(2157.76,154.65) --
	(2159.20,154.65) --
	(2160.65,142.76) --
	(2162.09,142.76) --
	(2163.54,142.76) --
	(2164.98,142.76) --
	(2166.43,142.76) --
	(2167.87,142.76) --
	(2169.32,142.76) --
	(2170.76,142.76) --
	(2172.21,142.76) --
	(2173.65,142.76) --
	(2175.10,142.76) --
	(2176.54,142.76) --
	(2177.99,142.76) --
	(2179.43,142.76) --
	(2180.88,142.76) --
	(2182.32,142.76) --
	(2183.77,142.76) --
	(2185.21,142.76) --
	(2186.66,142.76) --
	(2188.10,142.76) --
	(2189.55,142.76) --
	(2190.99,142.76) --
	(2192.44,142.76) --
	(2193.88,142.76) --
	(2195.33,142.76) --
	(2196.77,142.76) --
	(2198.22,142.76) --
	(2199.66,142.76) --
	(2201.10,142.76) --
	(2202.55,142.76) --
	(2203.99,163.43) --
	(2205.44,163.43) --
	(2206.88,163.43) --
	(2208.33,163.43) --
	(2209.77,163.43) --
	(2211.22,163.43) --
	(2212.66,163.43) --
	(2214.11,163.43) --
	(2215.55,163.43) --
	(2217.00,163.43) --
	(2218.44,163.43) --
	(2219.89,163.43) --
	(2221.33,163.43) --
	(2222.78,163.43) --
	(2224.22,163.43) --
	(2225.67,163.43) --
	(2227.11,163.43) --
	(2228.56,163.43) --
	(2230.00,163.43) --
	(2231.45,163.43) --
	(2232.89,163.43) --
	(2234.34,163.43) --
	(2235.78,163.43) --
	(2237.23,163.43) --
	(2238.67,163.43) --
	(2240.12,163.43) --
	(2241.56,163.43) --
	(2243.01,163.43) --
	(2244.45,163.43) --
	(2245.90,163.43) --
	(2247.34,161.30) --
	(2248.79,161.30) --
	(2250.23,161.30) --
	(2251.68,161.30) --
	(2253.12,161.30) --
	(2254.57,161.30) --
	(2256.01,161.30) --
	(2257.46,161.30) --
	(2258.90,161.30) --
	(2260.35,161.30) --
	(2261.79,161.30) --
	(2263.24,161.30) --
	(2264.68,161.30) --
	(2266.13,161.30) --
	(2267.57,161.30) --
	(2269.01,161.30) --
	(2270.46,161.30) --
	(2271.90,161.30) --
	(2273.35,161.30) --
	(2274.79,161.30) --
	(2276.24,161.30) --
	(2277.68,161.30) --
	(2279.13,161.30) --
	(2280.57,161.30) --
	(2282.02,161.30) --
	(2283.46,161.30) --
	(2284.91,161.30) --
	(2286.35,161.30) --
	(2287.80,161.30) --
	(2289.24,161.30) --
	(2290.69,152.30) --
	(2292.13,152.30) --
	(2293.58,152.30) --
	(2295.02,152.30) --
	(2296.47,152.30) --
	(2297.91,152.30) --
	(2299.36,152.30) --
	(2300.80,152.30) --
	(2302.25,152.30) --
	(2303.69,152.30) --
	(2305.14,152.30) --
	(2306.58,152.30) --
	(2308.03,152.30) --
	(2309.47,152.30) --
	(2310.92,152.30) --
	(2312.36,152.30) --
	(2313.81,152.30) --
	(2315.25,152.30) --
	(2316.70,152.30) --
	(2318.14,152.30) --
	(2319.59,152.30) --
	(2321.03,152.30) --
	(2322.48,152.30) --
	(2323.92,152.30) --
	(2325.37,152.30) --
	(2326.81,152.30) --
	(2328.26,152.30) --
	(2329.70,152.30) --
	(2331.15,152.30) --
	(2332.59,152.30) --
	(2334.03,168.32) --
	(2335.48,168.32) --
	(2336.92,168.32) --
	(2338.37,168.32) --
	(2339.81,168.32) --
	(2341.26,168.32) --
	(2342.70,168.32) --
	(2344.15,168.32) --
	(2345.59,168.32) --
	(2347.04,168.32) --
	(2348.48,168.32) --
	(2349.93,168.32) --
	(2351.37,168.32) --
	(2352.82,168.32) --
	(2354.26,168.32) --
	(2355.71,168.32) --
	(2357.15,168.32) --
	(2358.60,168.32) --
	(2360.04,168.32) --
	(2361.49,168.32) --
	(2362.93,168.32) --
	(2364.38,168.32) --
	(2365.82,168.32) --
	(2367.27,168.32) --
	(2368.71,168.32) --
	(2370.16,168.32) --
	(2371.60,168.32) --
	(2373.05,168.32) --
	(2374.49,168.32) --
	(2375.94,168.32) --
	(2377.38,171.22) --
	(2378.83,171.22) --
	(2380.27,171.22) --
	(2381.72,171.22) --
	(2383.16,171.22) --
	(2384.61,171.22) --
	(2386.05,171.22) --
	(2387.50,171.22) --
	(2388.94,171.22) --
	(2390.39,171.22) --
	(2391.83,171.22) --
	(2393.28,171.22) --
	(2394.72,171.22) --
	(2396.17,171.22) --
	(2397.61,171.22) --
	(2399.06,171.22) --
	(2400.50,171.22) --
	(2401.94,171.22) --
	(2403.39,171.22) --
	(2404.83,171.22) --
	(2406.28,171.22) --
	(2407.72,171.22) --
	(2409.17,171.22) --
	(2410.61,171.22) --
	(2412.06,171.22) --
	(2413.50,171.22) --
	(2414.95,171.22) --
	(2416.39,171.22) --
	(2417.84,171.22) --
	(2419.28,171.22) --
	(2420.73,169.45) --
	(2422.17,169.45) --
	(2423.62,169.45) --
	(2425.06,169.45) --
	(2426.51,169.45) --
	(2427.95,169.45) --
	(2429.40,169.45) --
	(2430.84,169.45) --
	(2432.29,169.45) --
	(2433.73,169.45) --
	(2435.18,169.45) --
	(2436.62,169.45) --
	(2438.07,169.45) --
	(2439.51,169.45) --
	(2440.96,169.45) --
	(2442.40,169.45) --
	(2443.85,169.45) --
	(2445.29,169.45) --
	(2446.74,169.45) --
	(2448.18,169.45) --
	(2449.63,169.45) --
	(2451.07,169.45) --
	(2452.52,169.45) --
	(2453.96,169.45) --
	(2455.41,169.45) --
	(2456.85,169.45) --
	(2458.30,169.45) --
	(2459.74,169.45) --
	(2461.19,169.45) --
	(2462.63,169.45) --
	(2464.08,165.02) --
	(2465.52,165.02) --
	(2466.97,165.02) --
	(2468.41,165.02) --
	(2469.85,165.02) --
	(2471.30,165.02) --
	(2472.74,165.02) --
	(2474.19,165.02) --
	(2475.63,165.02) --
	(2477.08,165.02) --
	(2478.52,165.02) --
	(2479.97,165.02) --
	(2481.41,165.02) --
	(2482.86,165.02) --
	(2484.30,165.02) --
	(2485.75,165.02) --
	(2487.19,165.02) --
	(2488.64,165.02) --
	(2490.08,165.02) --
	(2491.53,165.02) --
	(2492.97,165.02) --
	(2494.42,165.02) --
	(2495.86,165.02) --
	(2497.31,165.02) --
	(2498.75,165.02) --
	(2500.20,165.02) --
	(2501.64,165.02) --
	(2503.09,165.02) --
	(2504.53,165.02) --
	(2505.98,165.02) --
	(2507.42,175.46) --
	(2508.87,175.46) --
	(2510.31,175.46) --
	(2511.76,175.46) --
	(2513.20,175.46) --
	(2514.65,175.46) --
	(2516.09,175.46) --
	(2517.54,175.46) --
	(2518.98,175.46) --
	(2520.43,175.46) --
	(2521.87,175.46) --
	(2523.32,175.46) --
	(2524.76,175.46) --
	(2526.21,175.46) --
	(2527.65,175.46) --
	(2529.10,175.46) --
	(2530.54,175.46) --
	(2531.99,175.46) --
	(2533.43,175.46) --
	(2534.88,175.46) --
	(2536.32,175.46) --
	(2537.76,175.46) --
	(2539.21,175.46) --
	(2540.65,175.46) --
	(2542.10,175.46) --
	(2543.54,175.46) --
	(2544.99,175.46) --
	(2546.43,175.46) --
	(2547.88,175.46) --
	(2549.32,175.46) --
	(2550.77,198.93) --
	(2552.21,198.93) --
	(2553.66,198.93) --
	(2555.10,198.93) --
	(2556.55,198.93) --
	(2557.99,198.93) --
	(2559.44,198.93) --
	(2560.88,198.93) --
	(2562.33,198.93) --
	(2563.77,198.93) --
	(2565.22,198.93) --
	(2566.66,198.93) --
	(2568.11,198.93) --
	(2569.55,198.93) --
	(2571.00,198.93) --
	(2572.44,198.93) --
	(2573.89,198.93) --
	(2575.33,198.93) --
	(2576.78,198.93) --
	(2578.22,198.93) --
	(2579.67,198.93) --
	(2581.11,198.93) --
	(2582.56,198.93) --
	(2584.00,198.93) --
	(2585.45,198.93) --
	(2586.89,198.93) --
	(2588.34,198.93) --
	(2589.78,198.93) --
	(2591.23,198.93) --
	(2592.67,198.93) --
	(2594.12,204.19) --
	(2595.56,204.19) --
	(2597.01,204.19) --
	(2598.45,204.19) --
	(2599.90,204.19) --
	(2601.34,204.19) --
	(2602.79,204.19) --
	(2604.23,204.19) --
	(2605.67,204.19) --
	(2607.12,204.19) --
	(2608.56,204.19) --
	(2610.01,204.19) --
	(2611.45,204.19) --
	(2612.90,204.19) --
	(2614.34,204.19) --
	(2615.79,204.19) --
	(2617.23,204.19) --
	(2618.68,204.19) --
	(2620.12,204.19) --
	(2621.57,204.19) --
	(2623.01,204.19) --
	(2624.46,204.19) --
	(2625.90,204.19) --
	(2627.35,204.19) --
	(2628.79,204.19) --
	(2630.24,204.19) --
	(2631.68,204.19) --
	(2633.13,204.19) --
	(2634.57,204.19) --
	(2636.02,204.19) --
	(2637.46,196.00) --
	(2638.91,196.00) --
	(2640.35,196.00) --
	(2641.80,196.00) --
	(2643.24,196.00) --
	(2644.69,196.00) --
	(2646.13,196.00) --
	(2647.58,196.00) --
	(2649.02,196.00) --
	(2650.47,196.00) --
	(2651.91,196.00) --
	(2653.36,196.00) --
	(2654.80,196.00) --
	(2656.25,196.00) --
	(2657.69,196.00) --
	(2659.14,196.00) --
	(2660.58,196.00) --
	(2662.03,196.00) --
	(2663.47,196.00) --
	(2664.92,196.00) --
	(2666.36,196.00) --
	(2667.81,196.00) --
	(2669.25,196.00) --
	(2670.69,196.00) --
	(2672.14,196.00) --
	(2673.58,196.00) --
	(2675.03,196.00) --
	(2676.47,196.00) --
	(2677.92,196.00) --
	(2679.36,196.00) --
	(2680.81,215.99) --
	(2682.25,215.99) --
	(2683.70,215.99) --
	(2685.14,215.99) --
	(2686.59,215.99) --
	(2688.03,215.99) --
	(2689.48,215.99) --
	(2690.92,215.99) --
	(2692.37,215.99) --
	(2693.81,215.99) --
	(2695.26,215.99) --
	(2696.70,215.99) --
	(2698.15,215.99) --
	(2699.59,215.99) --
	(2701.04,215.99) --
	(2702.48,215.99) --
	(2703.93,215.99) --
	(2705.37,215.99) --
	(2706.82,215.99) --
	(2708.26,215.99) --
	(2709.71,215.99) --
	(2711.15,215.99) --
	(2712.60,215.99) --
	(2714.04,215.99) --
	(2715.49,215.99) --
	(2716.93,215.99) --
	(2718.38,215.99) --
	(2719.82,215.99) --
	(2721.27,215.99) --
	(2722.71,215.99) --
	(2724.16,218.13) --
	(2725.60,218.13) --
	(2727.05,218.13) --
	(2728.49,218.13) --
	(2729.94,218.13) --
	(2731.38,218.13) --
	(2732.83,218.13) --
	(2734.27,218.13) --
	(2735.72,218.13) --
	(2737.16,218.13) --
	(2738.60,218.13) --
	(2740.05,218.13) --
	(2741.49,218.13) --
	(2742.94,218.13) --
	(2744.38,218.13) --
	(2745.83,218.13) --
	(2747.27,218.13) --
	(2748.72,218.13) --
	(2750.16,218.13) --
	(2751.61,218.13) --
	(2753.05,218.13) --
	(2754.50,218.13) --
	(2755.94,218.13) --
	(2757.39,218.13) --
	(2758.83,218.13) --
	(2760.28,218.13) --
	(2761.72,218.13) --
	(2763.17,218.13) --
	(2764.61,218.13) --
	(2766.06,218.13) --
	(2767.50,224.36) --
	(2768.95,224.36) --
	(2770.39,224.36) --
	(2771.84,224.36) --
	(2773.28,224.36) --
	(2774.73,224.36) --
	(2776.17,224.36) --
	(2777.62,224.36) --
	(2779.06,224.36) --
	(2780.51,224.36) --
	(2781.95,224.36) --
	(2783.40,224.36) --
	(2784.84,224.36) --
	(2786.29,224.36) --
	(2787.73,224.36) --
	(2789.18,224.36) --
	(2790.62,224.36) --
	(2792.07,224.36) --
	(2793.51,224.36) --
	(2794.96,224.36) --
	(2796.40,224.36) --
	(2797.85,224.36) --
	(2799.29,224.36) --
	(2800.74,224.36) --
	(2802.18,224.36) --
	(2803.63,224.36) --
	(2805.07,224.36) --
	(2806.51,224.36) --
	(2807.96,224.36) --
	(2809.40,224.36) --
	(2810.85,223.42) --
	(2812.29,223.42) --
	(2813.74,223.42) --
	(2815.18,223.42) --
	(2816.63,223.42) --
	(2818.07,223.42) --
	(2819.52,223.42) --
	(2820.96,223.42) --
	(2822.41,223.42) --
	(2823.85,223.42) --
	(2825.30,223.42) --
	(2826.74,223.42) --
	(2828.19,223.42) --
	(2829.63,223.42) --
	(2831.08,223.42) --
	(2832.52,223.42) --
	(2833.97,223.42) --
	(2835.41,223.42) --
	(2836.86,223.42) --
	(2838.30,223.42) --
	(2839.75,223.42) --
	(2841.19,223.42) --
	(2842.64,223.42) --
	(2844.08,223.42) --
	(2845.53,223.42) --
	(2846.97,223.42) --
	(2848.42,223.42) --
	(2849.86,223.42) --
	(2851.31,223.42) --
	(2852.75,223.42) --
	(2854.20,224.06) --
	(2855.64,224.06) --
	(2857.09,224.06) --
	(2858.53,224.06) --
	(2859.98,224.06) --
	(2861.42,224.06) --
	(2862.87,224.06) --
	(2864.31,224.06) --
	(2865.76,224.06) --
	(2867.20,224.06) --
	(2868.65,224.06) --
	(2870.09,224.06) --
	(2871.54,224.06) --
	(2872.98,224.06) --
	(2874.42,224.06) --
	(2875.87,224.06) --
	(2877.31,224.06) --
	(2878.76,224.06) --
	(2880.20,224.06) --
	(2881.65,224.06) --
	(2883.09,224.06) --
	(2884.54,224.06) --
	(2885.98,224.06) --
	(2887.43,224.06) --
	(2888.87,224.06) --
	(2890.32,224.06) --
	(2891.76,224.06) --
	(2893.21,224.06) --
	(2894.65,224.06) --
	(2896.10,224.06) --
	(2897.54,225.10) --
	(2898.99,225.10) --
	(2900.43,225.10) --
	(2901.88,225.10) --
	(2903.32,225.10) --
	(2904.77,225.10) --
	(2906.21,225.10) --
	(2907.66,225.10) --
	(2909.10,225.10) --
	(2910.55,225.10) --
	(2911.99,225.10) --
	(2913.44,225.10) --
	(2914.88,225.10) --
	(2916.33,225.10) --
	(2917.77,225.10) --
	(2919.22,225.10) --
	(2920.66,225.10) --
	(2922.11,225.10) --
	(2923.55,225.10) --
	(2925.00,225.10) --
	(2926.44,225.10) --
	(2927.89,225.10) --
	(2929.33,225.10) --
	(2930.78,225.10) --
	(2932.22,225.10) --
	(2933.67,225.10) --
	(2935.11,225.10) --
	(2936.56,225.10) --
	(2938.00,225.10) --
	(2939.45,225.10) --
	(2940.89,220.10) --
	(2942.33,220.10) --
	(2943.78,220.10) --
	(2945.22,220.10) --
	(2946.67,220.10) --
	(2948.11,220.10) --
	(2949.56,220.10) --
	(2951.00,220.10) --
	(2952.45,220.10) --
	(2953.89,220.10) --
	(2955.34,220.10) --
	(2956.78,220.10) --
	(2958.23,220.10) --
	(2959.67,220.10) --
	(2961.12,220.10) --
	(2962.56,220.10) --
	(2964.01,220.10) --
	(2965.45,220.10) --
	(2966.90,220.10) --
	(2968.34,220.10) --
	(2969.79,220.10) --
	(2971.23,220.10) --
	(2972.68,220.10) --
	(2974.12,220.10) --
	(2975.57,220.10) --
	(2977.01,220.10) --
	(2978.46,220.10) --
	(2979.90,220.10) --
	(2981.35,220.10) --
	(2982.79,220.10) --
	(2984.24,217.39) --
	(2985.68,217.39) --
	(2987.13,217.39) --
	(2988.57,217.39) --
	(2990.02,217.39) --
	(2991.46,217.39) --
	(2992.91,217.39) --
	(2994.35,217.39) --
	(2995.80,217.39) --
	(2997.24,217.39) --
	(2998.69,217.39) --
	(3000.13,217.39) --
	(3001.58,217.39) --
	(3003.02,217.39) --
	(3004.47,217.39) --
	(3005.91,217.39) --
	(3007.35,217.39) --
	(3008.80,217.39) --
	(3010.24,217.39) --
	(3011.69,217.39) --
	(3013.13,217.39) --
	(3014.58,217.39) --
	(3016.02,217.39) --
	(3017.47,217.39) --
	(3018.91,217.39) --
	(3020.36,217.39) --
	(3021.80,217.39) --
	(3023.25,217.39) --
	(3024.69,217.39) --
	(3026.14,217.39) --
	(3027.58,212.25) --
	(3029.03,212.25) --
	(3030.47,212.25) --
	(3031.92,212.25) --
	(3033.36,212.25) --
	(3034.81,212.25) --
	(3036.25,212.25) --
	(3037.70,212.25) --
	(3039.14,212.25) --
	(3040.59,212.25) --
	(3042.03,212.25) --
	(3043.48,212.25) --
	(3044.92,212.25) --
	(3046.37,212.25) --
	(3047.81,212.25) --
	(3049.26,212.25) --
	(3050.70,212.25) --
	(3052.15,212.25) --
	(3053.59,212.25) --
	(3055.04,212.25) --
	(3056.48,212.25) --
	(3057.93,212.25) --
	(3059.37,212.25) --
	(3060.82,212.25) --
	(3062.26,212.25) --
	(3063.71,212.25) --
	(3065.15,212.25) --
	(3066.60,212.25) --
	(3068.04,212.25) --
	(3069.49,212.25) --
	(3070.93,205.38) --
	(3072.38,205.38) --
	(3073.82,205.38) --
	(3075.26,205.38) --
	(3076.71,205.38) --
	(3078.15,205.38) --
	(3079.60,205.38) --
	(3081.04,205.38) --
	(3082.49,205.38) --
	(3083.93,205.38) --
	(3085.38,205.38) --
	(3086.82,205.38) --
	(3088.27,205.38) --
	(3089.71,205.38) --
	(3091.16,205.38) --
	(3092.60,205.38) --
	(3094.05,205.38) --
	(3095.49,205.38) --
	(3096.94,205.38) --
	(3098.38,205.38) --
	(3099.83,205.38) --
	(3101.27,205.38) --
	(3102.72,205.38) --
	(3104.16,205.38) --
	(3105.61,205.38) --
	(3107.05,205.38) --
	(3108.50,205.38) --
	(3109.94,205.38) --
	(3111.39,205.38) --
	(3112.83,205.38) --
	(3114.28,200.60) --
	(3115.72,200.60) --
	(3117.17,200.60) --
	(3118.61,200.60) --
	(3120.06,200.60) --
	(3121.50,200.60) --
	(3122.95,200.60) --
	(3124.39,200.60) --
	(3125.84,200.60) --
	(3127.28,200.60) --
	(3128.73,200.60) --
	(3130.17,200.60) --
	(3131.62,200.60) --
	(3133.06,200.60) --
	(3134.51,200.60) --
	(3135.95,200.60) --
	(3137.40,200.60) --
	(3138.84,200.60) --
	(3140.29,200.60) --
	(3141.73,200.60) --
	(3143.17,200.60) --
	(3144.62,200.60) --
	(3146.06,200.60) --
	(3147.51,200.60) --
	(3148.95,200.60) --
	(3150.40,200.60) --
	(3151.84,200.60) --
	(3153.29,200.60) --
	(3154.73,200.60) --
	(3156.18,200.60) --
	(3157.62,198.70) --
	(3159.07,198.70) --
	(3160.51,198.70) --
	(3161.96,198.70) --
	(3163.40,198.70) --
	(3164.85,198.70) --
	(3166.29,198.70) --
	(3167.74,198.70) --
	(3169.18,198.70) --
	(3170.63,198.70) --
	(3172.07,198.70) --
	(3173.52,198.70) --
	(3174.96,198.70) --
	(3176.41,198.70) --
	(3177.85,198.70) --
	(3179.30,198.70) --
	(3180.74,198.70) --
	(3182.19,198.70) --
	(3183.63,198.70) --
	(3185.08,198.70) --
	(3186.52,198.70) --
	(3187.97,198.70) --
	(3189.41,198.70) --
	(3190.86,198.70) --
	(3192.30,198.70) --
	(3193.75,198.70) --
	(3195.19,198.70) --
	(3196.64,198.70) --
	(3198.08,198.70) --
	(3199.53,198.70) --
	(3200.97,200.61) --
	(3202.42,200.61) --
	(3203.86,200.61) --
	(3205.31,200.61) --
	(3206.75,200.61) --
	(3208.20,200.61) --
	(3209.64,200.61) --
	(3211.08,200.61) --
	(3212.53,200.61) --
	(3213.97,200.61) --
	(3215.42,200.61) --
	(3216.86,200.61) --
	(3218.31,200.61) --
	(3219.75,200.61) --
	(3221.20,200.61) --
	(3222.64,200.61) --
	(3224.09,200.61) --
	(3225.53,200.61) --
	(3226.98,200.61) --
	(3228.42,200.61) --
	(3229.87,200.61) --
	(3231.31,200.61) --
	(3232.76,200.61) --
	(3234.20,200.61) --
	(3235.65,200.61) --
	(3237.09,200.61) --
	(3238.54,200.61) --
	(3239.98,200.61) --
	(3241.43,200.61) --
	(3242.87,200.61) --
	(3244.32,197.19) --
	(3245.76,197.19) --
	(3247.21,197.19) --
	(3248.65,197.19) --
	(3250.10,197.19) --
	(3251.54,197.19) --
	(3252.99,197.19) --
	(3254.43,197.19) --
	(3255.88,197.19) --
	(3257.32,197.19) --
	(3258.77,197.19) --
	(3260.21,197.19) --
	(3261.66,197.19) --
	(3263.10,197.19) --
	(3264.55,197.19) --
	(3265.99,197.19) --
	(3267.44,197.19) --
	(3268.88,197.19) --
	(3270.33,197.19) --
	(3271.77,197.19) --
	(3273.22,197.19) --
	(3274.66,197.19) --
	(3276.11,197.19) --
	(3277.55,197.19) --
	(3278.99,197.19) --
	(3280.44,197.19) --
	(3281.88,197.19) --
	(3283.33,197.19) --
	(3284.77,197.19) --
	(3286.22,197.19) --
	(3287.66,195.92) --
	(3289.11,195.92) --
	(3290.55,195.92) --
	(3292.00,195.92) --
	(3293.44,195.92) --
	(3294.89,195.92) --
	(3296.33,195.92) --
	(3297.78,195.92) --
	(3299.22,195.92) --
	(3300.67,195.92) --
	(3302.11,195.92) --
	(3303.56,195.92) --
	(3305.00,195.92) --
	(3306.45,195.92) --
	(3307.89,195.92) --
	(3309.34,195.92) --
	(3310.78,195.92) --
	(3312.23,195.92) --
	(3313.67,195.92) --
	(3315.12,195.92) --
	(3316.56,195.92) --
	(3318.01,195.92) --
	(3319.45,195.92) --
	(3320.90,195.92) --
	(3322.34,195.92) --
	(3323.79,195.92) --
	(3325.23,195.92) --
	(3326.68,195.92) --
	(3328.12,195.92) --
	(3329.57,195.92) --
	(3331.01,192.86) --
	(3332.46,192.86) --
	(3333.90,192.86) --
	(3335.35,192.86) --
	(3336.79,192.86) --
	(3338.24,192.86) --
	(3339.68,192.86) --
	(3341.13,192.86) --
	(3342.57,192.86) --
	(3344.01,192.86) --
	(3345.46,192.86) --
	(3346.90,192.86) --
	(3348.35,192.86) --
	(3349.79,192.86) --
	(3351.24,192.86) --
	(3352.68,192.86) --
	(3354.13,192.86) --
	(3355.57,192.86) --
	(3357.02,192.86) --
	(3358.46,192.86) --
	(3359.91,192.86) --
	(3361.35,192.86) --
	(3362.80,192.86) --
	(3364.24,192.86) --
	(3365.69,192.86) --
	(3367.13,192.86) --
	(3368.58,192.86) --
	(3370.02,192.86) --
	(3371.47,192.86) --
	(3372.91,192.86) --
	(3374.36,191.38) --
	(3375.80,191.38) --
	(3377.25,191.38) --
	(3378.69,191.38) --
	(3380.14,191.38) --
	(3381.58,191.38) --
	(3383.03,191.38) --
	(3384.47,191.38) --
	(3385.92,191.38) --
	(3387.36,191.38) --
	(3388.81,191.38) --
	(3390.25,191.38) --
	(3391.70,191.38) --
	(3393.14,191.38) --
	(3394.59,191.38) --
	(3396.03,191.38) --
	(3397.48,191.38) --
	(3398.92,191.38) --
	(3400.37,191.38) --
	(3401.81,191.38) --
	(3403.26,191.38) --
	(3404.70,191.38) --
	(3406.15,191.38) --
	(3407.59,191.38) --
	(3409.04,191.38) --
	(3410.48,191.38) --
	(3411.92,191.38) --
	(3413.37,191.38) --
	(3414.81,191.38) --
	(3416.26,191.38) --
	(3417.70,191.71) --
	(3419.15,191.71) --
	(3420.59,191.71) --
	(3422.04,191.71) --
	(3423.48,191.71) --
	(3424.93,191.71) --
	(3426.37,191.71) --
	(3427.82,191.71) --
	(3429.26,191.71) --
	(3430.71,191.71) --
	(3432.15,191.71) --
	(3433.60,191.71) --
	(3435.04,191.71) --
	(3436.49,191.71) --
	(3437.93,191.71) --
	(3439.38,191.71) --
	(3440.82,191.71) --
	(3442.27,191.71) --
	(3443.71,191.71) --
	(3445.16,191.71) --
	(3446.60,191.71) --
	(3448.05,191.71) --
	(3449.49,191.71) --
	(3450.94,191.71) --
	(3452.38,191.71) --
	(3453.83,191.71) --
	(3455.27,191.71) --
	(3456.72,191.71) --
	(3458.16,191.71) --
	(3459.61,191.71) --
	(3461.05,191.76) --
	(3462.50,191.76) --
	(3463.94,191.76) --
	(3465.39,191.76) --
	(3466.83,191.76) --
	(3468.28,191.76) --
	(3469.72,191.76) --
	(3471.17,191.76) --
	(3472.61,191.76) --
	(3474.06,191.76) --
	(3475.50,191.76) --
	(3476.95,191.76) --
	(3478.39,191.76) --
	(3479.83,191.76) --
	(3481.28,191.76) --
	(3482.72,191.76) --
	(3484.17,191.76) --
	(3485.61,191.76) --
	(3487.06,191.76) --
	(3488.50,191.76) --
	(3489.95,191.76) --
	(3491.39,191.76) --
	(3492.84,191.76) --
	(3494.28,191.76) --
	(3495.73,191.76) --
	(3497.17,191.76) --
	(3498.62,191.76) --
	(3500.06,191.76) --
	(3501.51,191.76) --
	(3502.95,191.76) --
	(3504.40,191.06) --
	(3505.84,191.06) --
	(3507.29,191.06) --
	(3508.73,191.06) --
	(3510.18,191.06) --
	(3511.62,191.06) --
	(3513.07,191.06) --
	(3514.51,191.06) --
	(3515.96,191.06) --
	(3517.40,191.06) --
	(3518.85,191.06) --
	(3520.29,191.06) --
	(3521.74,191.06) --
	(3523.18,191.06) --
	(3524.63,191.06) --
	(3526.07,191.06) --
	(3527.52,191.06) --
	(3528.96,191.06) --
	(3530.41,191.06) --
	(3531.85,191.06) --
	(3533.30,191.06) --
	(3534.74,191.06) --
	(3536.19,191.06) --
	(3537.63,191.06) --
	(3539.08,191.06) --
	(3540.52,191.06) --
	(3541.97,191.06) --
	(3543.41,191.06) --
	(3544.86,191.06) --
	(3546.30,191.06) --
	(3547.74,191.63) --
	(3549.19,191.63) --
	(3550.63,191.63) --
	(3552.08,191.63) --
	(3553.52,191.63) --
	(3554.97,191.63) --
	(3556.41,191.63) --
	(3557.86,191.63) --
	(3559.30,191.63) --
	(3560.75,191.63) --
	(3562.19,191.63) --
	(3563.64,191.63) --
	(3565.08,191.63) --
	(3566.53,191.63) --
	(3567.97,191.63) --
	(3569.42,191.63) --
	(3570.86,191.63) --
	(3572.31,191.63) --
	(3573.75,191.63) --
	(3575.20,191.63) --
	(3576.64,191.63) --
	(3578.09,191.63) --
	(3579.53,191.63) --
	(3580.98,191.63) --
	(3582.42,191.63) --
	(3583.87,191.63) --
	(3585.31,191.63) --
	(3586.76,191.63) --
	(3588.20,191.63) --
	(3589.65,191.63) --
	(3591.09,192.02) --
	(3592.54,192.02) --
	(3593.98,192.02) --
	(3595.43,192.02) --
	(3596.87,192.02) --
	(3598.32,192.02) --
	(3599.76,192.02) --
	(3601.21,192.02) --
	(3602.65,192.02) --
	(3604.10,192.02) --
	(3605.54,192.02) --
	(3606.99,192.02) --
	(3608.43,192.02) --
	(3609.88,192.02) --
	(3611.32,192.02) --
	(3612.77,192.02) --
	(3613.50,192.02);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 1.4pt,line join=round] (-2890.80,191.31) --
	(-2890.70,191.31) --
	(-2889.25,191.31) --
	(-2887.81,191.31) --
	(-2886.36,191.31) --
	(-2884.92,191.31) --
	(-2883.47,191.31) --
	(-2882.03,191.31) --
	(-2880.58,191.31) --
	(-2879.14,191.31) --
	(-2877.69,191.31) --
	(-2876.25,191.31) --
	(-2874.80,191.31) --
	(-2873.36,191.31) --
	(-2871.91,191.31) --
	(-2870.47,191.31) --
	(-2869.02,191.31) --
	(-2867.58,190.81) --
	(-2866.13,190.81) --
	(-2864.69,190.81) --
	(-2863.24,190.81) --
	(-2861.80,190.81) --
	(-2860.35,190.81) --
	(-2858.91,190.81) --
	(-2857.46,190.81) --
	(-2856.02,190.81) --
	(-2854.57,190.81) --
	(-2853.13,190.81) --
	(-2851.69,190.81) --
	(-2850.24,190.81) --
	(-2848.80,190.81) --
	(-2847.35,190.81) --
	(-2845.91,190.81) --
	(-2844.46,190.81) --
	(-2843.02,190.81) --
	(-2841.57,190.81) --
	(-2840.13,190.81) --
	(-2838.68,190.81) --
	(-2837.24,190.81) --
	(-2835.79,190.81) --
	(-2834.35,190.81) --
	(-2832.90,190.81) --
	(-2831.46,190.81) --
	(-2830.01,190.81) --
	(-2828.57,190.81) --
	(-2827.12,190.81) --
	(-2825.68,190.81) --
	(-2824.23,191.31) --
	(-2822.79,191.31) --
	(-2821.34,191.31) --
	(-2819.90,191.31) --
	(-2818.45,191.31) --
	(-2817.01,191.31) --
	(-2815.56,191.31) --
	(-2814.12,191.31) --
	(-2812.67,191.31) --
	(-2811.23,191.31) --
	(-2809.78,191.31) --
	(-2808.34,191.31) --
	(-2806.89,191.31) --
	(-2805.45,191.31) --
	(-2804.00,191.31) --
	(-2802.56,191.31) --
	(-2801.11,191.31) --
	(-2799.67,191.31) --
	(-2798.22,191.31) --
	(-2796.78,191.31) --
	(-2795.33,191.31) --
	(-2793.89,191.31) --
	(-2792.44,191.31) --
	(-2791.00,191.31) --
	(-2789.55,191.31) --
	(-2788.11,191.31) --
	(-2786.66,191.31) --
	(-2785.22,191.31) --
	(-2783.78,191.31) --
	(-2782.33,191.31) --
	(-2780.89,189.97) --
	(-2779.44,189.97) --
	(-2778.00,189.97) --
	(-2776.55,189.97) --
	(-2775.11,189.97) --
	(-2773.66,189.97) --
	(-2772.22,189.97) --
	(-2770.77,189.97) --
	(-2769.33,189.97) --
	(-2767.88,189.97) --
	(-2766.44,189.97) --
	(-2764.99,189.97) --
	(-2763.55,189.97) --
	(-2762.10,189.97) --
	(-2760.66,189.97) --
	(-2759.21,189.97) --
	(-2757.77,189.97) --
	(-2756.32,189.97) --
	(-2754.88,189.97) --
	(-2753.43,189.97) --
	(-2751.99,189.97) --
	(-2750.54,189.97) --
	(-2749.10,189.97) --
	(-2747.65,189.97) --
	(-2746.21,189.97) --
	(-2744.76,189.97) --
	(-2743.32,189.97) --
	(-2741.87,189.97) --
	(-2740.43,189.97) --
	(-2738.98,189.97) --
	(-2737.54,190.31) --
	(-2736.09,190.31) --
	(-2734.65,190.31) --
	(-2733.20,190.31) --
	(-2731.76,190.31) --
	(-2730.31,190.31) --
	(-2728.87,190.31) --
	(-2727.42,190.31) --
	(-2725.98,190.31) --
	(-2724.53,190.31) --
	(-2723.09,190.31) --
	(-2721.64,190.31) --
	(-2720.20,190.31) --
	(-2718.75,190.31) --
	(-2717.31,190.31) --
	(-2715.87,190.31) --
	(-2714.42,190.31) --
	(-2712.98,190.31) --
	(-2711.53,190.31) --
	(-2710.09,190.31) --
	(-2708.64,190.31) --
	(-2707.20,190.31) --
	(-2705.75,190.31) --
	(-2704.31,190.31) --
	(-2702.86,190.31) --
	(-2701.42,190.31) --
	(-2699.97,190.31) --
	(-2698.53,190.31) --
	(-2697.08,190.31) --
	(-2695.64,190.31) --
	(-2694.19,189.57) --
	(-2692.75,189.57) --
	(-2691.30,189.57) --
	(-2689.86,189.57) --
	(-2688.41,189.57) --
	(-2686.97,189.57) --
	(-2685.52,189.57) --
	(-2684.08,189.57) --
	(-2682.63,189.57) --
	(-2681.19,189.57) --
	(-2679.74,189.57) --
	(-2678.30,189.57) --
	(-2676.85,189.57) --
	(-2675.41,189.57) --
	(-2673.96,189.57) --
	(-2672.52,189.57) --
	(-2671.07,189.57) --
	(-2669.63,189.57) --
	(-2668.18,189.57) --
	(-2666.74,189.57) --
	(-2665.29,189.57) --
	(-2663.85,189.57) --
	(-2662.40,189.57) --
	(-2660.96,189.57) --
	(-2659.51,189.57) --
	(-2658.07,189.57) --
	(-2656.62,189.57) --
	(-2655.18,189.57) --
	(-2653.73,189.57) --
	(-2652.29,189.57) --
	(-2650.84,188.63) --
	(-2649.40,188.63) --
	(-2647.96,188.63) --
	(-2646.51,188.63) --
	(-2645.07,188.63) --
	(-2643.62,188.63) --
	(-2642.18,188.63) --
	(-2640.73,188.63) --
	(-2639.29,188.63) --
	(-2637.84,188.63) --
	(-2636.40,188.63) --
	(-2634.95,188.63) --
	(-2633.51,188.63) --
	(-2632.06,188.63) --
	(-2630.62,188.63) --
	(-2629.17,188.63) --
	(-2627.73,188.63) --
	(-2626.28,188.63) --
	(-2624.84,188.63) --
	(-2623.39,188.63) --
	(-2621.95,188.63) --
	(-2620.50,188.63) --
	(-2619.06,188.63) --
	(-2617.61,188.63) --
	(-2616.17,188.63) --
	(-2614.72,188.63) --
	(-2613.28,188.63) --
	(-2611.83,188.63) --
	(-2610.39,188.63) --
	(-2608.94,188.63) --
	(-2607.50,186.49) --
	(-2606.05,186.49) --
	(-2604.61,186.49) --
	(-2603.16,186.49) --
	(-2601.72,186.49) --
	(-2600.27,186.49) --
	(-2598.83,186.49) --
	(-2597.38,186.49) --
	(-2595.94,186.49) --
	(-2594.49,186.49) --
	(-2593.05,186.49) --
	(-2591.60,186.49) --
	(-2590.16,186.49) --
	(-2588.71,186.49) --
	(-2587.27,186.49) --
	(-2585.82,186.49) --
	(-2584.38,186.49) --
	(-2582.93,186.49) --
	(-2581.49,186.49) --
	(-2580.05,186.49) --
	(-2578.60,186.49) --
	(-2577.16,186.49) --
	(-2575.71,186.49) --
	(-2574.27,186.49) --
	(-2572.82,186.49) --
	(-2571.38,186.49) --
	(-2569.93,186.49) --
	(-2568.49,186.49) --
	(-2567.04,186.49) --
	(-2565.60,186.49) --
	(-2564.15,181.34) --
	(-2562.71,181.34) --
	(-2561.26,181.34) --
	(-2559.82,181.34) --
	(-2558.37,181.34) --
	(-2556.93,181.34) --
	(-2555.48,181.34) --
	(-2554.04,181.34) --
	(-2552.59,181.34) --
	(-2551.15,181.34) --
	(-2549.70,181.34) --
	(-2548.26,181.34) --
	(-2546.81,181.34) --
	(-2545.37,181.34) --
	(-2543.92,181.34) --
	(-2542.48,181.34) --
	(-2541.03,181.34) --
	(-2539.59,181.34) --
	(-2538.14,181.34) --
	(-2536.70,181.34) --
	(-2535.25,181.34) --
	(-2533.81,181.34) --
	(-2532.36,181.34) --
	(-2530.92,181.34) --
	(-2529.47,181.34) --
	(-2528.03,181.34) --
	(-2526.58,181.34) --
	(-2525.14,181.34) --
	(-2523.69,181.34) --
	(-2522.25,181.34) --
	(-2520.80,176.93) --
	(-2519.36,176.93) --
	(-2517.91,176.93) --
	(-2516.47,176.93) --
	(-2515.03,176.93) --
	(-2513.58,176.93) --
	(-2512.14,176.93) --
	(-2510.69,176.93) --
	(-2509.25,176.93) --
	(-2507.80,176.93) --
	(-2506.36,176.93) --
	(-2504.91,176.93) --
	(-2503.47,176.93) --
	(-2502.02,176.93) --
	(-2500.58,176.93) --
	(-2499.13,176.93) --
	(-2497.69,176.93) --
	(-2496.24,176.93) --
	(-2494.80,176.93) --
	(-2493.35,176.93) --
	(-2491.91,176.93) --
	(-2490.46,176.93) --
	(-2489.02,176.93) --
	(-2487.57,176.93) --
	(-2486.13,176.93) --
	(-2484.68,176.93) --
	(-2483.24,176.93) --
	(-2481.79,176.93) --
	(-2480.35,176.93) --
	(-2478.90,176.93) --
	(-2477.46,175.71) --
	(-2476.01,175.71) --
	(-2474.57,175.71) --
	(-2473.12,175.71) --
	(-2471.68,175.71) --
	(-2470.23,175.71) --
	(-2468.79,175.71) --
	(-2467.34,175.71) --
	(-2465.90,175.71) --
	(-2464.45,175.71) --
	(-2463.01,175.71) --
	(-2461.56,175.71) --
	(-2460.12,175.71) --
	(-2458.67,175.71) --
	(-2457.23,175.71) --
	(-2455.78,175.71) --
	(-2454.34,175.71) --
	(-2452.89,175.71) --
	(-2451.45,175.71) --
	(-2450.00,175.71) --
	(-2448.56,175.71) --
	(-2447.12,175.71) --
	(-2445.67,175.71) --
	(-2444.23,175.71) --
	(-2442.78,175.71) --
	(-2441.34,175.71) --
	(-2439.89,175.71) --
	(-2438.45,175.71) --
	(-2437.00,175.71) --
	(-2435.56,175.71) --
	(-2434.11,142.29) --
	(-2432.67,142.29) --
	(-2431.22,142.29) --
	(-2429.78,142.29) --
	(-2428.33,142.29) --
	(-2426.89,142.29) --
	(-2425.44,142.29) --
	(-2424.00,142.29) --
	(-2422.55,142.29) --
	(-2421.11,142.29) --
	(-2419.66,142.29) --
	(-2418.22,142.29) --
	(-2416.77,142.29) --
	(-2415.33,142.29) --
	(-2413.88,142.29) --
	(-2412.44,142.29) --
	(-2410.99,142.29) --
	(-2409.55,142.29) --
	(-2408.10,142.29) --
	(-2406.66,142.29) --
	(-2405.21,142.29) --
	(-2403.77,142.29) --
	(-2402.32,142.29) --
	(-2400.88,142.29) --
	(-2399.43,142.29) --
	(-2397.99,142.29) --
	(-2396.54,142.29) --
	(-2395.10,142.29) --
	(-2393.65,142.29) --
	(-2392.21,142.29) --
	(-2390.76,122.06) --
	(-2389.32,122.06) --
	(-2387.87,122.06) --
	(-2386.43,122.06) --
	(-2384.98,122.06) --
	(-2383.54,122.06) --
	(-2382.09,122.06) --
	(-2380.65,122.06) --
	(-2379.21,122.06) --
	(-2377.76,122.06) --
	(-2376.32,122.06) --
	(-2374.87,122.06) --
	(-2373.43,122.06) --
	(-2371.98,122.06) --
	(-2370.54,122.06) --
	(-2369.09,122.06) --
	(-2367.65,122.06) --
	(-2366.20,122.06) --
	(-2364.76,122.06) --
	(-2363.31,122.06) --
	(-2361.87,122.06) --
	(-2360.42,122.06) --
	(-2358.98,122.06) --
	(-2357.53,122.06) --
	(-2356.09,122.06) --
	(-2354.64,122.06) --
	(-2353.20,122.06) --
	(-2351.75,122.06) --
	(-2350.31,122.06) --
	(-2348.86,122.06) --
	(-2347.42,103.20) --
	(-2345.97,103.20) --
	(-2344.53,103.20) --
	(-2343.08,103.20) --
	(-2341.64,103.20) --
	(-2340.19,103.20) --
	(-2338.75,103.20) --
	(-2337.30,103.20) --
	(-2335.86,103.20) --
	(-2334.41,103.20) --
	(-2332.97,103.20) --
	(-2331.52,103.20) --
	(-2330.08,103.20) --
	(-2328.63,103.20) --
	(-2327.19,103.20) --
	(-2325.74,103.20) --
	(-2324.30,103.20) --
	(-2322.85,103.20) --
	(-2321.41,103.20) --
	(-2319.96,103.20) --
	(-2318.52,103.20) --
	(-2317.07,103.20) --
	(-2315.63,103.20) --
	(-2314.18,103.20) --
	(-2312.74,103.20) --
	(-2311.30,103.20) --
	(-2309.85,103.20) --
	(-2308.41,103.20) --
	(-2306.96,103.20) --
	(-2305.52,103.20) --
	(-2304.07, 82.41) --
	(-2302.63, 82.41) --
	(-2301.18, 82.41) --
	(-2299.74, 82.41) --
	(-2298.29, 82.41) --
	(-2296.85, 82.41) --
	(-2295.40, 82.41) --
	(-2293.96, 82.41) --
	(-2292.51, 82.41) --
	(-2291.07, 82.41) --
	(-2289.62, 82.41) --
	(-2288.18, 82.41) --
	(-2286.73, 82.41) --
	(-2285.29, 82.41) --
	(-2283.84, 82.41) --
	(-2282.40, 82.41) --
	(-2280.95, 82.41) --
	(-2279.51, 82.41) --
	(-2278.06, 82.41) --
	(-2276.62, 82.41) --
	(-2275.17, 82.41) --
	(-2273.73, 82.41) --
	(-2272.28, 82.41) --
	(-2270.84, 82.41) --
	(-2269.39, 82.41) --
	(-2267.95, 82.41) --
	(-2266.50, 82.41) --
	(-2265.06, 82.41) --
	(-2263.61, 82.41) --
	(-2262.17, 82.41) --
	(-2260.72, 67.67) --
	(-2259.28, 67.67) --
	(-2257.83, 67.67) --
	(-2256.39, 67.67) --
	(-2254.94, 67.67) --
	(-2253.50, 67.67) --
	(-2252.05, 67.67) --
	(-2250.61, 67.67) --
	(-2249.16, 67.67) --
	(-2247.72, 67.67) --
	(-2246.27, 67.67) --
	(-2244.83, 67.67) --
	(-2243.39, 67.67) --
	(-2241.94, 67.67) --
	(-2240.50, 67.67) --
	(-2239.05, 67.67) --
	(-2237.61, 67.67) --
	(-2236.16, 67.67) --
	(-2234.72, 67.67) --
	(-2233.27, 67.67) --
	(-2231.83, 67.67) --
	(-2230.38, 67.67) --
	(-2228.94, 67.67) --
	(-2227.49, 67.67) --
	(-2226.05, 67.67) --
	(-2224.60, 67.67) --
	(-2223.16, 67.67) --
	(-2221.71, 67.67) --
	(-2220.27, 67.67) --
	(-2218.82, 67.67) --
	(-2217.38, 84.61) --
	(-2215.93, 84.61) --
	(-2214.49, 84.61) --
	(-2213.04, 84.61) --
	(-2211.60, 84.61) --
	(-2210.15, 84.61) --
	(-2208.71, 84.61) --
	(-2207.26, 84.61) --
	(-2205.82, 84.61) --
	(-2204.37, 84.61) --
	(-2202.93, 84.61) --
	(-2201.48, 84.61) --
	(-2200.04, 84.61) --
	(-2198.59, 84.61) --
	(-2197.15, 84.61) --
	(-2195.70, 84.61) --
	(-2194.26, 84.61) --
	(-2192.81, 84.61) --
	(-2191.37, 84.61) --
	(-2189.92, 84.61) --
	(-2188.48, 84.61) --
	(-2187.03, 84.61) --
	(-2185.59, 84.61) --
	(-2184.14, 84.61) --
	(-2182.70, 84.61) --
	(-2181.25, 84.61) --
	(-2179.81, 84.61) --
	(-2178.37, 84.61) --
	(-2176.92, 84.61) --
	(-2175.48, 84.61) --
	(-2174.03, 43.48) --
	(-2172.59, 43.48) --
	(-2171.14, 43.48) --
	(-2169.70, 43.48) --
	(-2168.25, 43.48) --
	(-2166.81, 43.48) --
	(-2165.36, 43.48) --
	(-2163.92, 43.48) --
	(-2162.47, 43.48) --
	(-2161.03, 43.48) --
	(-2159.58, 43.48) --
	(-2158.14, 43.48) --
	(-2156.69, 43.48) --
	(-2155.25, 43.48) --
	(-2153.80, 43.48) --
	(-2152.36, 43.48) --
	(-2150.91, 43.48) --
	(-2149.47, 43.48) --
	(-2148.02, 43.48) --
	(-2146.58, 43.48) --
	(-2145.13, 43.48) --
	(-2143.69, 43.48) --
	(-2142.24, 43.48) --
	(-2140.80, 43.48) --
	(-2139.35, 43.48) --
	(-2137.91, 43.48) --
	(-2136.46, 43.48) --
	(-2135.02, 43.48) --
	(-2133.57, 43.48) --
	(-2132.13, 43.48) --
	(-2130.68, 38.31) --
	(-2129.24, 38.31) --
	(-2127.79, 38.31) --
	(-2126.35, 38.31) --
	(-2124.90, 38.31) --
	(-2123.46, 38.31) --
	(-2122.01, 38.31) --
	(-2120.57, 38.31) --
	(-2119.12, 38.31) --
	(-2117.68, 38.31) --
	(-2116.23, 38.31) --
	(-2114.79, 38.31) --
	(-2113.34, 38.31) --
	(-2111.90, 38.31) --
	(-2110.46, 38.31) --
	(-2109.01, 38.31) --
	(-2107.57, 38.31) --
	(-2106.12, 38.31) --
	(-2104.68, 38.31) --
	(-2103.23, 38.31) --
	(-2101.79, 38.31) --
	(-2100.34, 38.31) --
	(-2098.90, 38.31) --
	(-2097.45, 38.31) --
	(-2096.01, 38.31) --
	(-2094.56, 38.31) --
	(-2093.12, 38.31) --
	(-2091.67, 38.31) --
	(-2090.23, 38.31) --
	(-2088.78, 38.31) --
	(-2087.34, 37.44) --
	(-2085.89, 37.44) --
	(-2084.45, 37.44) --
	(-2083.00, 37.44) --
	(-2081.56, 37.44) --
	(-2080.11, 37.44) --
	(-2078.67, 37.44) --
	(-2077.22, 37.44) --
	(-2075.78, 37.44) --
	(-2074.33, 37.44) --
	(-2072.89, 37.44) --
	(-2071.44, 37.44) --
	(-2070.00, 37.44) --
	(-2068.55, 37.44) --
	(-2067.11, 37.44) --
	(-2065.66, 37.44) --
	(-2064.22, 37.44) --
	(-2062.77, 37.44) --
	(-2061.33, 37.44) --
	(-2059.88, 37.44) --
	(-2058.44, 37.44) --
	(-2056.99, 37.44) --
	(-2055.55, 37.44) --
	(-2054.10, 37.44) --
	(-2052.66, 37.44) --
	(-2051.21, 37.44) --
	(-2049.77, 37.44) --
	(-2048.32, 37.44) --
	(-2046.88, 37.44) --
	(-2045.43, 37.44) --
	(-2043.99, 43.13) --
	(-2042.55, 43.13) --
	(-2041.10, 43.13) --
	(-2039.66, 43.13) --
	(-2038.21, 43.13) --
	(-2036.77, 43.13) --
	(-2035.32, 43.13) --
	(-2033.88, 43.13) --
	(-2032.43, 43.13) --
	(-2030.99, 43.13) --
	(-2029.54, 43.13) --
	(-2028.10, 43.13) --
	(-2026.65, 43.13) --
	(-2025.21, 43.13) --
	(-2023.76, 43.13) --
	(-2022.32, 43.13) --
	(-2020.87, 43.13) --
	(-2019.43, 43.13) --
	(-2017.98, 43.13) --
	(-2016.54, 43.13) --
	(-2015.09, 43.13) --
	(-2013.65, 43.13) --
	(-2012.20, 43.13) --
	(-2010.76, 43.13) --
	(-2009.31, 43.13) --
	(-2007.87, 43.13) --
	(-2006.42, 43.13) --
	(-2004.98, 43.13) --
	(-2003.53, 43.13) --
	(-2002.09, 43.13) --
	(-2000.64, 41.70) --
	(-1999.20, 41.70) --
	(-1997.75, 41.70) --
	(-1996.31, 41.70) --
	(-1994.86, 41.70) --
	(-1993.42, 41.70) --
	(-1991.97, 41.70) --
	(-1990.53, 41.70) --
	(-1989.08, 41.70) --
	(-1987.64, 41.70) --
	(-1986.19, 41.70) --
	(-1984.75, 41.70) --
	(-1983.30, 41.70) --
	(-1981.86, 41.70) --
	(-1980.41, 41.70) --
	(-1978.97, 41.70) --
	(-1977.52, 41.70) --
	(-1976.08, 41.70) --
	(-1974.64, 41.70) --
	(-1973.19, 41.70) --
	(-1971.75, 41.70) --
	(-1970.30, 41.70) --
	(-1968.86, 41.70) --
	(-1967.41, 41.70) --
	(-1965.97, 41.70) --
	(-1964.52, 41.70) --
	(-1963.08, 41.70) --
	(-1961.63, 41.70) --
	(-1960.19, 41.70) --
	(-1958.74, 41.70) --
	(-1957.30, 38.38) --
	(-1955.85, 38.38) --
	(-1954.41, 38.38) --
	(-1952.96, 38.38) --
	(-1951.52, 38.38) --
	(-1950.07, 38.38) --
	(-1948.63, 38.38) --
	(-1947.18, 38.38) --
	(-1945.74, 38.38) --
	(-1944.29, 38.38) --
	(-1942.85, 38.38) --
	(-1941.40, 38.38) --
	(-1939.96, 38.38) --
	(-1938.51, 38.38) --
	(-1937.07, 38.38) --
	(-1935.62, 38.38) --
	(-1934.18, 38.38) --
	(-1932.73, 38.38) --
	(-1931.29, 38.38) --
	(-1929.84, 38.38) --
	(-1928.40, 38.38) --
	(-1926.95, 38.38) --
	(-1925.51, 38.38) --
	(-1924.06, 38.38) --
	(-1922.62, 38.38) --
	(-1921.17, 38.38) --
	(-1919.73, 38.38) --
	(-1918.28, 38.38) --
	(-1916.84, 38.38) --
	(-1915.39, 38.38) --
	(-1913.95, 52.20) --
	(-1912.50, 52.20) --
	(-1911.06, 52.20) --
	(-1909.61, 52.20) --
	(-1908.17, 52.20) --
	(-1906.73, 52.20) --
	(-1905.28, 52.20) --
	(-1903.84, 52.20) --
	(-1902.39, 52.20) --
	(-1900.95, 52.20) --
	(-1899.50, 52.20) --
	(-1898.06, 52.20) --
	(-1896.61, 52.20) --
	(-1895.17, 52.20) --
	(-1893.72, 52.20) --
	(-1892.28, 52.20) --
	(-1890.83, 52.20) --
	(-1889.39, 52.20) --
	(-1887.94, 52.20) --
	(-1886.50, 52.20) --
	(-1885.05, 52.20) --
	(-1883.61, 52.20) --
	(-1882.16, 52.20) --
	(-1880.72, 52.20) --
	(-1879.27, 52.20) --
	(-1877.83, 52.20) --
	(-1876.38, 52.20) --
	(-1874.94, 52.20) --
	(-1873.49, 52.20) --
	(-1872.05, 52.20) --
	(-1870.60, 39.48) --
	(-1869.16, 39.48) --
	(-1867.71, 39.48) --
	(-1866.27, 39.48) --
	(-1864.82, 39.48) --
	(-1863.38, 39.48) --
	(-1861.93, 39.48) --
	(-1860.49, 39.48) --
	(-1859.04, 39.48) --
	(-1857.60, 39.48) --
	(-1856.15, 39.48) --
	(-1854.71, 39.48) --
	(-1853.26, 39.48) --
	(-1851.82, 39.48) --
	(-1850.37, 39.48) --
	(-1848.93, 39.48) --
	(-1847.48, 39.48) --
	(-1846.04, 39.48) --
	(-1844.59, 39.48) --
	(-1843.15, 39.48) --
	(-1841.71, 39.48) --
	(-1840.26, 39.48) --
	(-1838.82, 39.48) --
	(-1837.37, 39.48) --
	(-1835.93, 39.48) --
	(-1834.48, 39.48) --
	(-1833.04, 39.48) --
	(-1831.59, 39.48) --
	(-1830.15, 39.48) --
	(-1828.70, 39.48) --
	(-1827.26, 46.17) --
	(-1825.81, 46.17) --
	(-1824.37, 46.17) --
	(-1822.92, 46.17) --
	(-1821.48, 46.17) --
	(-1820.03, 46.17) --
	(-1818.59, 46.17) --
	(-1817.14, 46.17) --
	(-1815.70, 46.17) --
	(-1814.25, 46.17) --
	(-1812.81, 46.17) --
	(-1811.36, 46.17) --
	(-1809.92, 46.17) --
	(-1808.47, 46.17) --
	(-1807.03, 46.17) --
	(-1805.58, 46.17) --
	(-1804.14, 46.17) --
	(-1802.69, 46.17) --
	(-1801.25, 46.17) --
	(-1799.80, 46.17) --
	(-1798.36, 46.17) --
	(-1796.91, 46.17) --
	(-1795.47, 46.17) --
	(-1794.02, 46.17) --
	(-1792.58, 46.17) --
	(-1791.13, 46.17) --
	(-1789.69, 46.17) --
	(-1788.24, 46.17) --
	(-1786.80, 46.17) --
	(-1785.35, 46.17) --
	(-1783.91, 47.42) --
	(-1782.46, 47.42) --
	(-1781.02, 47.42) --
	(-1779.57, 47.42) --
	(-1778.13, 47.42) --
	(-1776.68, 47.42) --
	(-1775.24, 47.42) --
	(-1773.80, 47.42) --
	(-1772.35, 47.42) --
	(-1770.91, 47.42) --
	(-1769.46, 47.42) --
	(-1768.02, 47.42) --
	(-1766.57, 47.42) --
	(-1765.13, 47.42) --
	(-1763.68, 47.42) --
	(-1762.24, 47.42) --
	(-1760.79, 47.42) --
	(-1759.35, 47.42) --
	(-1757.90, 47.42) --
	(-1756.46, 47.42) --
	(-1755.01, 47.42) --
	(-1753.57, 47.42) --
	(-1752.12, 47.42) --
	(-1750.68, 47.42) --
	(-1749.23, 47.42) --
	(-1747.79, 47.42) --
	(-1746.34, 47.42) --
	(-1744.90, 47.42) --
	(-1743.45, 47.42) --
	(-1742.01, 47.42) --
	(-1740.56, 54.26) --
	(-1739.12, 54.26) --
	(-1737.67, 54.26) --
	(-1736.23, 54.26) --
	(-1734.78, 54.26) --
	(-1733.34, 54.26) --
	(-1731.89, 54.26) --
	(-1730.45, 54.26) --
	(-1729.00, 54.26) --
	(-1727.56, 54.26) --
	(-1726.11, 54.26) --
	(-1724.67, 54.26) --
	(-1723.22, 54.26) --
	(-1721.78, 54.26) --
	(-1720.33, 54.26) --
	(-1718.89, 54.26) --
	(-1717.44, 54.26) --
	(-1716.00, 54.26) --
	(-1714.55, 54.26) --
	(-1713.11, 54.26) --
	(-1711.66, 54.26) --
	(-1710.22, 54.26) --
	(-1708.77, 54.26) --
	(-1707.33, 54.26) --
	(-1705.89, 54.26) --
	(-1704.44, 54.26) --
	(-1703.00, 54.26) --
	(-1701.55, 54.26) --
	(-1700.11, 54.26) --
	(-1698.66, 54.26) --
	(-1697.22,100.70) --
	(-1695.77,100.70) --
	(-1694.33,100.70) --
	(-1692.88,100.70) --
	(-1691.44,100.70) --
	(-1689.99,100.70) --
	(-1688.55,100.70) --
	(-1687.10,100.70) --
	(-1685.66,100.70) --
	(-1684.21,100.70) --
	(-1682.77,100.70) --
	(-1681.32,100.70) --
	(-1679.88,100.70) --
	(-1678.43,100.70) --
	(-1676.99,100.70) --
	(-1675.54,100.70) --
	(-1674.10,100.70) --
	(-1672.65,100.70) --
	(-1671.21,100.70) --
	(-1669.76,100.70) --
	(-1668.32,100.70) --
	(-1666.87,100.70) --
	(-1665.43,100.70) --
	(-1663.98,100.70) --
	(-1662.54,100.70) --
	(-1661.09,100.70) --
	(-1659.65,100.70) --
	(-1658.20,100.70) --
	(-1656.76,100.70) --
	(-1655.31,100.70) --
	(-1653.87,101.38) --
	(-1652.42,101.38) --
	(-1650.98,101.38) --
	(-1649.53,101.38) --
	(-1648.09,101.38) --
	(-1646.64,101.38) --
	(-1645.20,101.38) --
	(-1643.75,101.38) --
	(-1642.31,101.38) --
	(-1640.86,101.38) --
	(-1639.42,101.38) --
	(-1637.98,101.38) --
	(-1636.53,101.38) --
	(-1635.09,101.38) --
	(-1633.64,101.38) --
	(-1632.20,101.38) --
	(-1630.75,101.38) --
	(-1629.31,101.38) --
	(-1627.86,101.38) --
	(-1626.42,101.38) --
	(-1624.97,101.38) --
	(-1623.53,101.38) --
	(-1622.08,101.38) --
	(-1620.64,101.38) --
	(-1619.19,101.38) --
	(-1617.75,101.38) --
	(-1616.30,101.38) --
	(-1614.86,101.38) --
	(-1613.41,101.38) --
	(-1611.97,101.38) --
	(-1610.52,116.02) --
	(-1609.08,116.02) --
	(-1607.63,116.02) --
	(-1606.19,116.02) --
	(-1604.74,116.02) --
	(-1603.30,116.02) --
	(-1601.85,116.02) --
	(-1600.41,116.02) --
	(-1598.96,116.02) --
	(-1597.52,116.02) --
	(-1596.07,116.02) --
	(-1594.63,116.02) --
	(-1593.18,116.02) --
	(-1591.74,116.02) --
	(-1590.29,116.02) --
	(-1588.85,116.02) --
	(-1587.40,116.02) --
	(-1585.96,116.02) --
	(-1584.51,116.02) --
	(-1583.07,116.02) --
	(-1581.62,116.02) --
	(-1580.18,116.02) --
	(-1578.73,116.02) --
	(-1577.29,116.02) --
	(-1575.84,116.02) --
	(-1574.40,116.02) --
	(-1572.95,116.02) --
	(-1571.51,116.02) --
	(-1570.07,116.02) --
	(-1568.62,116.02) --
	(-1567.18,149.02) --
	(-1565.73,149.02) --
	(-1564.29,149.02) --
	(-1562.84,149.02) --
	(-1561.40,149.02) --
	(-1559.95,149.02) --
	(-1558.51,149.02) --
	(-1557.06,149.02) --
	(-1555.62,149.02) --
	(-1554.17,149.02) --
	(-1552.73,149.02) --
	(-1551.28,149.02) --
	(-1549.84,149.02) --
	(-1548.39,149.02) --
	(-1546.95,149.02) --
	(-1545.50,149.02) --
	(-1544.06,149.02) --
	(-1542.61,149.02) --
	(-1541.17,149.02) --
	(-1539.72,149.02) --
	(-1538.28,149.02) --
	(-1536.83,149.02) --
	(-1535.39,149.02) --
	(-1533.94,149.02) --
	(-1532.50,149.02) --
	(-1531.05,149.02) --
	(-1529.61,149.02) --
	(-1528.16,149.02) --
	(-1526.72,149.02) --
	(-1525.27,149.02) --
	(-1523.83,170.88) --
	(-1522.38,170.88) --
	(-1520.94,170.88) --
	(-1519.49,170.88) --
	(-1518.05,170.88) --
	(-1516.60,170.88) --
	(-1515.16,170.88) --
	(-1513.71,170.88) --
	(-1512.27,170.88) --
	(-1510.82,170.88) --
	(-1509.38,170.88) --
	(-1507.93,170.88) --
	(-1506.49,170.88) --
	(-1505.05,170.88) --
	(-1503.60,170.88) --
	(-1502.16,170.88) --
	(-1500.71,170.88) --
	(-1499.27,170.88) --
	(-1497.82,170.88) --
	(-1496.38,170.88) --
	(-1494.93,170.88) --
	(-1493.49,170.88) --
	(-1492.04,170.88) --
	(-1490.60,170.88) --
	(-1489.15,170.88) --
	(-1487.71,170.88) --
	(-1486.26,170.88) --
	(-1484.82,170.88) --
	(-1483.37,170.88) --
	(-1481.93,170.88) --
	(-1480.48,192.73) --
	(-1479.04,192.73) --
	(-1477.59,192.73) --
	(-1476.15,192.73) --
	(-1474.70,192.73) --
	(-1473.26,192.73) --
	(-1471.81,192.73) --
	(-1470.37,192.73) --
	(-1468.92,192.73) --
	(-1467.48,192.73) --
	(-1466.03,192.73) --
	(-1464.59,192.73) --
	(-1463.14,192.73) --
	(-1461.70,192.73) --
	(-1460.25,192.73) --
	(-1458.81,192.73) --
	(-1457.36,192.73) --
	(-1455.92,192.73) --
	(-1454.47,192.73) --
	(-1453.03,192.73) --
	(-1451.58,192.73) --
	(-1450.14,192.73) --
	(-1448.69,192.73) --
	(-1447.25,192.73) --
	(-1445.80,192.73) --
	(-1444.36,192.73) --
	(-1442.91,192.73) --
	(-1441.47,192.73) --
	(-1440.02,192.73) --
	(-1438.58,192.73) --
	(-1437.14,207.54) --
	(-1435.69,207.54) --
	(-1434.25,207.54) --
	(-1432.80,207.54) --
	(-1431.36,207.54) --
	(-1429.91,207.54) --
	(-1428.47,207.54) --
	(-1427.02,207.54) --
	(-1425.58,207.54) --
	(-1424.13,207.54) --
	(-1422.69,207.54) --
	(-1421.24,207.54) --
	(-1419.80,207.54) --
	(-1418.35,207.54) --
	(-1416.91,207.54) --
	(-1415.46,207.54) --
	(-1414.02,207.54) --
	(-1412.57,207.54) --
	(-1411.13,207.54) --
	(-1409.68,207.54) --
	(-1408.24,207.54) --
	(-1406.79,207.54) --
	(-1405.35,207.54) --
	(-1403.90,207.54) --
	(-1402.46,207.54) --
	(-1401.01,207.54) --
	(-1399.57,207.54) --
	(-1398.12,207.54) --
	(-1396.68,207.54) --
	(-1395.23,207.54) --
	(-1393.79,208.25) --
	(-1392.34,208.25) --
	(-1390.90,208.25) --
	(-1389.45,208.25) --
	(-1388.01,208.25) --
	(-1386.56,208.25) --
	(-1385.12,208.25) --
	(-1383.67,208.25) --
	(-1382.23,208.25) --
	(-1380.78,208.25) --
	(-1379.34,208.25) --
	(-1377.89,208.25) --
	(-1376.45,208.25) --
	(-1375.00,208.25) --
	(-1373.56,208.25) --
	(-1372.11,208.25) --
	(-1370.67,208.25) --
	(-1369.23,208.25) --
	(-1367.78,208.25) --
	(-1366.34,208.25) --
	(-1364.89,208.25) --
	(-1363.45,208.25) --
	(-1362.00,208.25) --
	(-1360.56,208.25) --
	(-1359.11,208.25) --
	(-1357.67,208.25) --
	(-1356.22,208.25) --
	(-1354.78,208.25) --
	(-1353.33,208.25) --
	(-1351.89,208.25) --
	(-1350.44,211.57) --
	(-1349.00,211.57) --
	(-1347.55,211.57) --
	(-1346.11,211.57) --
	(-1344.66,211.57) --
	(-1343.22,211.57) --
	(-1341.77,211.57) --
	(-1340.33,211.57) --
	(-1338.88,211.57) --
	(-1337.44,211.57) --
	(-1335.99,211.57) --
	(-1334.55,211.57) --
	(-1333.10,211.57) --
	(-1331.66,211.57) --
	(-1330.21,211.57) --
	(-1328.77,211.57) --
	(-1327.32,211.57) --
	(-1325.88,211.57) --
	(-1324.43,211.57) --
	(-1322.99,211.57) --
	(-1321.54,211.57) --
	(-1320.10,211.57) --
	(-1318.65,211.57) --
	(-1317.21,211.57) --
	(-1315.76,211.57) --
	(-1314.32,211.57) --
	(-1312.87,211.57) --
	(-1311.43,211.57) --
	(-1309.98,211.57) --
	(-1308.54,211.57) --
	(-1307.09,217.44) --
	(-1305.65,217.44) --
	(-1304.20,217.44) --
	(-1302.76,217.44) --
	(-1301.32,217.44) --
	(-1299.87,217.44) --
	(-1298.43,217.44) --
	(-1296.98,217.44) --
	(-1295.54,217.44) --
	(-1294.09,217.44) --
	(-1292.65,217.44) --
	(-1291.20,217.44) --
	(-1289.76,217.44) --
	(-1288.31,217.44) --
	(-1286.87,217.44) --
	(-1285.42,217.44) --
	(-1283.98,217.44) --
	(-1282.53,217.44) --
	(-1281.09,217.44) --
	(-1279.64,217.44) --
	(-1278.20,217.44) --
	(-1276.75,217.44) --
	(-1275.31,217.44) --
	(-1273.86,217.44) --
	(-1272.42,217.44) --
	(-1270.97,217.44) --
	(-1269.53,217.44) --
	(-1268.08,217.44) --
	(-1266.64,217.44) --
	(-1265.19,217.44) --
	(-1263.75,217.47) --
	(-1262.30,217.47) --
	(-1260.86,217.47) --
	(-1259.41,217.47) --
	(-1257.97,217.47) --
	(-1256.52,217.47) --
	(-1255.08,217.47) --
	(-1253.63,217.47) --
	(-1252.19,217.47) --
	(-1250.74,217.47) --
	(-1249.30,217.47) --
	(-1247.85,217.47) --
	(-1246.41,217.47) --
	(-1244.96,217.47) --
	(-1243.52,217.47) --
	(-1242.07,217.47) --
	(-1240.63,217.47) --
	(-1239.18,217.47) --
	(-1237.74,217.47) --
	(-1236.29,217.47) --
	(-1234.85,217.47) --
	(-1233.41,217.47) --
	(-1231.96,217.47) --
	(-1230.52,217.47) --
	(-1229.07,217.47) --
	(-1227.63,217.47) --
	(-1226.18,217.47) --
	(-1224.74,217.47) --
	(-1223.29,217.47) --
	(-1221.85,217.47) --
	(-1220.40,213.72) --
	(-1218.96,213.72) --
	(-1217.51,213.72) --
	(-1216.07,213.72) --
	(-1214.62,213.72) --
	(-1213.18,213.72) --
	(-1211.73,213.72) --
	(-1210.29,213.72) --
	(-1208.84,213.72) --
	(-1207.40,213.72) --
	(-1205.95,213.72) --
	(-1204.51,213.72) --
	(-1203.06,213.72) --
	(-1201.62,213.72) --
	(-1200.17,213.72) --
	(-1198.73,213.72) --
	(-1197.28,213.72) --
	(-1195.84,213.72) --
	(-1194.39,213.72) --
	(-1192.95,213.72) --
	(-1191.50,213.72) --
	(-1190.06,213.72) --
	(-1188.61,213.72) --
	(-1187.17,213.72) --
	(-1185.72,213.72) --
	(-1184.28,213.72) --
	(-1182.83,213.72) --
	(-1181.39,213.72) --
	(-1179.94,213.72) --
	(-1178.50,213.72) --
	(-1177.05,210.82) --
	(-1175.61,210.82) --
	(-1174.16,210.82) --
	(-1172.72,210.82) --
	(-1171.27,210.82) --
	(-1169.83,210.82) --
	(-1168.39,210.82) --
	(-1166.94,210.82) --
	(-1165.50,210.82) --
	(-1164.05,210.82) --
	(-1162.61,210.82) --
	(-1161.16,210.82) --
	(-1159.72,210.82) --
	(-1158.27,210.82) --
	(-1156.83,210.82) --
	(-1155.38,210.82) --
	(-1153.94,210.82) --
	(-1152.49,210.82) --
	(-1151.05,210.82) --
	(-1149.60,210.82) --
	(-1148.16,210.82) --
	(-1146.71,210.82) --
	(-1145.27,210.82) --
	(-1143.82,210.82) --
	(-1142.38,210.82) --
	(-1140.93,210.82) --
	(-1139.49,210.82) --
	(-1138.04,210.82) --
	(-1136.60,210.82) --
	(-1135.15,210.82) --
	(-1133.71,206.22) --
	(-1132.26,206.22) --
	(-1130.82,206.22) --
	(-1129.37,206.22) --
	(-1127.93,206.22) --
	(-1126.48,206.22) --
	(-1125.04,206.22) --
	(-1123.59,206.22) --
	(-1122.15,206.22) --
	(-1120.70,206.22) --
	(-1119.26,206.22) --
	(-1117.81,206.22) --
	(-1116.37,206.22) --
	(-1114.92,206.22) --
	(-1113.48,206.22) --
	(-1112.03,206.22) --
	(-1110.59,206.22) --
	(-1109.14,206.22) --
	(-1107.70,206.22) --
	(-1106.25,206.22) --
	(-1104.81,206.22) --
	(-1103.36,206.22) --
	(-1101.92,206.22) --
	(-1100.48,206.22) --
	(-1099.03,206.22) --
	(-1097.59,206.22) --
	(-1096.14,206.22) --
	(-1094.70,206.22) --
	(-1093.25,206.22) --
	(-1091.81,206.22) --
	(-1090.36,202.10) --
	(-1088.92,202.10) --
	(-1087.47,202.10) --
	(-1086.03,202.10) --
	(-1084.58,202.10) --
	(-1083.14,202.10) --
	(-1081.69,202.10) --
	(-1080.25,202.10) --
	(-1078.80,202.10) --
	(-1077.36,202.10) --
	(-1075.91,202.10) --
	(-1074.47,202.10) --
	(-1073.02,202.10) --
	(-1071.58,202.10) --
	(-1070.13,202.10) --
	(-1068.69,202.10) --
	(-1067.24,202.10) --
	(-1065.80,202.10) --
	(-1064.35,202.10) --
	(-1062.91,202.10) --
	(-1061.46,202.10) --
	(-1060.02,202.10) --
	(-1058.57,202.10) --
	(-1057.13,202.10) --
	(-1055.68,202.10) --
	(-1054.24,202.10) --
	(-1052.79,202.10) --
	(-1051.35,202.10) --
	(-1049.90,202.10) --
	(-1048.46,202.10) --
	(-1047.01,200.71) --
	(-1045.57,200.71) --
	(-1044.12,200.71) --
	(-1042.68,200.71) --
	(-1041.23,200.71) --
	(-1039.79,200.71) --
	(-1038.34,200.71) --
	(-1036.90,200.71) --
	(-1035.45,200.71) --
	(-1034.01,200.71) --
	(-1032.57,200.71) --
	(-1031.12,200.71) --
	(-1029.68,200.71) --
	(-1028.23,200.71) --
	(-1026.79,200.71) --
	(-1025.34,200.71) --
	(-1023.90,200.71) --
	(-1022.45,200.71) --
	(-1021.01,200.71) --
	(-1019.56,200.71) --
	(-1018.12,200.71) --
	(-1016.67,200.71) --
	(-1015.23,200.71) --
	(-1013.78,200.71) --
	(-1012.34,200.71) --
	(-1010.89,200.71) --
	(-1009.45,200.71) --
	(-1008.00,200.71) --
	(-1006.56,200.71) --
	(-1005.11,200.71) --
	(-1003.67,196.26) --
	(-1002.22,196.26) --
	(-1000.78,196.26) --
	(-999.33,196.26) --
	(-997.89,196.26) --
	(-996.44,196.26) --
	(-995.00,196.26) --
	(-993.55,196.26) --
	(-992.11,196.26) --
	(-990.66,196.26) --
	(-989.22,196.26) --
	(-987.77,196.26) --
	(-986.33,196.26) --
	(-984.88,196.26) --
	(-983.44,196.26) --
	(-981.99,196.26) --
	(-980.55,196.26) --
	(-979.10,196.26) --
	(-977.66,196.26) --
	(-976.21,196.26) --
	(-974.77,196.26) --
	(-973.32,196.26) --
	(-971.88,196.26) --
	(-970.43,196.26) --
	(-968.99,196.26) --
	(-967.54,196.26) --
	(-966.10,196.26) --
	(-964.66,196.26) --
	(-963.21,196.26) --
	(-961.77,196.26) --
	(-960.32,197.34) --
	(-958.88,197.34) --
	(-957.43,197.34) --
	(-955.99,197.34) --
	(-954.54,197.34) --
	(-953.10,197.34) --
	(-951.65,197.34) --
	(-950.21,197.34) --
	(-948.76,197.34) --
	(-947.32,197.34) --
	(-945.87,197.34) --
	(-944.43,197.34) --
	(-942.98,197.34) --
	(-941.54,197.34) --
	(-940.09,197.34) --
	(-938.65,197.34) --
	(-937.20,197.34) --
	(-935.76,197.34) --
	(-934.31,197.34) --
	(-932.87,197.34) --
	(-931.42,197.34) --
	(-929.98,197.34) --
	(-928.53,197.34) --
	(-927.09,197.34) --
	(-925.64,197.34) --
	(-924.20,197.34) --
	(-922.75,197.34) --
	(-921.31,197.34) --
	(-919.86,197.34) --
	(-918.42,197.34) --
	(-916.97,194.82) --
	(-915.53,194.82) --
	(-914.08,194.82) --
	(-912.64,194.82) --
	(-911.19,194.82) --
	(-909.75,194.82) --
	(-908.30,194.82) --
	(-906.86,194.82) --
	(-905.41,194.82) --
	(-903.97,194.82) --
	(-902.52,194.82) --
	(-901.08,194.82) --
	(-899.63,194.82) --
	(-898.19,194.82) --
	(-896.75,194.82) --
	(-895.30,194.82) --
	(-893.86,194.82) --
	(-892.41,194.82) --
	(-890.97,194.82) --
	(-889.52,194.82) --
	(-888.08,194.82) --
	(-886.63,194.82) --
	(-885.19,194.82) --
	(-883.74,194.82) --
	(-882.30,194.82) --
	(-880.85,194.82) --
	(-879.41,194.82) --
	(-877.96,194.82) --
	(-876.52,194.82) --
	(-875.07,194.82) --
	(-873.63,192.14) --
	(-872.18,192.14) --
	(-870.74,192.14) --
	(-869.29,192.14) --
	(-867.85,192.14) --
	(-866.40,192.14) --
	(-864.96,192.14) --
	(-863.51,192.14) --
	(-862.07,192.14) --
	(-860.62,192.14) --
	(-859.18,192.14) --
	(-857.73,192.14) --
	(-856.29,192.14) --
	(-854.84,192.14) --
	(-853.40,192.14) --
	(-851.95,192.14) --
	(-850.51,192.14) --
	(-849.06,192.14) --
	(-847.62,192.14) --
	(-846.17,192.14) --
	(-844.73,192.14) --
	(-843.28,192.14) --
	(-841.84,192.14) --
	(-840.39,192.14) --
	(-838.95,192.14) --
	(-837.50,192.14) --
	(-836.06,192.14) --
	(-834.61,192.14) --
	(-833.17,192.14) --
	(-831.73,192.14) --
	(-830.28,191.02) --
	(-828.84,191.02) --
	(-827.39,191.02) --
	(-825.95,191.02) --
	(-824.50,191.02) --
	(-823.06,191.02) --
	(-821.61,191.02) --
	(-820.17,191.02) --
	(-818.72,191.02) --
	(-817.28,191.02) --
	(-815.83,191.02) --
	(-814.39,191.02) --
	(-812.94,191.02) --
	(-811.50,191.02) --
	(-810.05,191.02) --
	(-808.61,191.02) --
	(-807.16,191.02) --
	(-805.72,191.02) --
	(-804.27,191.02) --
	(-802.83,191.02) --
	(-801.38,191.02) --
	(-799.94,191.02) --
	(-798.49,191.02) --
	(-797.05,191.02) --
	(-795.60,191.02) --
	(-794.16,191.02) --
	(-792.71,191.02) --
	(-791.27,191.02) --
	(-789.82,191.02) --
	(-788.38,191.02) --
	(-786.93,190.72) --
	(-785.49,190.72) --
	(-784.04,190.72) --
	(-782.60,190.72) --
	(-781.15,190.72) --
	(-779.71,190.72) --
	(-778.26,190.72) --
	(-776.82,190.72) --
	(-775.37,190.72) --
	(-773.93,190.72) --
	(-772.48,190.72) --
	(-771.04,190.72) --
	(-769.59,190.72) --
	(-768.15,190.72) --
	(-766.70,190.72) --
	(-765.26,190.72) --
	(-763.82,190.72) --
	(-762.37,190.72) --
	(-760.93,190.72) --
	(-759.48,190.72) --
	(-758.04,190.72) --
	(-756.59,190.72) --
	(-755.15,190.72) --
	(-753.70,190.72) --
	(-752.26,190.72) --
	(-750.81,190.72) --
	(-749.37,190.72) --
	(-747.92,190.72) --
	(-746.48,190.72) --
	(-745.03,190.72) --
	(-743.59,191.03) --
	(-742.14,191.03) --
	(-740.70,191.03) --
	(-739.25,191.03) --
	(-737.81,191.03) --
	(-736.36,191.03) --
	(-734.92,191.03) --
	(-733.47,191.03) --
	(-732.03,191.03) --
	(-730.58,191.03) --
	(-729.14,191.03) --
	(-727.69,191.03) --
	(-726.25,191.03) --
	(-724.80,191.03) --
	(-723.36,191.03) --
	(-721.91,191.03) --
	(-720.47,191.03) --
	(-719.02,191.03) --
	(-717.58,191.03) --
	(-716.13,191.03) --
	(-714.69,191.03) --
	(-713.24,191.03) --
	(-711.80,191.03) --
	(-710.35,191.03) --
	(-708.91,191.03) --
	(-707.46,191.03) --
	(-706.02,191.03) --
	(-704.57,191.03) --
	(-703.13,191.03) --
	(-701.68,191.03) --
	(-700.24,189.29) --
	(-698.79,189.29) --
	(-697.35,189.29) --
	(-695.91,189.29) --
	(-694.46,189.29) --
	(-693.02,189.29) --
	(-691.57,189.29) --
	(-690.13,189.29) --
	(-688.68,189.29) --
	(-687.24,189.29) --
	(-685.79,189.29) --
	(-684.35,189.29) --
	(-682.90,189.29) --
	(-681.46,189.29) --
	(-680.01,189.29) --
	(-678.57,189.29) --
	(-677.12,189.29) --
	(-675.68,189.29) --
	(-674.23,189.29) --
	(-672.79,189.29) --
	(-671.34,189.29) --
	(-669.90,189.29) --
	(-668.45,189.29) --
	(-667.01,189.29) --
	(-665.56,189.29) --
	(-664.12,189.29) --
	(-662.67,189.29) --
	(-661.23,189.29) --
	(-659.78,189.29) --
	(-658.34,189.29) --
	(-656.89,189.04) --
	(-655.45,189.04) --
	(-654.00,189.04) --
	(-652.56,189.04) --
	(-651.11,189.04) --
	(-649.67,189.04) --
	(-648.22,189.04) --
	(-646.78,189.04) --
	(-645.33,189.04) --
	(-643.89,189.04) --
	(-642.44,189.04) --
	(-641.00,189.04) --
	(-639.55,189.04) --
	(-638.11,189.04) --
	(-636.66,189.04) --
	(-635.22,189.04) --
	(-633.77,189.04) --
	(-632.33,189.04) --
	(-630.88,189.04) --
	(-629.44,189.04) --
	(-628.00,189.04) --
	(-626.55,189.04) --
	(-625.11,189.04) --
	(-623.66,189.04) --
	(-622.22,189.04) --
	(-620.77,189.04) --
	(-619.33,189.04) --
	(-617.88,189.04) --
	(-616.44,189.04) --
	(-614.99,189.04) --
	(-613.55,189.43) --
	(-612.10,189.43) --
	(-610.66,189.43) --
	(-609.21,189.43) --
	(-607.77,189.43) --
	(-606.32,189.43) --
	(-604.88,189.43) --
	(-603.43,189.43) --
	(-601.99,189.43) --
	(-600.54,189.43) --
	(-599.10,189.43) --
	(-597.65,189.43) --
	(-596.21,189.43) --
	(-594.76,189.43) --
	(-593.32,189.43) --
	(-591.87,189.43) --
	(-590.43,189.43) --
	(-588.98,189.43) --
	(-587.54,189.43) --
	(-586.09,189.43) --
	(-584.65,189.43) --
	(-583.20,189.43) --
	(-581.76,189.43) --
	(-580.31,189.43) --
	(-578.87,189.43) --
	(-577.42,189.43) --
	(-575.98,189.43) --
	(-574.53,189.43) --
	(-573.09,189.43) --
	(-571.64,189.43) --
	(-570.20,188.05) --
	(-568.75,188.05) --
	(-567.31,188.05) --
	(-565.86,188.05) --
	(-564.42,188.05) --
	(-562.97,188.05) --
	(-561.53,188.05) --
	(-560.09,188.05) --
	(-558.64,188.05) --
	(-557.20,188.05) --
	(-555.75,188.05) --
	(-554.31,188.05) --
	(-552.86,188.05) --
	(-551.42,188.05) --
	(-549.97,188.05) --
	(-548.53,188.05) --
	(-547.08,188.05) --
	(-545.64,188.05) --
	(-544.19,188.05) --
	(-542.75,188.05) --
	(-541.30,188.05) --
	(-539.86,188.05) --
	(-538.41,188.05) --
	(-536.97,188.05) --
	(-535.52,188.05) --
	(-534.08,188.05) --
	(-532.63,188.05) --
	(-531.19,188.05) --
	(-529.74,188.05) --
	(-528.30,188.05) --
	(-526.85,186.67) --
	(-525.41,186.67) --
	(-523.96,186.67) --
	(-522.52,186.67) --
	(-521.07,186.67) --
	(-519.63,186.67) --
	(-518.18,186.67) --
	(-516.74,186.67) --
	(-515.29,186.67) --
	(-513.85,186.67) --
	(-512.40,186.67) --
	(-510.96,186.67) --
	(-509.51,186.67) --
	(-508.07,186.67) --
	(-506.62,186.67) --
	(-505.18,186.67) --
	(-503.73,186.67) --
	(-502.29,186.67) --
	(-500.84,186.67) --
	(-499.40,186.67) --
	(-497.95,186.67) --
	(-496.51,186.67) --
	(-495.06,186.67) --
	(-493.62,186.67) --
	(-492.18,186.67) --
	(-490.73,186.67) --
	(-489.29,186.67) --
	(-487.84,186.67) --
	(-486.40,186.67) --
	(-484.95,186.67) --
	(-483.51,188.15) --
	(-482.06,188.15) --
	(-480.62,188.15) --
	(-479.17,188.15) --
	(-477.73,188.15) --
	(-476.28,188.15) --
	(-474.84,188.15) --
	(-473.39,188.15) --
	(-471.95,188.15) --
	(-470.50,188.15) --
	(-469.06,188.15) --
	(-467.61,188.15) --
	(-466.17,188.15) --
	(-464.72,188.15) --
	(-463.28,188.15) --
	(-461.83,188.15) --
	(-460.39,188.15) --
	(-458.94,188.15) --
	(-457.50,188.15) --
	(-456.05,188.15) --
	(-454.61,188.15) --
	(-453.16,188.15) --
	(-451.72,188.15) --
	(-450.27,188.15) --
	(-448.83,188.15) --
	(-447.38,188.15) --
	(-445.94,188.15) --
	(-444.49,188.15) --
	(-443.05,188.15) --
	(-441.60,188.15) --
	(-440.16,194.23) --
	(-438.71,194.23) --
	(-437.27,194.23) --
	(-435.82,194.23) --
	(-434.38,194.23) --
	(-432.93,194.23) --
	(-431.49,194.23) --
	(-430.04,194.23) --
	(-428.60,194.23) --
	(-427.16,194.23) --
	(-425.71,194.23) --
	(-424.27,194.23) --
	(-422.82,194.23) --
	(-421.38,194.23) --
	(-419.93,194.23) --
	(-418.49,194.23) --
	(-417.04,194.23) --
	(-415.60,194.23) --
	(-414.15,194.23) --
	(-412.71,194.23) --
	(-411.26,194.23) --
	(-409.82,194.23) --
	(-408.37,194.23) --
	(-406.93,194.23) --
	(-405.48,194.23) --
	(-404.04,194.23) --
	(-402.59,194.23) --
	(-401.15,194.23) --
	(-399.70,194.23) --
	(-398.26,194.23) --
	(-396.81,199.65) --
	(-395.37,199.65) --
	(-393.92,199.65) --
	(-392.48,199.65) --
	(-391.03,199.65) --
	(-389.59,199.65) --
	(-388.14,199.65) --
	(-386.70,199.65) --
	(-385.25,199.65) --
	(-383.81,199.65) --
	(-382.36,199.65) --
	(-380.92,199.65) --
	(-379.47,199.65) --
	(-378.03,199.65) --
	(-376.58,199.65) --
	(-375.14,199.65) --
	(-373.69,199.65) --
	(-372.25,199.65) --
	(-370.80,199.65) --
	(-369.36,199.65) --
	(-367.91,199.65) --
	(-366.47,199.65) --
	(-365.02,199.65) --
	(-363.58,199.65) --
	(-362.13,199.65) --
	(-360.69,199.65) --
	(-359.25,199.65) --
	(-357.80,199.65) --
	(-356.36,199.65) --
	(-354.91,199.65) --
	(-353.47,192.24) --
	(-352.02,192.24) --
	(-350.58,192.24) --
	(-349.13,192.24) --
	(-347.69,192.24) --
	(-346.24,192.24) --
	(-344.80,192.24) --
	(-343.35,192.24) --
	(-341.91,192.24) --
	(-340.46,192.24) --
	(-339.02,192.24) --
	(-337.57,192.24) --
	(-336.13,192.24) --
	(-334.68,192.24) --
	(-333.24,192.24) --
	(-331.79,192.24) --
	(-330.35,192.24) --
	(-328.90,192.24) --
	(-327.46,192.24) --
	(-326.01,192.24) --
	(-324.57,192.24) --
	(-323.12,192.24) --
	(-321.68,192.24) --
	(-320.23,192.24) --
	(-318.79,192.24) --
	(-317.34,192.24) --
	(-315.90,192.24) --
	(-314.45,192.24) --
	(-313.01,192.24) --
	(-311.56,192.24) --
	(-310.12,197.64) --
	(-308.67,197.64) --
	(-307.23,197.64) --
	(-305.78,197.64) --
	(-304.34,197.64) --
	(-302.89,197.64) --
	(-301.45,197.64) --
	(-300.00,197.64) --
	(-298.56,197.64) --
	(-297.11,197.64) --
	(-295.67,197.64) --
	(-294.22,197.64) --
	(-292.78,197.64) --
	(-291.34,197.64) --
	(-289.89,197.64) --
	(-288.45,197.64) --
	(-287.00,197.64) --
	(-285.56,197.64) --
	(-284.11,197.64) --
	(-282.67,197.64) --
	(-281.22,197.64) --
	(-279.78,197.64) --
	(-278.33,197.64) --
	(-276.89,197.64) --
	(-275.44,197.64) --
	(-274.00,197.64) --
	(-272.55,197.64) --
	(-271.11,197.64) --
	(-269.66,197.64) --
	(-268.22,197.64) --
	(-266.77,185.88) --
	(-265.33,185.88) --
	(-263.88,185.88) --
	(-262.44,185.88) --
	(-260.99,185.88) --
	(-259.55,185.88) --
	(-258.10,185.88) --
	(-256.66,185.88) --
	(-255.21,185.88) --
	(-253.77,185.88) --
	(-252.32,185.88) --
	(-250.88,185.88) --
	(-249.43,185.88) --
	(-247.99,185.88) --
	(-246.54,185.88) --
	(-245.10,185.88) --
	(-243.65,185.88) --
	(-242.21,185.88) --
	(-240.76,185.88) --
	(-239.32,185.88) --
	(-237.87,185.88) --
	(-236.43,185.88) --
	(-234.98,185.88) --
	(-233.54,185.88) --
	(-232.09,185.88) --
	(-230.65,185.88) --
	(-229.20,185.88) --
	(-227.76,185.88) --
	(-226.31,185.88) --
	(-224.87,185.88) --
	(-223.43,196.65) --
	(-221.98,196.65) --
	(-220.54,196.65) --
	(-219.09,196.65) --
	(-217.65,196.65) --
	(-216.20,196.65) --
	(-214.76,196.65) --
	(-213.31,196.65) --
	(-211.87,196.65) --
	(-210.42,196.65) --
	(-208.98,196.65) --
	(-207.53,196.65) --
	(-206.09,196.65) --
	(-204.64,196.65) --
	(-203.20,196.65) --
	(-201.75,196.65) --
	(-200.31,196.65) --
	(-198.86,196.65) --
	(-197.42,196.65) --
	(-195.97,196.65) --
	(-194.53,196.65) --
	(-193.08,196.65) --
	(-191.64,196.65) --
	(-190.19,196.65) --
	(-188.75,196.65) --
	(-187.30,196.65) --
	(-185.86,196.65) --
	(-184.41,196.65) --
	(-182.97,196.65) --
	(-181.52,196.65) --
	(-180.08,199.72) --
	(-178.63,199.72) --
	(-177.19,199.72) --
	(-175.74,199.72) --
	(-174.30,199.72) --
	(-172.85,199.72) --
	(-171.41,199.72) --
	(-169.96,199.72) --
	(-168.52,199.72) --
	(-167.07,199.72) --
	(-165.63,199.72) --
	(-164.18,199.72) --
	(-162.74,199.72) --
	(-161.29,199.72) --
	(-159.85,199.72) --
	(-158.40,199.72) --
	(-156.96,199.72) --
	(-155.52,199.72) --
	(-154.07,199.72) --
	(-152.63,199.72) --
	(-151.18,199.72) --
	(-149.74,199.72) --
	(-148.29,199.72) --
	(-146.85,199.72) --
	(-145.40,199.72) --
	(-143.96,199.72) --
	(-142.51,199.72) --
	(-141.07,199.72) --
	(-139.62,199.72) --
	(-138.18,199.72) --
	(-136.73,195.84) --
	(-135.29,195.84) --
	(-133.84,195.84) --
	(-132.40,195.84) --
	(-130.95,195.84) --
	(-129.51,195.84) --
	(-128.06,195.84) --
	(-126.62,195.84) --
	(-125.17,195.84) --
	(-123.73,195.84) --
	(-122.28,195.84) --
	(-120.84,195.84) --
	(-119.39,195.84) --
	(-117.95,195.84) --
	(-116.50,195.84) --
	(-115.06,195.84) --
	(-113.61,195.84) --
	(-112.17,195.84) --
	(-110.72,195.84) --
	(-109.28,195.84) --
	(-107.83,195.84) --
	(-106.39,195.84) --
	(-104.94,195.84) --
	(-103.50,195.84) --
	(-102.05,195.84) --
	(-100.61,195.84) --
	(-99.16,195.84) --
	(-97.72,195.84) --
	(-96.27,195.84) --
	(-94.83,195.84) --
	(-93.38,165.06) --
	(-91.94,165.06) --
	(-90.50,165.06) --
	(-89.05,165.06) --
	(-87.61,165.06) --
	(-86.16,165.06) --
	(-84.72,165.06) --
	(-83.27,165.06) --
	(-81.83,165.06) --
	(-80.38,165.06) --
	(-78.94,165.06) --
	(-77.49,165.06) --
	(-76.05,165.06) --
	(-74.60,165.06) --
	(-73.16,165.06) --
	(-71.71,165.06) --
	(-70.27,165.06) --
	(-68.82,165.06) --
	(-67.38,165.06) --
	(-65.93,165.06) --
	(-64.49,165.06) --
	(-63.04,165.06) --
	(-61.60,165.06) --
	(-60.15,165.06) --
	(-58.71,165.06) --
	(-57.26,165.06) --
	(-55.82,165.06) --
	(-54.37,165.06) --
	(-52.93,165.06) --
	(-51.48,165.06) --
	(-50.04,188.55) --
	(-48.59,188.55) --
	(-47.15,188.55) --
	(-45.70,188.55) --
	(-44.26,188.55) --
	(-42.81,188.55) --
	(-41.37,188.55) --
	(-39.92,188.55) --
	(-38.48,188.55) --
	(-37.03,188.55) --
	(-35.59,188.55) --
	(-34.14,188.55) --
	(-32.70,188.55) --
	(-31.25,188.55) --
	(-29.81,188.55) --
	(-28.36,188.55) --
	(-26.92,188.55) --
	(-25.47,188.55) --
	(-24.03,188.55) --
	(-22.59,188.55) --
	(-21.14,188.55) --
	(-19.70,188.55) --
	(-18.25,188.55) --
	(-16.81,188.55) --
	(-15.36,188.55) --
	(-13.92,188.55) --
	(-12.47,188.55) --
	(-11.03,188.55) --
	( -9.58,188.55) --
	( -8.14,188.55) --
	( -6.69,183.76) --
	( -5.25,183.76) --
	( -3.80,183.76) --
	( -2.36,183.76) --
	( -0.91,183.76) --
	(  0.53,183.76) --
	(  1.98,183.76) --
	(  3.42,183.76) --
	(  4.87,183.76) --
	(  6.31,183.76) --
	(  7.76,183.76) --
	(  9.20,183.76) --
	( 10.65,183.76) --
	( 12.09,183.76) --
	( 13.54,183.76) --
	( 14.98,183.76) --
	( 16.43,183.76) --
	( 17.87,183.76) --
	( 19.32,183.76) --
	( 20.76,183.76) --
	( 22.21,183.76) --
	( 23.65,183.76) --
	( 25.10,183.76) --
	( 26.54,183.76) --
	( 27.99,183.76) --
	( 29.43,183.76) --
	( 30.88,183.76) --
	( 32.32,183.76) --
	( 33.77,183.76) --
	( 35.21,183.76) --
	( 36.66,194.57) --
	( 38.10,194.57) --
	( 39.55,194.57) --
	( 40.99,194.57) --
	( 42.44,194.57) --
	( 43.88,194.57) --
	( 45.32,194.57) --
	( 46.77,194.57) --
	( 48.21,194.57) --
	( 49.66,194.57) --
	( 51.10,194.57) --
	( 52.55,194.57) --
	( 53.99,194.57) --
	( 55.44,194.57) --
	( 56.88,194.57) --
	( 58.33,194.57) --
	( 59.77,194.57) --
	( 61.22,194.57) --
	( 62.66,194.57) --
	( 64.11,194.57) --
	( 65.55,194.57) --
	( 67.00,194.57) --
	( 68.44,194.57) --
	( 69.89,194.57) --
	( 71.33,194.57) --
	( 72.78,194.57) --
	( 74.22,194.57) --
	( 75.67,194.57) --
	( 77.11,194.57) --
	( 78.56,194.57) --
	( 80.00,198.47) --
	( 81.45,198.47) --
	( 82.89,198.47) --
	( 84.34,198.47) --
	( 85.78,198.47) --
	( 87.23,198.47) --
	( 88.67,198.47) --
	( 90.12,198.47) --
	( 91.56,198.47) --
	( 93.01,198.47) --
	( 94.45,198.47) --
	( 95.90,198.47) --
	( 97.34,198.47) --
	( 98.79,198.47) --
	(100.23,198.47) --
	(101.68,198.47) --
	(103.12,198.47) --
	(104.57,198.47) --
	(106.01,198.47) --
	(107.46,198.47) --
	(108.90,198.47) --
	(110.35,198.47) --
	(111.79,198.47) --
	(113.23,198.47) --
	(114.68,198.47) --
	(116.12,198.47) --
	(117.57,198.47) --
	(119.01,198.47) --
	(120.46,198.47) --
	(121.90,198.47) --
	(123.35,171.20) --
	(124.79,171.20) --
	(126.24,171.20) --
	(127.68,171.20) --
	(129.13,171.20) --
	(130.57,171.20) --
	(132.02,171.20) --
	(133.46,171.20) --
	(134.91,171.20) --
	(136.35,171.20) --
	(137.80,171.20) --
	(139.24,171.20) --
	(140.69,171.20) --
	(142.13,171.20) --
	(143.58,171.20) --
	(145.02,171.20) --
	(146.47,171.20) --
	(147.91,171.20) --
	(149.36,171.20) --
	(150.80,171.20) --
	(152.25,171.20) --
	(153.69,171.20) --
	(155.14,171.20) --
	(156.58,171.20) --
	(158.03,171.20) --
	(159.47,171.20) --
	(160.92,171.20) --
	(162.36,171.20) --
	(163.81,171.20) --
	(165.25,171.20) --
	(166.70,140.72) --
	(168.14,140.72) --
	(169.59,140.72) --
	(171.03,140.72) --
	(172.48,140.72) --
	(173.92,140.72) --
	(175.37,140.72) --
	(176.81,140.72) --
	(178.26,140.72) --
	(179.70,140.72) --
	(181.14,140.72) --
	(182.59,140.72) --
	(184.03,140.72) --
	(185.48,140.72) --
	(186.92,140.72) --
	(188.37,140.72) --
	(189.81,140.72) --
	(191.26,140.72) --
	(192.70,140.72) --
	(194.15,140.72) --
	(195.59,140.72) --
	(197.04,140.72) --
	(198.48,140.72) --
	(199.93,140.72) --
	(201.37,140.72) --
	(202.82,140.72) --
	(204.26,140.72) --
	(205.71,140.72) --
	(207.15,140.72) --
	(208.60,140.72) --
	(210.04,128.60) --
	(211.49,128.60) --
	(212.93,128.60) --
	(214.38,128.60) --
	(215.82,128.60) --
	(217.27,128.60) --
	(218.71,128.60) --
	(220.16,128.60) --
	(221.60,128.60) --
	(223.05,128.60) --
	(224.49,128.60) --
	(225.94,128.60) --
	(227.38,128.60) --
	(228.83,128.60) --
	(230.27,128.60) --
	(231.72,128.60) --
	(233.16,128.60) --
	(234.61,128.60) --
	(236.05,128.60) --
	(237.50,128.60) --
	(238.94,128.60) --
	(240.39,128.60) --
	(241.83,128.60) --
	(243.28,128.60) --
	(244.72,128.60) --
	(246.16,128.60) --
	(247.61,128.60) --
	(249.05,128.60) --
	(250.50,128.60) --
	(251.94,128.60) --
	(253.39,130.89) --
	(254.83,130.89) --
	(256.28,130.89) --
	(257.72,130.89) --
	(259.17,130.89) --
	(260.61,130.89) --
	(262.06,130.89) --
	(263.50,130.89) --
	(264.95,130.89) --
	(266.39,130.89) --
	(267.84,130.89) --
	(269.28,130.89) --
	(270.73,130.89) --
	(272.17,130.89) --
	(273.62,130.89) --
	(275.06,130.89) --
	(276.51,130.89) --
	(277.95,130.89) --
	(279.40,130.89) --
	(280.84,130.89) --
	(282.29,130.89) --
	(283.73,130.89) --
	(285.18,130.89) --
	(286.62,130.89) --
	(288.07,130.89) --
	(289.51,130.89) --
	(290.96,130.89) --
	(292.40,130.89) --
	(293.85,130.89) --
	(295.29,130.89) --
	(296.74,149.07) --
	(298.18,149.07) --
	(299.63,149.07) --
	(301.07,149.07) --
	(302.52,149.07) --
	(303.96,149.07) --
	(305.41,149.07) --
	(306.85,149.07) --
	(308.30,149.07) --
	(309.74,149.07) --
	(311.19,149.07) --
	(312.63,149.07) --
	(314.07,149.07) --
	(315.52,149.07) --
	(316.96,149.07) --
	(318.41,149.07) --
	(319.85,149.07) --
	(321.30,149.07) --
	(322.74,149.07) --
	(324.19,149.07) --
	(325.63,149.07) --
	(327.08,149.07) --
	(328.52,149.07) --
	(329.97,149.07) --
	(331.41,149.07) --
	(332.86,149.07) --
	(334.30,149.07) --
	(335.75,149.07) --
	(337.19,149.07) --
	(338.64,149.07) --
	(340.08,146.96) --
	(341.53,146.96) --
	(342.97,146.96) --
	(344.42,146.96) --
	(345.86,146.96) --
	(347.31,146.96) --
	(348.75,146.96) --
	(350.20,146.96) --
	(351.64,146.96) --
	(353.09,146.96) --
	(354.53,146.96) --
	(355.98,146.96) --
	(357.42,146.96) --
	(358.87,146.96) --
	(360.31,146.96) --
	(361.76,146.96) --
	(363.20,146.96) --
	(364.65,146.96) --
	(366.09,146.96) --
	(367.54,146.96) --
	(368.98,146.96) --
	(370.43,146.96) --
	(371.87,146.96) --
	(373.32,146.96) --
	(374.76,146.96) --
	(376.21,146.96) --
	(377.65,146.96) --
	(379.10,146.96) --
	(380.54,146.96) --
	(381.98,146.96) --
	(383.43,139.83) --
	(384.87,139.83) --
	(386.32,139.83) --
	(387.76,139.83) --
	(389.21,139.83) --
	(390.65,139.83) --
	(392.10,139.83) --
	(393.54,139.83) --
	(394.99,139.83) --
	(396.43,139.83) --
	(397.88,139.83) --
	(399.32,139.83) --
	(400.77,139.83) --
	(402.21,139.83) --
	(403.66,139.83) --
	(405.10,139.83) --
	(406.55,139.83) --
	(407.99,139.83) --
	(409.44,139.83) --
	(410.88,139.83) --
	(412.33,139.83) --
	(413.77,139.83) --
	(415.22,139.83) --
	(416.66,139.83) --
	(418.11,139.83) --
	(419.55,139.83) --
	(421.00,139.83) --
	(422.44,139.83) --
	(423.89,139.83) --
	(425.33,139.83) --
	(426.78, 98.42) --
	(428.22, 98.42) --
	(429.67, 98.42) --
	(431.11, 98.42) --
	(432.56, 98.42) --
	(434.00, 98.42) --
	(435.45, 98.42) --
	(436.89, 98.42) --
	(438.34, 98.42) --
	(439.78, 98.42) --
	(441.23, 98.42) --
	(442.67, 98.42) --
	(444.12, 98.42) --
	(445.56, 98.42) --
	(447.01, 98.42) --
	(448.45, 98.42) --
	(449.89, 98.42) --
	(451.34, 98.42) --
	(452.78, 98.42) --
	(454.23, 98.42) --
	(455.67, 98.42) --
	(457.12, 98.42) --
	(458.56, 98.42) --
	(460.01, 98.42) --
	(461.45, 98.42) --
	(462.90, 98.42) --
	(464.34, 98.42) --
	(465.79, 98.42) --
	(467.23, 98.42) --
	(468.68, 98.42) --
	(470.12,115.66) --
	(471.57,115.66) --
	(473.01,115.66) --
	(474.46,115.66) --
	(475.90,115.66) --
	(477.35,115.66) --
	(478.79,115.66) --
	(480.24,115.66) --
	(481.68,115.66) --
	(483.13,115.66) --
	(484.57,115.66) --
	(486.02,115.66) --
	(487.46,115.66) --
	(488.91,115.66) --
	(490.35,115.66) --
	(491.80,115.66) --
	(493.24,115.66) --
	(494.69,115.66) --
	(496.13,115.66) --
	(497.58,115.66) --
	(499.02,115.66) --
	(500.47,115.66) --
	(501.91,115.66) --
	(503.36,115.66) --
	(504.80,115.66) --
	(506.25,115.66) --
	(507.69,115.66) --
	(509.14,115.66) --
	(510.58,115.66) --
	(512.03,115.66) --
	(513.47,132.98) --
	(514.92,132.98) --
	(516.36,132.98) --
	(517.80,132.98) --
	(519.25,132.98) --
	(520.69,132.98) --
	(522.14,132.98) --
	(523.58,132.98) --
	(525.03,132.98) --
	(526.47,132.98) --
	(527.92,132.98) --
	(529.36,132.98) --
	(530.81,132.98) --
	(532.25,132.98) --
	(533.70,132.98) --
	(535.14,132.98) --
	(536.59,132.98) --
	(538.03,132.98) --
	(539.48,132.98) --
	(540.92,132.98) --
	(542.37,132.98) --
	(543.81,132.98) --
	(545.26,132.98) --
	(546.70,132.98) --
	(548.15,132.98) --
	(549.59,132.98) --
	(551.04,132.98) --
	(552.48,132.98) --
	(553.93,132.98) --
	(555.37,132.98) --
	(556.82,170.85) --
	(558.26,170.85) --
	(559.71,170.85) --
	(561.15,170.85) --
	(562.60,170.85) --
	(564.04,170.85) --
	(565.49,170.85) --
	(566.93,170.85) --
	(568.38,170.85) --
	(569.82,170.85) --
	(571.27,170.85) --
	(572.71,170.85) --
	(574.16,170.85) --
	(575.60,170.85) --
	(577.05,170.85) --
	(578.49,170.85) --
	(579.94,170.85) --
	(581.38,170.85) --
	(582.82,170.85) --
	(584.27,170.85) --
	(585.71,170.85) --
	(587.16,170.85) --
	(588.60,170.85) --
	(590.05,170.85) --
	(591.49,170.85) --
	(592.94,170.85) --
	(594.38,170.85) --
	(595.83,170.85) --
	(597.27,170.85) --
	(598.72,170.85) --
	(600.16,184.32) --
	(601.61,184.32) --
	(603.05,184.32) --
	(604.50,184.32) --
	(605.94,184.32) --
	(607.39,184.32) --
	(608.83,184.32) --
	(610.28,184.32) --
	(611.72,184.32) --
	(613.17,184.32) --
	(614.61,184.32) --
	(616.06,184.32) --
	(617.50,184.32) --
	(618.95,184.32) --
	(620.39,184.32) --
	(621.84,184.32) --
	(623.28,184.32) --
	(624.73,184.32) --
	(626.17,184.32) --
	(627.62,184.32) --
	(629.06,184.32) --
	(630.51,184.32) --
	(631.95,184.32) --
	(633.40,184.32) --
	(634.84,184.32) --
	(636.29,184.32) --
	(637.73,184.32) --
	(639.18,184.32) --
	(640.62,184.32) --
	(642.07,184.32) --
	(643.51,195.78) --
	(644.96,195.78) --
	(646.40,195.78) --
	(647.85,195.78) --
	(649.29,195.78) --
	(650.73,195.78) --
	(652.18,195.78) --
	(653.62,195.78) --
	(655.07,195.78) --
	(656.51,195.78) --
	(657.96,195.78) --
	(659.40,195.78) --
	(660.85,195.78) --
	(662.29,195.78) --
	(663.74,195.78) --
	(665.18,195.78) --
	(666.63,195.78) --
	(668.07,195.78) --
	(669.52,195.78) --
	(670.96,195.78) --
	(672.41,195.78) --
	(673.85,195.78) --
	(675.30,195.78) --
	(676.74,195.78) --
	(678.19,195.78) --
	(679.63,195.78) --
	(681.08,195.78) --
	(682.52,195.78) --
	(683.97,195.78) --
	(685.41,195.78) --
	(686.86,201.78) --
	(688.30,201.78) --
	(689.75,201.78) --
	(691.19,201.78) --
	(692.64,201.78) --
	(694.08,201.78) --
	(695.53,201.78) --
	(696.97,201.78) --
	(698.42,201.78) --
	(699.86,201.78) --
	(701.31,201.78) --
	(702.75,201.78) --
	(704.20,201.78) --
	(705.64,201.78) --
	(707.09,201.78) --
	(708.53,201.78) --
	(709.98,201.78) --
	(711.42,201.78) --
	(712.87,201.78) --
	(714.31,201.78) --
	(715.76,201.78) --
	(717.20,201.78) --
	(718.64,201.78) --
	(720.09,201.78) --
	(721.53,201.78) --
	(722.98,201.78) --
	(724.42,201.78) --
	(725.87,201.78) --
	(727.31,201.78) --
	(728.76,201.78) --
	(730.20,207.22) --
	(731.65,207.22) --
	(733.09,207.22) --
	(734.54,207.22) --
	(735.98,207.22) --
	(737.43,207.22) --
	(738.87,207.22) --
	(740.32,207.22) --
	(741.76,207.22) --
	(743.21,207.22) --
	(744.65,207.22) --
	(746.10,207.22) --
	(747.54,207.22) --
	(748.99,207.22) --
	(750.43,207.22) --
	(751.88,207.22) --
	(753.32,207.22) --
	(754.77,207.22) --
	(756.21,207.22) --
	(757.66,207.22) --
	(759.10,207.22) --
	(760.55,207.22) --
	(761.99,207.22) --
	(763.44,207.22) --
	(764.88,207.22) --
	(766.33,207.22) --
	(767.77,207.22) --
	(769.22,207.22) --
	(770.66,207.22) --
	(772.11,207.22) --
	(773.55,208.43) --
	(775.00,208.43) --
	(776.44,208.43) --
	(777.89,208.43) --
	(779.33,208.43) --
	(780.78,208.43) --
	(782.22,208.43) --
	(783.67,208.43) --
	(785.11,208.43) --
	(786.55,208.43) --
	(788.00,208.43) --
	(789.44,208.43) --
	(790.89,208.43) --
	(792.33,208.43) --
	(793.78,208.43) --
	(795.22,208.43) --
	(796.67,208.43) --
	(798.11,208.43) --
	(799.56,208.43) --
	(801.00,208.43) --
	(802.45,208.43) --
	(803.89,208.43) --
	(805.34,208.43) --
	(806.78,208.43) --
	(808.23,208.43) --
	(809.67,208.43) --
	(811.12,208.43) --
	(812.56,208.43) --
	(814.01,208.43) --
	(815.45,208.43) --
	(816.90,212.97) --
	(818.34,212.97) --
	(819.79,212.97) --
	(821.23,212.97) --
	(822.68,212.97) --
	(824.12,212.97) --
	(825.57,212.97) --
	(827.01,212.97) --
	(828.46,212.97) --
	(829.90,212.97) --
	(831.35,212.97) --
	(832.79,212.97) --
	(834.24,212.97) --
	(835.68,212.97) --
	(837.13,212.97) --
	(838.57,212.97) --
	(840.02,212.97) --
	(841.46,212.97) --
	(842.91,212.97) --
	(844.35,212.97) --
	(845.80,212.97) --
	(847.24,212.97) --
	(848.69,212.97) --
	(850.13,212.97) --
	(851.58,212.97) --
	(853.02,212.97) --
	(854.46,212.97) --
	(855.91,212.97) --
	(857.35,212.97) --
	(858.80,212.97) --
	(860.24,210.18) --
	(861.69,210.18) --
	(863.13,210.18) --
	(864.58,210.18) --
	(866.02,210.18) --
	(867.47,210.18) --
	(868.91,210.18) --
	(870.36,210.18) --
	(871.80,210.18) --
	(873.25,210.18) --
	(874.69,210.18) --
	(876.14,210.18) --
	(877.58,210.18) --
	(879.03,210.18) --
	(880.47,210.18) --
	(881.92,210.18) --
	(883.36,210.18) --
	(884.81,210.18) --
	(886.25,210.18) --
	(887.70,210.18) --
	(889.14,210.18) --
	(890.59,210.18) --
	(892.03,210.18) --
	(893.48,210.18) --
	(894.92,210.18) --
	(896.37,210.18) --
	(897.81,210.18) --
	(899.26,210.18) --
	(900.70,210.18) --
	(902.15,210.18) --
	(903.59,204.66) --
	(905.04,204.66) --
	(906.48,204.66) --
	(907.93,204.66) --
	(909.37,204.66) --
	(910.82,204.66) --
	(912.26,204.66) --
	(913.71,204.66) --
	(915.15,204.66) --
	(916.60,204.66) --
	(918.04,204.66) --
	(919.48,204.66) --
	(920.93,204.66) --
	(922.37,204.66) --
	(923.82,204.66) --
	(925.26,204.66) --
	(926.71,204.66) --
	(928.15,204.66) --
	(929.60,204.66) --
	(931.04,204.66) --
	(932.49,204.66) --
	(933.93,204.66) --
	(935.38,204.66) --
	(936.82,204.66) --
	(938.27,204.66) --
	(939.71,204.66) --
	(941.16,204.66) --
	(942.60,204.66) --
	(944.05,204.66) --
	(945.49,204.66) --
	(946.94,201.56) --
	(948.38,201.56) --
	(949.83,201.56) --
	(951.27,201.56) --
	(952.72,201.56) --
	(954.16,201.56) --
	(955.61,201.56) --
	(957.05,201.56) --
	(958.50,201.56) --
	(959.94,201.56) --
	(961.39,201.56) --
	(962.83,201.56) --
	(964.28,201.56) --
	(965.72,201.56) --
	(967.17,201.56) --
	(968.61,201.56) --
	(970.06,201.56) --
	(971.50,201.56) --
	(972.95,201.56) --
	(974.39,201.56) --
	(975.84,201.56) --
	(977.28,201.56) --
	(978.73,201.56) --
	(980.17,201.56) --
	(981.62,201.56) --
	(983.06,201.56) --
	(984.51,201.56) --
	(985.95,201.56) --
	(987.39,201.56) --
	(988.84,201.56) --
	(990.28,198.70) --
	(991.73,198.70) --
	(993.17,198.70) --
	(994.62,198.70) --
	(996.06,198.70) --
	(997.51,198.70) --
	(998.95,198.70) --
	(1000.40,198.70) --
	(1001.84,198.70) --
	(1003.29,198.70) --
	(1004.73,198.70) --
	(1006.18,198.70) --
	(1007.62,198.70) --
	(1009.07,198.70) --
	(1010.51,198.70) --
	(1011.96,198.70) --
	(1013.40,198.70) --
	(1014.85,198.70) --
	(1016.29,198.70) --
	(1017.74,198.70) --
	(1019.18,198.70) --
	(1020.63,198.70) --
	(1022.07,198.70) --
	(1023.52,198.70) --
	(1024.96,198.70) --
	(1026.41,198.70) --
	(1027.85,198.70) --
	(1029.30,198.70) --
	(1030.74,198.70) --
	(1032.19,198.70) --
	(1033.63,198.02) --
	(1035.08,198.02) --
	(1036.52,198.02) --
	(1037.97,198.02) --
	(1039.41,198.02) --
	(1040.86,198.02) --
	(1042.30,198.02) --
	(1043.75,198.02) --
	(1045.19,198.02) --
	(1046.64,198.02) --
	(1048.08,198.02) --
	(1049.53,198.02) --
	(1050.97,198.02) --
	(1052.42,198.02) --
	(1053.86,198.02) --
	(1055.30,198.02) --
	(1056.75,198.02) --
	(1058.19,198.02) --
	(1059.64,198.02) --
	(1061.08,198.02) --
	(1062.53,198.02) --
	(1063.97,198.02) --
	(1065.42,198.02) --
	(1066.86,198.02) --
	(1068.31,198.02) --
	(1069.75,198.02) --
	(1071.20,198.02) --
	(1072.64,198.02) --
	(1074.09,198.02) --
	(1075.53,198.02) --
	(1076.98,195.22) --
	(1078.42,195.22) --
	(1079.87,195.22) --
	(1081.31,195.22) --
	(1082.76,195.22) --
	(1084.20,195.22) --
	(1085.65,195.22) --
	(1087.09,195.22) --
	(1088.54,195.22) --
	(1089.98,195.22) --
	(1091.43,195.22) --
	(1092.87,195.22) --
	(1094.32,195.22) --
	(1095.76,195.22) --
	(1097.21,195.22) --
	(1098.65,195.22) --
	(1100.10,195.22) --
	(1101.54,195.22) --
	(1102.99,195.22) --
	(1104.43,195.22) --
	(1105.88,195.22) --
	(1107.32,195.22) --
	(1108.77,195.22) --
	(1110.21,195.22) --
	(1111.66,195.22) --
	(1113.10,195.22) --
	(1114.55,195.22) --
	(1115.99,195.22) --
	(1117.44,195.22) --
	(1118.88,195.22) --
	(1120.33,195.02) --
	(1121.77,195.02) --
	(1123.21,195.02) --
	(1124.66,195.02) --
	(1126.10,195.02) --
	(1127.55,195.02) --
	(1128.99,195.02) --
	(1130.44,195.02) --
	(1131.88,195.02) --
	(1133.33,195.02) --
	(1134.77,195.02) --
	(1136.22,195.02) --
	(1137.66,195.02) --
	(1139.11,195.02) --
	(1140.55,195.02) --
	(1142.00,195.02) --
	(1143.44,195.02) --
	(1144.89,195.02) --
	(1146.33,195.02) --
	(1147.78,195.02) --
	(1149.22,195.02) --
	(1150.67,195.02) --
	(1152.11,195.02) --
	(1153.56,195.02) --
	(1155.00,195.02) --
	(1156.45,195.02) --
	(1157.89,195.02) --
	(1159.34,195.02) --
	(1160.78,195.02) --
	(1162.23,195.02) --
	(1163.67,192.04) --
	(1165.12,192.04) --
	(1166.56,192.04) --
	(1168.01,192.04) --
	(1169.45,192.04) --
	(1170.90,192.04) --
	(1172.34,192.04) --
	(1173.79,192.04) --
	(1175.23,192.04) --
	(1176.68,192.04) --
	(1178.12,192.04) --
	(1179.57,192.04) --
	(1181.01,192.04) --
	(1182.46,192.04) --
	(1183.90,192.04) --
	(1185.35,192.04) --
	(1186.79,192.04) --
	(1188.24,192.04) --
	(1189.68,192.04) --
	(1191.12,192.04) --
	(1192.57,192.04) --
	(1194.01,192.04) --
	(1195.46,192.04) --
	(1196.90,192.04) --
	(1198.35,192.04) --
	(1199.79,192.04) --
	(1201.24,192.04) --
	(1202.68,192.04) --
	(1204.13,192.04) --
	(1205.57,192.04) --
	(1207.02,190.44) --
	(1208.46,190.44) --
	(1209.91,190.44) --
	(1211.35,190.44) --
	(1212.80,190.44) --
	(1214.24,190.44) --
	(1215.69,190.44) --
	(1217.13,190.44) --
	(1218.58,190.44) --
	(1220.02,190.44) --
	(1221.47,190.44) --
	(1222.91,190.44) --
	(1224.36,190.44) --
	(1225.80,190.44) --
	(1227.25,190.44) --
	(1228.69,190.44) --
	(1230.14,190.44) --
	(1231.58,190.44) --
	(1233.03,190.44) --
	(1234.47,190.44) --
	(1235.92,190.44) --
	(1237.36,190.44) --
	(1238.81,190.44) --
	(1240.25,190.44) --
	(1241.70,190.44) --
	(1243.14,190.44) --
	(1244.59,190.44) --
	(1246.03,190.44) --
	(1247.48,190.44) --
	(1248.92,190.44) --
	(1250.37,188.92) --
	(1251.81,188.92) --
	(1253.26,188.92) --
	(1254.70,188.92) --
	(1256.14,188.92) --
	(1257.59,188.92) --
	(1259.03,188.92) --
	(1260.48,188.92) --
	(1261.92,188.92) --
	(1263.37,188.92) --
	(1264.81,188.92) --
	(1266.26,188.92) --
	(1267.70,188.92) --
	(1269.15,188.92) --
	(1270.59,188.92) --
	(1272.04,188.92) --
	(1273.48,188.92) --
	(1274.93,188.92) --
	(1276.37,188.92) --
	(1277.82,188.92) --
	(1279.26,188.92) --
	(1280.71,188.92) --
	(1282.15,188.92) --
	(1283.60,188.92) --
	(1285.04,188.92) --
	(1286.49,188.92) --
	(1287.93,188.92) --
	(1289.38,188.92) --
	(1290.82,188.92) --
	(1292.27,188.92) --
	(1293.71,188.72) --
	(1295.16,188.72) --
	(1296.60,188.72) --
	(1298.05,188.72) --
	(1299.49,188.72) --
	(1300.94,188.72) --
	(1302.38,188.72) --
	(1303.83,188.72) --
	(1305.27,188.72) --
	(1306.72,188.72) --
	(1308.16,188.72) --
	(1309.61,188.72) --
	(1311.05,188.72) --
	(1312.50,188.72) --
	(1313.94,188.72) --
	(1315.39,188.72) --
	(1316.83,188.72) --
	(1318.28,188.72) --
	(1319.72,188.72) --
	(1321.17,188.72) --
	(1322.61,188.72) --
	(1324.05,188.72) --
	(1325.50,188.72) --
	(1326.94,188.72) --
	(1328.39,188.72) --
	(1329.83,188.72) --
	(1331.28,188.72) --
	(1332.72,188.72) --
	(1334.17,188.72) --
	(1335.61,188.72) --
	(1337.06,189.41) --
	(1338.50,189.41) --
	(1339.95,189.41) --
	(1341.39,189.41) --
	(1342.84,189.41) --
	(1344.28,189.41) --
	(1345.73,189.41) --
	(1347.17,189.41) --
	(1348.62,189.41) --
	(1350.06,189.41) --
	(1351.51,189.41) --
	(1352.95,189.41) --
	(1354.40,189.41) --
	(1355.84,189.41) --
	(1357.29,189.41) --
	(1358.73,189.41) --
	(1360.18,189.41) --
	(1361.62,189.41) --
	(1363.07,189.41) --
	(1364.51,189.41) --
	(1365.96,189.41) --
	(1367.40,189.41) --
	(1368.85,189.41) --
	(1370.29,189.41) --
	(1371.74,189.41) --
	(1373.18,189.41) --
	(1374.63,189.41) --
	(1376.07,189.41) --
	(1377.52,189.41) --
	(1378.96,189.41) --
	(1380.41,188.75) --
	(1381.85,188.75) --
	(1383.30,188.75) --
	(1384.74,188.75) --
	(1386.19,188.75) --
	(1387.63,188.75) --
	(1389.08,188.75) --
	(1390.52,188.75) --
	(1391.96,188.75) --
	(1393.41,188.75) --
	(1394.85,188.75) --
	(1396.30,188.75) --
	(1397.74,188.75) --
	(1399.19,188.75) --
	(1400.63,188.75) --
	(1402.08,188.75) --
	(1403.52,188.75) --
	(1404.97,188.75) --
	(1406.41,188.75) --
	(1407.86,188.75) --
	(1409.30,188.75) --
	(1410.75,188.75) --
	(1412.19,188.75) --
	(1413.64,188.75) --
	(1415.08,188.75) --
	(1416.53,188.75) --
	(1417.97,188.75) --
	(1419.42,188.75) --
	(1420.86,188.75) --
	(1422.31,188.75) --
	(1423.75,187.99) --
	(1425.20,187.99) --
	(1426.64,187.99) --
	(1428.09,187.99) --
	(1429.53,187.99) --
	(1430.98,187.99) --
	(1432.42,187.99) --
	(1433.87,187.99) --
	(1435.31,187.99) --
	(1436.76,187.99) --
	(1438.20,187.99) --
	(1439.65,187.99) --
	(1441.09,187.99) --
	(1442.54,187.99) --
	(1443.98,187.99) --
	(1445.43,187.99) --
	(1446.87,187.99) --
	(1448.32,187.99) --
	(1449.76,187.99) --
	(1451.21,187.99) --
	(1452.65,187.99) --
	(1454.10,187.99) --
	(1455.54,187.99) --
	(1456.99,187.99) --
	(1458.43,187.99) --
	(1459.87,187.99) --
	(1461.32,187.99) --
	(1462.76,187.99) --
	(1464.21,187.99) --
	(1465.65,187.99) --
	(1467.10,187.78) --
	(1468.54,187.78) --
	(1469.99,187.78) --
	(1471.43,187.78) --
	(1472.88,187.78) --
	(1474.32,187.78) --
	(1475.77,187.78) --
	(1477.21,187.78) --
	(1478.66,187.78) --
	(1480.10,187.78) --
	(1481.55,187.78) --
	(1482.99,187.78) --
	(1484.44,187.78) --
	(1485.88,187.78) --
	(1487.33,187.78) --
	(1488.77,187.78) --
	(1490.22,187.78) --
	(1491.66,187.78) --
	(1493.11,187.78) --
	(1494.55,187.78) --
	(1496.00,187.78) --
	(1497.44,187.78) --
	(1498.89,187.78) --
	(1500.33,187.78) --
	(1501.78,187.78) --
	(1503.22,187.78) --
	(1504.67,187.78) --
	(1506.11,187.78) --
	(1507.56,187.78) --
	(1509.00,187.78) --
	(1510.45,187.55) --
	(1511.89,187.55) --
	(1513.34,187.55) --
	(1514.78,187.55) --
	(1516.23,187.55) --
	(1517.67,187.55) --
	(1519.12,187.55) --
	(1520.56,187.55) --
	(1522.01,187.55) --
	(1523.45,187.55) --
	(1524.90,187.55) --
	(1526.34,187.55) --
	(1527.78,187.55) --
	(1529.23,187.55) --
	(1530.67,187.55) --
	(1532.12,187.55) --
	(1533.56,187.55) --
	(1535.01,187.55) --
	(1536.45,187.55) --
	(1537.90,187.55) --
	(1539.34,187.55) --
	(1540.79,187.55) --
	(1542.23,187.55) --
	(1543.68,187.55) --
	(1545.12,187.55) --
	(1546.57,187.55) --
	(1548.01,187.55) --
	(1549.46,187.55) --
	(1550.90,187.55) --
	(1552.35,187.55) --
	(1553.79,186.32) --
	(1555.24,186.32) --
	(1556.68,186.32) --
	(1558.13,186.32) --
	(1559.57,186.32) --
	(1561.02,186.32) --
	(1562.46,186.32) --
	(1563.91,186.32) --
	(1565.35,186.32) --
	(1566.80,186.32) --
	(1568.24,186.32) --
	(1569.69,186.32) --
	(1571.13,186.32) --
	(1572.58,186.32) --
	(1574.02,186.32) --
	(1575.47,186.32) --
	(1576.91,186.32) --
	(1578.36,186.32) --
	(1579.80,186.32) --
	(1581.25,186.32) --
	(1582.69,186.32) --
	(1584.14,186.32) --
	(1585.58,186.32) --
	(1587.03,186.32) --
	(1588.47,186.32) --
	(1589.92,186.32) --
	(1591.36,186.32) --
	(1592.80,186.32) --
	(1594.25,186.32) --
	(1595.69,186.32) --
	(1597.14,189.04) --
	(1598.58,189.04) --
	(1600.03,189.04) --
	(1601.47,189.04) --
	(1602.92,189.04) --
	(1604.36,189.04) --
	(1605.81,189.04) --
	(1607.25,189.04) --
	(1608.70,189.04) --
	(1610.14,189.04) --
	(1611.59,189.04) --
	(1613.03,189.04) --
	(1614.48,189.04) --
	(1615.92,189.04) --
	(1617.37,189.04) --
	(1618.81,189.04) --
	(1620.26,189.04) --
	(1621.70,189.04) --
	(1623.15,189.04) --
	(1624.59,189.04) --
	(1626.04,189.04) --
	(1627.48,189.04) --
	(1628.93,189.04) --
	(1630.37,189.04) --
	(1631.82,189.04) --
	(1633.26,189.04) --
	(1634.71,189.04) --
	(1636.15,189.04) --
	(1637.60,189.04) --
	(1639.04,189.04) --
	(1640.49,188.35) --
	(1641.93,188.35) --
	(1643.38,188.35) --
	(1644.82,188.35) --
	(1646.27,188.35) --
	(1647.71,188.35) --
	(1649.16,188.35) --
	(1650.60,188.35) --
	(1652.05,188.35) --
	(1653.49,188.35) --
	(1654.94,188.35) --
	(1656.38,188.35) --
	(1657.83,188.35) --
	(1659.27,188.35) --
	(1660.71,188.35) --
	(1662.16,188.35) --
	(1663.60,188.35) --
	(1665.05,188.35) --
	(1666.49,188.35) --
	(1667.94,188.35) --
	(1669.38,188.35) --
	(1670.83,188.35) --
	(1672.27,188.35) --
	(1673.72,188.35) --
	(1675.16,188.35) --
	(1676.61,188.35) --
	(1678.05,188.35) --
	(1679.50,188.35) --
	(1680.94,188.35) --
	(1682.39,188.35) --
	(1683.83,185.79) --
	(1685.28,185.79) --
	(1686.72,185.79) --
	(1688.17,185.79) --
	(1689.61,185.79) --
	(1691.06,185.79) --
	(1692.50,185.79) --
	(1693.95,185.79) --
	(1695.39,185.79) --
	(1696.84,185.79) --
	(1698.28,185.79) --
	(1699.73,185.79) --
	(1701.17,185.79) --
	(1702.62,185.79) --
	(1704.06,185.79) --
	(1705.51,185.79) --
	(1706.95,185.79) --
	(1708.40,185.79) --
	(1709.84,185.79) --
	(1711.29,185.79) --
	(1712.73,185.79) --
	(1714.18,185.79) --
	(1715.62,185.79) --
	(1717.07,185.79) --
	(1718.51,185.79) --
	(1719.96,185.79) --
	(1721.40,185.79) --
	(1722.85,185.79) --
	(1724.29,185.79) --
	(1725.74,185.79) --
	(1727.18,187.57) --
	(1728.62,187.57) --
	(1730.07,187.57) --
	(1731.51,187.57) --
	(1732.96,187.57) --
	(1734.40,187.57) --
	(1735.85,187.57) --
	(1737.29,187.57) --
	(1738.74,187.57) --
	(1740.18,187.57) --
	(1741.63,187.57) --
	(1743.07,187.57) --
	(1744.52,187.57) --
	(1745.96,187.57) --
	(1747.41,187.57) --
	(1748.85,187.57) --
	(1750.30,187.57) --
	(1751.74,187.57) --
	(1753.19,187.57) --
	(1754.63,187.57) --
	(1756.08,187.57) --
	(1757.52,187.57) --
	(1758.97,187.57) --
	(1760.41,187.57) --
	(1761.86,187.57) --
	(1763.30,187.57) --
	(1764.75,187.57) --
	(1766.19,187.57) --
	(1767.64,187.57) --
	(1769.08,187.57) --
	(1770.53,188.75) --
	(1771.97,188.75) --
	(1773.42,188.75) --
	(1774.86,188.75) --
	(1776.31,188.75) --
	(1777.75,188.75) --
	(1779.20,188.75) --
	(1780.64,188.75) --
	(1782.09,188.75) --
	(1783.53,188.75) --
	(1784.98,188.75) --
	(1786.42,188.75) --
	(1787.87,188.75) --
	(1789.31,188.75) --
	(1790.76,188.75) --
	(1792.20,188.75) --
	(1793.65,188.75) --
	(1795.09,188.75) --
	(1796.53,188.75) --
	(1797.98,188.75) --
	(1799.42,188.75) --
	(1800.87,188.75) --
	(1802.31,188.75) --
	(1803.76,188.75) --
	(1805.20,188.75) --
	(1806.65,188.75) --
	(1808.09,188.75) --
	(1809.54,188.75) --
	(1810.98,188.75) --
	(1812.43,188.75) --
	(1813.87,196.27) --
	(1815.32,196.27) --
	(1816.76,196.27) --
	(1818.21,196.27) --
	(1819.65,196.27) --
	(1821.10,196.27) --
	(1822.54,196.27) --
	(1823.99,196.27) --
	(1825.43,196.27) --
	(1826.88,196.27) --
	(1828.32,196.27) --
	(1829.77,196.27) --
	(1831.21,196.27) --
	(1832.66,196.27) --
	(1834.10,196.27) --
	(1835.55,196.27) --
	(1836.99,196.27) --
	(1838.44,196.27) --
	(1839.88,196.27) --
	(1841.33,196.27) --
	(1842.77,196.27) --
	(1844.22,196.27) --
	(1845.66,196.27) --
	(1847.11,196.27) --
	(1848.55,196.27) --
	(1850.00,196.27) --
	(1851.44,196.27) --
	(1852.89,196.27) --
	(1854.33,196.27) --
	(1855.78,196.27) --
	(1857.22,197.44) --
	(1858.67,197.44) --
	(1860.11,197.44) --
	(1861.56,197.44) --
	(1863.00,197.44) --
	(1864.44,197.44) --
	(1865.89,197.44) --
	(1867.33,197.44) --
	(1868.78,197.44) --
	(1870.22,197.44) --
	(1871.67,197.44) --
	(1873.11,197.44) --
	(1874.56,197.44) --
	(1876.00,197.44) --
	(1877.45,197.44) --
	(1878.89,197.44) --
	(1880.34,197.44) --
	(1881.78,197.44) --
	(1883.23,197.44) --
	(1884.67,197.44) --
	(1886.12,197.44) --
	(1887.56,197.44) --
	(1889.01,197.44) --
	(1890.45,197.44) --
	(1891.90,197.44) --
	(1893.34,197.44) --
	(1894.79,197.44) --
	(1896.23,197.44) --
	(1897.68,197.44) --
	(1899.12,197.44) --
	(1900.57,201.29) --
	(1902.01,201.29) --
	(1903.46,201.29) --
	(1904.90,201.29) --
	(1906.35,201.29) --
	(1907.79,201.29) --
	(1909.24,201.29) --
	(1910.68,201.29) --
	(1912.13,201.29) --
	(1913.57,201.29) --
	(1915.02,201.29) --
	(1916.46,201.29) --
	(1917.91,201.29) --
	(1919.35,201.29) --
	(1920.80,201.29) --
	(1922.24,201.29) --
	(1923.69,201.29) --
	(1925.13,201.29) --
	(1926.58,201.29) --
	(1928.02,201.29) --
	(1929.46,201.29) --
	(1930.91,201.29) --
	(1932.35,201.29) --
	(1933.80,201.29) --
	(1935.24,201.29) --
	(1936.69,201.29) --
	(1938.13,201.29) --
	(1939.58,201.29) --
	(1941.02,201.29) --
	(1942.47,201.29) --
	(1943.91,175.49) --
	(1945.36,175.49) --
	(1946.80,175.49) --
	(1948.25,175.49) --
	(1949.69,175.49) --
	(1951.14,175.49) --
	(1952.58,175.49) --
	(1954.03,175.49) --
	(1955.47,175.49) --
	(1956.92,175.49) --
	(1958.36,175.49) --
	(1959.81,175.49) --
	(1961.25,175.49) --
	(1962.70,175.49) --
	(1964.14,175.49) --
	(1965.59,175.49) --
	(1967.03,175.49) --
	(1968.48,175.49) --
	(1969.92,175.49) --
	(1971.37,175.49) --
	(1972.81,175.49) --
	(1974.26,175.49) --
	(1975.70,175.49) --
	(1977.15,175.49) --
	(1978.59,175.49) --
	(1980.04,175.49) --
	(1981.48,175.49) --
	(1982.93,175.49) --
	(1984.37,175.49) --
	(1985.82,175.49) --
	(1987.26,162.23) --
	(1988.71,162.23) --
	(1990.15,162.23) --
	(1991.60,162.23) --
	(1993.04,162.23) --
	(1994.49,162.23) --
	(1995.93,162.23) --
	(1997.37,162.23) --
	(1998.82,162.23) --
	(2000.26,162.23) --
	(2001.71,162.23) --
	(2003.15,162.23) --
	(2004.60,162.23) --
	(2006.04,162.23) --
	(2007.49,162.23) --
	(2008.93,162.23) --
	(2010.38,162.23) --
	(2011.82,162.23) --
	(2013.27,162.23) --
	(2014.71,162.23) --
	(2016.16,162.23) --
	(2017.60,162.23) --
	(2019.05,162.23) --
	(2020.49,162.23) --
	(2021.94,162.23) --
	(2023.38,162.23) --
	(2024.83,162.23) --
	(2026.27,162.23) --
	(2027.72,162.23) --
	(2029.16,162.23) --
	(2030.61,116.87) --
	(2032.05,116.87) --
	(2033.50,116.87) --
	(2034.94,116.87) --
	(2036.39,116.87) --
	(2037.83,116.87) --
	(2039.28,116.87) --
	(2040.72,116.87) --
	(2042.17,116.87) --
	(2043.61,116.87) --
	(2045.06,116.87) --
	(2046.50,116.87) --
	(2047.95,116.87) --
	(2049.39,116.87) --
	(2050.84,116.87) --
	(2052.28,116.87) --
	(2053.73,116.87) --
	(2055.17,116.87) --
	(2056.62,116.87) --
	(2058.06,116.87) --
	(2059.51,116.87) --
	(2060.95,116.87) --
	(2062.40,116.87) --
	(2063.84,116.87) --
	(2065.28,116.87) --
	(2066.73,116.87) --
	(2068.17,116.87) --
	(2069.62,116.87) --
	(2071.06,116.87) --
	(2072.51,116.87) --
	(2073.95,132.95) --
	(2075.40,132.95) --
	(2076.84,132.95) --
	(2078.29,132.95) --
	(2079.73,132.95) --
	(2081.18,132.95) --
	(2082.62,132.95) --
	(2084.07,132.95) --
	(2085.51,132.95) --
	(2086.96,132.95) --
	(2088.40,132.95) --
	(2089.85,132.95) --
	(2091.29,132.95) --
	(2092.74,132.95) --
	(2094.18,132.95) --
	(2095.63,132.95) --
	(2097.07,132.95) --
	(2098.52,132.95) --
	(2099.96,132.95) --
	(2101.41,132.95) --
	(2102.85,132.95) --
	(2104.30,132.95) --
	(2105.74,132.95) --
	(2107.19,132.95) --
	(2108.63,132.95) --
	(2110.08,132.95) --
	(2111.52,132.95) --
	(2112.97,132.95) --
	(2114.41,132.95) --
	(2115.86,132.95) --
	(2117.30,134.92) --
	(2118.75,134.92) --
	(2120.19,134.92) --
	(2121.64,134.92) --
	(2123.08,134.92) --
	(2124.53,134.92) --
	(2125.97,134.92) --
	(2127.42,134.92) --
	(2128.86,134.92) --
	(2130.31,134.92) --
	(2131.75,134.92) --
	(2133.19,134.92) --
	(2134.64,134.92) --
	(2136.08,134.92) --
	(2137.53,134.92) --
	(2138.97,134.92) --
	(2140.42,134.92) --
	(2141.86,134.92) --
	(2143.31,134.92) --
	(2144.75,134.92) --
	(2146.20,134.92) --
	(2147.64,134.92) --
	(2149.09,134.92) --
	(2150.53,134.92) --
	(2151.98,134.92) --
	(2153.42,134.92) --
	(2154.87,134.92) --
	(2156.31,134.92) --
	(2157.76,134.92) --
	(2159.20,134.92) --
	(2160.65, 51.28) --
	(2162.09, 51.28) --
	(2163.54, 51.28) --
	(2164.98, 51.28) --
	(2166.43, 51.28) --
	(2167.87, 51.28) --
	(2169.32, 51.28) --
	(2170.76, 51.28) --
	(2172.21, 51.28) --
	(2173.65, 51.28) --
	(2175.10, 51.28) --
	(2176.54, 51.28) --
	(2177.99, 51.28) --
	(2179.43, 51.28) --
	(2180.88, 51.28) --
	(2182.32, 51.28) --
	(2183.77, 51.28) --
	(2185.21, 51.28) --
	(2186.66, 51.28) --
	(2188.10, 51.28) --
	(2189.55, 51.28) --
	(2190.99, 51.28) --
	(2192.44, 51.28) --
	(2193.88, 51.28) --
	(2195.33, 51.28) --
	(2196.77, 51.28) --
	(2198.22, 51.28) --
	(2199.66, 51.28) --
	(2201.10, 51.28) --
	(2202.55, 51.28) --
	(2203.99, 55.33) --
	(2205.44, 55.33) --
	(2206.88, 55.33) --
	(2208.33, 55.33) --
	(2209.77, 55.33) --
	(2211.22, 55.33) --
	(2212.66, 55.33) --
	(2214.11, 55.33) --
	(2215.55, 55.33) --
	(2217.00, 55.33) --
	(2218.44, 55.33) --
	(2219.89, 55.33) --
	(2221.33, 55.33) --
	(2222.78, 55.33) --
	(2224.22, 55.33) --
	(2225.67, 55.33) --
	(2227.11, 55.33) --
	(2228.56, 55.33) --
	(2230.00, 55.33) --
	(2231.45, 55.33) --
	(2232.89, 55.33) --
	(2234.34, 55.33) --
	(2235.78, 55.33) --
	(2237.23, 55.33) --
	(2238.67, 55.33) --
	(2240.12, 55.33) --
	(2241.56, 55.33) --
	(2243.01, 55.33) --
	(2244.45, 55.33) --
	(2245.90, 55.33) --
	(2247.34,132.21) --
	(2248.79,132.21) --
	(2250.23,132.21) --
	(2251.68,132.21) --
	(2253.12,132.21) --
	(2254.57,132.21) --
	(2256.01,132.21) --
	(2257.46,132.21) --
	(2258.90,132.21) --
	(2260.35,132.21) --
	(2261.79,132.21) --
	(2263.24,132.21) --
	(2264.68,132.21) --
	(2266.13,132.21) --
	(2267.57,132.21) --
	(2269.01,132.21) --
	(2270.46,132.21) --
	(2271.90,132.21) --
	(2273.35,132.21) --
	(2274.79,132.21) --
	(2276.24,132.21) --
	(2277.68,132.21) --
	(2279.13,132.21) --
	(2280.57,132.21) --
	(2282.02,132.21) --
	(2283.46,132.21) --
	(2284.91,132.21) --
	(2286.35,132.21) --
	(2287.80,132.21) --
	(2289.24,132.21) --
	(2290.69,135.58) --
	(2292.13,135.58) --
	(2293.58,135.58) --
	(2295.02,135.58) --
	(2296.47,135.58) --
	(2297.91,135.58) --
	(2299.36,135.58) --
	(2300.80,135.58) --
	(2302.25,135.58) --
	(2303.69,135.58) --
	(2305.14,135.58) --
	(2306.58,135.58) --
	(2308.03,135.58) --
	(2309.47,135.58) --
	(2310.92,135.58) --
	(2312.36,135.58) --
	(2313.81,135.58) --
	(2315.25,135.58) --
	(2316.70,135.58) --
	(2318.14,135.58) --
	(2319.59,135.58) --
	(2321.03,135.58) --
	(2322.48,135.58) --
	(2323.92,135.58) --
	(2325.37,135.58) --
	(2326.81,135.58) --
	(2328.26,135.58) --
	(2329.70,135.58) --
	(2331.15,135.58) --
	(2332.59,135.58) --
	(2334.03,141.00) --
	(2335.48,141.00) --
	(2336.92,141.00) --
	(2338.37,141.00) --
	(2339.81,141.00) --
	(2341.26,141.00) --
	(2342.70,141.00) --
	(2344.15,141.00) --
	(2345.59,141.00) --
	(2347.04,141.00) --
	(2348.48,141.00) --
	(2349.93,141.00) --
	(2351.37,141.00) --
	(2352.82,141.00) --
	(2354.26,141.00) --
	(2355.71,141.00) --
	(2357.15,141.00) --
	(2358.60,141.00) --
	(2360.04,141.00) --
	(2361.49,141.00) --
	(2362.93,141.00) --
	(2364.38,141.00) --
	(2365.82,141.00) --
	(2367.27,141.00) --
	(2368.71,141.00) --
	(2370.16,141.00) --
	(2371.60,141.00) --
	(2373.05,141.00) --
	(2374.49,141.00) --
	(2375.94,141.00) --
	(2377.38,161.43) --
	(2378.83,161.43) --
	(2380.27,161.43) --
	(2381.72,161.43) --
	(2383.16,161.43) --
	(2384.61,161.43) --
	(2386.05,161.43) --
	(2387.50,161.43) --
	(2388.94,161.43) --
	(2390.39,161.43) --
	(2391.83,161.43) --
	(2393.28,161.43) --
	(2394.72,161.43) --
	(2396.17,161.43) --
	(2397.61,161.43) --
	(2399.06,161.43) --
	(2400.50,161.43) --
	(2401.94,161.43) --
	(2403.39,161.43) --
	(2404.83,161.43) --
	(2406.28,161.43) --
	(2407.72,161.43) --
	(2409.17,161.43) --
	(2410.61,161.43) --
	(2412.06,161.43) --
	(2413.50,161.43) --
	(2414.95,161.43) --
	(2416.39,161.43) --
	(2417.84,161.43) --
	(2419.28,161.43) --
	(2420.73, 94.76) --
	(2422.17, 94.76) --
	(2423.62, 94.76) --
	(2425.06, 94.76) --
	(2426.51, 94.76) --
	(2427.95, 94.76) --
	(2429.40, 94.76) --
	(2430.84, 94.76) --
	(2432.29, 94.76) --
	(2433.73, 94.76) --
	(2435.18, 94.76) --
	(2436.62, 94.76) --
	(2438.07, 94.76) --
	(2439.51, 94.76) --
	(2440.96, 94.76) --
	(2442.40, 94.76) --
	(2443.85, 94.76) --
	(2445.29, 94.76) --
	(2446.74, 94.76) --
	(2448.18, 94.76) --
	(2449.63, 94.76) --
	(2451.07, 94.76) --
	(2452.52, 94.76) --
	(2453.96, 94.76) --
	(2455.41, 94.76) --
	(2456.85, 94.76) --
	(2458.30, 94.76) --
	(2459.74, 94.76) --
	(2461.19, 94.76) --
	(2462.63, 94.76) --
	(2464.08,117.91) --
	(2465.52,117.91) --
	(2466.97,117.91) --
	(2468.41,117.91) --
	(2469.85,117.91) --
	(2471.30,117.91) --
	(2472.74,117.91) --
	(2474.19,117.91) --
	(2475.63,117.91) --
	(2477.08,117.91) --
	(2478.52,117.91) --
	(2479.97,117.91) --
	(2481.41,117.91) --
	(2482.86,117.91) --
	(2484.30,117.91) --
	(2485.75,117.91) --
	(2487.19,117.91) --
	(2488.64,117.91) --
	(2490.08,117.91) --
	(2491.53,117.91) --
	(2492.97,117.91) --
	(2494.42,117.91) --
	(2495.86,117.91) --
	(2497.31,117.91) --
	(2498.75,117.91) --
	(2500.20,117.91) --
	(2501.64,117.91) --
	(2503.09,117.91) --
	(2504.53,117.91) --
	(2505.98,117.91) --
	(2507.42,126.17) --
	(2508.87,126.17) --
	(2510.31,126.17) --
	(2511.76,126.17) --
	(2513.20,126.17) --
	(2514.65,126.17) --
	(2516.09,126.17) --
	(2517.54,126.17) --
	(2518.98,126.17) --
	(2520.43,126.17) --
	(2521.87,126.17) --
	(2523.32,126.17) --
	(2524.76,126.17) --
	(2526.21,126.17) --
	(2527.65,126.17) --
	(2529.10,126.17) --
	(2530.54,126.17) --
	(2531.99,126.17) --
	(2533.43,126.17) --
	(2534.88,126.17) --
	(2536.32,126.17) --
	(2537.76,126.17) --
	(2539.21,126.17) --
	(2540.65,126.17) --
	(2542.10,126.17) --
	(2543.54,126.17) --
	(2544.99,126.17) --
	(2546.43,126.17) --
	(2547.88,126.17) --
	(2549.32,126.17) --
	(2550.77,145.70) --
	(2552.21,145.70) --
	(2553.66,145.70) --
	(2555.10,145.70) --
	(2556.55,145.70) --
	(2557.99,145.70) --
	(2559.44,145.70) --
	(2560.88,145.70) --
	(2562.33,145.70) --
	(2563.77,145.70) --
	(2565.22,145.70) --
	(2566.66,145.70) --
	(2568.11,145.70) --
	(2569.55,145.70) --
	(2571.00,145.70) --
	(2572.44,145.70) --
	(2573.89,145.70) --
	(2575.33,145.70) --
	(2576.78,145.70) --
	(2578.22,145.70) --
	(2579.67,145.70) --
	(2581.11,145.70) --
	(2582.56,145.70) --
	(2584.00,145.70) --
	(2585.45,145.70) --
	(2586.89,145.70) --
	(2588.34,145.70) --
	(2589.78,145.70) --
	(2591.23,145.70) --
	(2592.67,145.70) --
	(2594.12,184.83) --
	(2595.56,184.83) --
	(2597.01,184.83) --
	(2598.45,184.83) --
	(2599.90,184.83) --
	(2601.34,184.83) --
	(2602.79,184.83) --
	(2604.23,184.83) --
	(2605.67,184.83) --
	(2607.12,184.83) --
	(2608.56,184.83) --
	(2610.01,184.83) --
	(2611.45,184.83) --
	(2612.90,184.83) --
	(2614.34,184.83) --
	(2615.79,184.83) --
	(2617.23,184.83) --
	(2618.68,184.83) --
	(2620.12,184.83) --
	(2621.57,184.83) --
	(2623.01,184.83) --
	(2624.46,184.83) --
	(2625.90,184.83) --
	(2627.35,184.83) --
	(2628.79,184.83) --
	(2630.24,184.83) --
	(2631.68,184.83) --
	(2633.13,184.83) --
	(2634.57,184.83) --
	(2636.02,184.83) --
	(2637.46,178.25) --
	(2638.91,178.25) --
	(2640.35,178.25) --
	(2641.80,178.25) --
	(2643.24,178.25) --
	(2644.69,178.25) --
	(2646.13,178.25) --
	(2647.58,178.25) --
	(2649.02,178.25) --
	(2650.47,178.25) --
	(2651.91,178.25) --
	(2653.36,178.25) --
	(2654.80,178.25) --
	(2656.25,178.25) --
	(2657.69,178.25) --
	(2659.14,178.25) --
	(2660.58,178.25) --
	(2662.03,178.25) --
	(2663.47,178.25) --
	(2664.92,178.25) --
	(2666.36,178.25) --
	(2667.81,178.25) --
	(2669.25,178.25) --
	(2670.69,178.25) --
	(2672.14,178.25) --
	(2673.58,178.25) --
	(2675.03,178.25) --
	(2676.47,178.25) --
	(2677.92,178.25) --
	(2679.36,178.25) --
	(2680.81,195.66) --
	(2682.25,195.66) --
	(2683.70,195.66) --
	(2685.14,195.66) --
	(2686.59,195.66) --
	(2688.03,195.66) --
	(2689.48,195.66) --
	(2690.92,195.66) --
	(2692.37,195.66) --
	(2693.81,195.66) --
	(2695.26,195.66) --
	(2696.70,195.66) --
	(2698.15,195.66) --
	(2699.59,195.66) --
	(2701.04,195.66) --
	(2702.48,195.66) --
	(2703.93,195.66) --
	(2705.37,195.66) --
	(2706.82,195.66) --
	(2708.26,195.66) --
	(2709.71,195.66) --
	(2711.15,195.66) --
	(2712.60,195.66) --
	(2714.04,195.66) --
	(2715.49,195.66) --
	(2716.93,195.66) --
	(2718.38,195.66) --
	(2719.82,195.66) --
	(2721.27,195.66) --
	(2722.71,195.66) --
	(2724.16,208.44) --
	(2725.60,208.44) --
	(2727.05,208.44) --
	(2728.49,208.44) --
	(2729.94,208.44) --
	(2731.38,208.44) --
	(2732.83,208.44) --
	(2734.27,208.44) --
	(2735.72,208.44) --
	(2737.16,208.44) --
	(2738.60,208.44) --
	(2740.05,208.44) --
	(2741.49,208.44) --
	(2742.94,208.44) --
	(2744.38,208.44) --
	(2745.83,208.44) --
	(2747.27,208.44) --
	(2748.72,208.44) --
	(2750.16,208.44) --
	(2751.61,208.44) --
	(2753.05,208.44) --
	(2754.50,208.44) --
	(2755.94,208.44) --
	(2757.39,208.44) --
	(2758.83,208.44) --
	(2760.28,208.44) --
	(2761.72,208.44) --
	(2763.17,208.44) --
	(2764.61,208.44) --
	(2766.06,208.44) --
	(2767.50,217.88) --
	(2768.95,217.88) --
	(2770.39,217.88) --
	(2771.84,217.88) --
	(2773.28,217.88) --
	(2774.73,217.88) --
	(2776.17,217.88) --
	(2777.62,217.88) --
	(2779.06,217.88) --
	(2780.51,217.88) --
	(2781.95,217.88) --
	(2783.40,217.88) --
	(2784.84,217.88) --
	(2786.29,217.88) --
	(2787.73,217.88) --
	(2789.18,217.88) --
	(2790.62,217.88) --
	(2792.07,217.88) --
	(2793.51,217.88) --
	(2794.96,217.88) --
	(2796.40,217.88) --
	(2797.85,217.88) --
	(2799.29,217.88) --
	(2800.74,217.88) --
	(2802.18,217.88) --
	(2803.63,217.88) --
	(2805.07,217.88) --
	(2806.51,217.88) --
	(2807.96,217.88) --
	(2809.40,217.88) --
	(2810.85,218.12) --
	(2812.29,218.12) --
	(2813.74,218.12) --
	(2815.18,218.12) --
	(2816.63,218.12) --
	(2818.07,218.12) --
	(2819.52,218.12) --
	(2820.96,218.12) --
	(2822.41,218.12) --
	(2823.85,218.12) --
	(2825.30,218.12) --
	(2826.74,218.12) --
	(2828.19,218.12) --
	(2829.63,218.12) --
	(2831.08,218.12) --
	(2832.52,218.12) --
	(2833.97,218.12) --
	(2835.41,218.12) --
	(2836.86,218.12) --
	(2838.30,218.12) --
	(2839.75,218.12) --
	(2841.19,218.12) --
	(2842.64,218.12) --
	(2844.08,218.12) --
	(2845.53,218.12) --
	(2846.97,218.12) --
	(2848.42,218.12) --
	(2849.86,218.12) --
	(2851.31,218.12) --
	(2852.75,218.12) --
	(2854.20,218.76) --
	(2855.64,218.76) --
	(2857.09,218.76) --
	(2858.53,218.76) --
	(2859.98,218.76) --
	(2861.42,218.76) --
	(2862.87,218.76) --
	(2864.31,218.76) --
	(2865.76,218.76) --
	(2867.20,218.76) --
	(2868.65,218.76) --
	(2870.09,218.76) --
	(2871.54,218.76) --
	(2872.98,218.76) --
	(2874.42,218.76) --
	(2875.87,218.76) --
	(2877.31,218.76) --
	(2878.76,218.76) --
	(2880.20,218.76) --
	(2881.65,218.76) --
	(2883.09,218.76) --
	(2884.54,218.76) --
	(2885.98,218.76) --
	(2887.43,218.76) --
	(2888.87,218.76) --
	(2890.32,218.76) --
	(2891.76,218.76) --
	(2893.21,218.76) --
	(2894.65,218.76) --
	(2896.10,218.76) --
	(2897.54,218.79) --
	(2898.99,218.79) --
	(2900.43,218.79) --
	(2901.88,218.79) --
	(2903.32,218.79) --
	(2904.77,218.79) --
	(2906.21,218.79) --
	(2907.66,218.79) --
	(2909.10,218.79) --
	(2910.55,218.79) --
	(2911.99,218.79) --
	(2913.44,218.79) --
	(2914.88,218.79) --
	(2916.33,218.79) --
	(2917.77,218.79) --
	(2919.22,218.79) --
	(2920.66,218.79) --
	(2922.11,218.79) --
	(2923.55,218.79) --
	(2925.00,218.79) --
	(2926.44,218.79) --
	(2927.89,218.79) --
	(2929.33,218.79) --
	(2930.78,218.79) --
	(2932.22,218.79) --
	(2933.67,218.79) --
	(2935.11,218.79) --
	(2936.56,218.79) --
	(2938.00,218.79) --
	(2939.45,218.79) --
	(2940.89,213.02) --
	(2942.33,213.02) --
	(2943.78,213.02) --
	(2945.22,213.02) --
	(2946.67,213.02) --
	(2948.11,213.02) --
	(2949.56,213.02) --
	(2951.00,213.02) --
	(2952.45,213.02) --
	(2953.89,213.02) --
	(2955.34,213.02) --
	(2956.78,213.02) --
	(2958.23,213.02) --
	(2959.67,213.02) --
	(2961.12,213.02) --
	(2962.56,213.02) --
	(2964.01,213.02) --
	(2965.45,213.02) --
	(2966.90,213.02) --
	(2968.34,213.02) --
	(2969.79,213.02) --
	(2971.23,213.02) --
	(2972.68,213.02) --
	(2974.12,213.02) --
	(2975.57,213.02) --
	(2977.01,213.02) --
	(2978.46,213.02) --
	(2979.90,213.02) --
	(2981.35,213.02) --
	(2982.79,213.02) --
	(2984.24,210.95) --
	(2985.68,210.95) --
	(2987.13,210.95) --
	(2988.57,210.95) --
	(2990.02,210.95) --
	(2991.46,210.95) --
	(2992.91,210.95) --
	(2994.35,210.95) --
	(2995.80,210.95) --
	(2997.24,210.95) --
	(2998.69,210.95) --
	(3000.13,210.95) --
	(3001.58,210.95) --
	(3003.02,210.95) --
	(3004.47,210.95) --
	(3005.91,210.95) --
	(3007.35,210.95) --
	(3008.80,210.95) --
	(3010.24,210.95) --
	(3011.69,210.95) --
	(3013.13,210.95) --
	(3014.58,210.95) --
	(3016.02,210.95) --
	(3017.47,210.95) --
	(3018.91,210.95) --
	(3020.36,210.95) --
	(3021.80,210.95) --
	(3023.25,210.95) --
	(3024.69,210.95) --
	(3026.14,210.95) --
	(3027.58,203.71) --
	(3029.03,203.71) --
	(3030.47,203.71) --
	(3031.92,203.71) --
	(3033.36,203.71) --
	(3034.81,203.71) --
	(3036.25,203.71) --
	(3037.70,203.71) --
	(3039.14,203.71) --
	(3040.59,203.71) --
	(3042.03,203.71) --
	(3043.48,203.71) --
	(3044.92,203.71) --
	(3046.37,203.71) --
	(3047.81,203.71) --
	(3049.26,203.71) --
	(3050.70,203.71) --
	(3052.15,203.71) --
	(3053.59,203.71) --
	(3055.04,203.71) --
	(3056.48,203.71) --
	(3057.93,203.71) --
	(3059.37,203.71) --
	(3060.82,203.71) --
	(3062.26,203.71) --
	(3063.71,203.71) --
	(3065.15,203.71) --
	(3066.60,203.71) --
	(3068.04,203.71) --
	(3069.49,203.71) --
	(3070.93,199.94) --
	(3072.38,199.94) --
	(3073.82,199.94) --
	(3075.26,199.94) --
	(3076.71,199.94) --
	(3078.15,199.94) --
	(3079.60,199.94) --
	(3081.04,199.94) --
	(3082.49,199.94) --
	(3083.93,199.94) --
	(3085.38,199.94) --
	(3086.82,199.94) --
	(3088.27,199.94) --
	(3089.71,199.94) --
	(3091.16,199.94) --
	(3092.60,199.94) --
	(3094.05,199.94) --
	(3095.49,199.94) --
	(3096.94,199.94) --
	(3098.38,199.94) --
	(3099.83,199.94) --
	(3101.27,199.94) --
	(3102.72,199.94) --
	(3104.16,199.94) --
	(3105.61,199.94) --
	(3107.05,199.94) --
	(3108.50,199.94) --
	(3109.94,199.94) --
	(3111.39,199.94) --
	(3112.83,199.94) --
	(3114.28,198.22) --
	(3115.72,198.22) --
	(3117.17,198.22) --
	(3118.61,198.22) --
	(3120.06,198.22) --
	(3121.50,198.22) --
	(3122.95,198.22) --
	(3124.39,198.22) --
	(3125.84,198.22) --
	(3127.28,198.22) --
	(3128.73,198.22) --
	(3130.17,198.22) --
	(3131.62,198.22) --
	(3133.06,198.22) --
	(3134.51,198.22) --
	(3135.95,198.22) --
	(3137.40,198.22) --
	(3138.84,198.22) --
	(3140.29,198.22) --
	(3141.73,198.22) --
	(3143.17,198.22) --
	(3144.62,198.22) --
	(3146.06,198.22) --
	(3147.51,198.22) --
	(3148.95,198.22) --
	(3150.40,198.22) --
	(3151.84,198.22) --
	(3153.29,198.22) --
	(3154.73,198.22) --
	(3156.18,198.22) --
	(3157.62,194.32) --
	(3159.07,194.32) --
	(3160.51,194.32) --
	(3161.96,194.32) --
	(3163.40,194.32) --
	(3164.85,194.32) --
	(3166.29,194.32) --
	(3167.74,194.32) --
	(3169.18,194.32) --
	(3170.63,194.32) --
	(3172.07,194.32) --
	(3173.52,194.32) --
	(3174.96,194.32) --
	(3176.41,194.32) --
	(3177.85,194.32) --
	(3179.30,194.32) --
	(3180.74,194.32) --
	(3182.19,194.32) --
	(3183.63,194.32) --
	(3185.08,194.32) --
	(3186.52,194.32) --
	(3187.97,194.32) --
	(3189.41,194.32) --
	(3190.86,194.32) --
	(3192.30,194.32) --
	(3193.75,194.32) --
	(3195.19,194.32) --
	(3196.64,194.32) --
	(3198.08,194.32) --
	(3199.53,194.32) --
	(3200.97,195.14) --
	(3202.42,195.14) --
	(3203.86,195.14) --
	(3205.31,195.14) --
	(3206.75,195.14) --
	(3208.20,195.14) --
	(3209.64,195.14) --
	(3211.08,195.14) --
	(3212.53,195.14) --
	(3213.97,195.14) --
	(3215.42,195.14) --
	(3216.86,195.14) --
	(3218.31,195.14) --
	(3219.75,195.14) --
	(3221.20,195.14) --
	(3222.64,195.14) --
	(3224.09,195.14) --
	(3225.53,195.14) --
	(3226.98,195.14) --
	(3228.42,195.14) --
	(3229.87,195.14) --
	(3231.31,195.14) --
	(3232.76,195.14) --
	(3234.20,195.14) --
	(3235.65,195.14) --
	(3237.09,195.14) --
	(3238.54,195.14) --
	(3239.98,195.14) --
	(3241.43,195.14) --
	(3242.87,195.14) --
	(3244.32,193.71) --
	(3245.76,193.71) --
	(3247.21,193.71) --
	(3248.65,193.71) --
	(3250.10,193.71) --
	(3251.54,193.71) --
	(3252.99,193.71) --
	(3254.43,193.71) --
	(3255.88,193.71) --
	(3257.32,193.71) --
	(3258.77,193.71) --
	(3260.21,193.71) --
	(3261.66,193.71) --
	(3263.10,193.71) --
	(3264.55,193.71) --
	(3265.99,193.71) --
	(3267.44,193.71) --
	(3268.88,193.71) --
	(3270.33,193.71) --
	(3271.77,193.71) --
	(3273.22,193.71) --
	(3274.66,193.71) --
	(3276.11,193.71) --
	(3277.55,193.71) --
	(3278.99,193.71) --
	(3280.44,193.71) --
	(3281.88,193.71) --
	(3283.33,193.71) --
	(3284.77,193.71) --
	(3286.22,193.71) --
	(3287.66,191.74) --
	(3289.11,191.74) --
	(3290.55,191.74) --
	(3292.00,191.74) --
	(3293.44,191.74) --
	(3294.89,191.74) --
	(3296.33,191.74) --
	(3297.78,191.74) --
	(3299.22,191.74) --
	(3300.67,191.74) --
	(3302.11,191.74) --
	(3303.56,191.74) --
	(3305.00,191.74) --
	(3306.45,191.74) --
	(3307.89,191.74) --
	(3309.34,191.74) --
	(3310.78,191.74) --
	(3312.23,191.74) --
	(3313.67,191.74) --
	(3315.12,191.74) --
	(3316.56,191.74) --
	(3318.01,191.74) --
	(3319.45,191.74) --
	(3320.90,191.74) --
	(3322.34,191.74) --
	(3323.79,191.74) --
	(3325.23,191.74) --
	(3326.68,191.74) --
	(3328.12,191.74) --
	(3329.57,191.74) --
	(3331.01,188.72) --
	(3332.46,188.72) --
	(3333.90,188.72) --
	(3335.35,188.72) --
	(3336.79,188.72) --
	(3338.24,188.72) --
	(3339.68,188.72) --
	(3341.13,188.72) --
	(3342.57,188.72) --
	(3344.01,188.72) --
	(3345.46,188.72) --
	(3346.90,188.72) --
	(3348.35,188.72) --
	(3349.79,188.72) --
	(3351.24,188.72) --
	(3352.68,188.72) --
	(3354.13,188.72) --
	(3355.57,188.72) --
	(3357.02,188.72) --
	(3358.46,188.72) --
	(3359.91,188.72) --
	(3361.35,188.72) --
	(3362.80,188.72) --
	(3364.24,188.72) --
	(3365.69,188.72) --
	(3367.13,188.72) --
	(3368.58,188.72) --
	(3370.02,188.72) --
	(3371.47,188.72) --
	(3372.91,188.72) --
	(3374.36,189.11) --
	(3375.80,189.11) --
	(3377.25,189.11) --
	(3378.69,189.11) --
	(3380.14,189.11) --
	(3381.58,189.11) --
	(3383.03,189.11) --
	(3384.47,189.11) --
	(3385.92,189.11) --
	(3387.36,189.11) --
	(3388.81,189.11) --
	(3390.25,189.11) --
	(3391.70,189.11) --
	(3393.14,189.11) --
	(3394.59,189.11) --
	(3396.03,189.11) --
	(3397.48,189.11) --
	(3398.92,189.11) --
	(3400.37,189.11) --
	(3401.81,189.11) --
	(3403.26,189.11) --
	(3404.70,189.11) --
	(3406.15,189.11) --
	(3407.59,189.11) --
	(3409.04,189.11) --
	(3410.48,189.11) --
	(3411.92,189.11) --
	(3413.37,189.11) --
	(3414.81,189.11) --
	(3416.26,189.11) --
	(3417.70,188.80) --
	(3419.15,188.80) --
	(3420.59,188.80) --
	(3422.04,188.80) --
	(3423.48,188.80) --
	(3424.93,188.80) --
	(3426.37,188.80) --
	(3427.82,188.80) --
	(3429.26,188.80) --
	(3430.71,188.80) --
	(3432.15,188.80) --
	(3433.60,188.80) --
	(3435.04,188.80) --
	(3436.49,188.80) --
	(3437.93,188.80) --
	(3439.38,188.80) --
	(3440.82,188.80) --
	(3442.27,188.80) --
	(3443.71,188.80) --
	(3445.16,188.80) --
	(3446.60,188.80) --
	(3448.05,188.80) --
	(3449.49,188.80) --
	(3450.94,188.80) --
	(3452.38,188.80) --
	(3453.83,188.80) --
	(3455.27,188.80) --
	(3456.72,188.80) --
	(3458.16,188.80) --
	(3459.61,188.80) --
	(3461.05,188.91) --
	(3462.50,188.91) --
	(3463.94,188.91) --
	(3465.39,188.91) --
	(3466.83,188.91) --
	(3468.28,188.91) --
	(3469.72,188.91) --
	(3471.17,188.91) --
	(3472.61,188.91) --
	(3474.06,188.91) --
	(3475.50,188.91) --
	(3476.95,188.91) --
	(3478.39,188.91) --
	(3479.83,188.91) --
	(3481.28,188.91) --
	(3482.72,188.91) --
	(3484.17,188.91) --
	(3485.61,188.91) --
	(3487.06,188.91) --
	(3488.50,188.91) --
	(3489.95,188.91) --
	(3491.39,188.91) --
	(3492.84,188.91) --
	(3494.28,188.91) --
	(3495.73,188.91) --
	(3497.17,188.91) --
	(3498.62,188.91) --
	(3500.06,188.91) --
	(3501.51,188.91) --
	(3502.95,188.91) --
	(3504.40,188.67) --
	(3505.84,188.67) --
	(3507.29,188.67) --
	(3508.73,188.67) --
	(3510.18,188.67) --
	(3511.62,188.67) --
	(3513.07,188.67) --
	(3514.51,188.67) --
	(3515.96,188.67) --
	(3517.40,188.67) --
	(3518.85,188.67) --
	(3520.29,188.67) --
	(3521.74,188.67) --
	(3523.18,188.67) --
	(3524.63,188.67) --
	(3526.07,188.67) --
	(3527.52,188.67) --
	(3528.96,188.67) --
	(3530.41,188.67) --
	(3531.85,188.67) --
	(3533.30,188.67) --
	(3534.74,188.67) --
	(3536.19,188.67) --
	(3537.63,188.67) --
	(3539.08,188.67) --
	(3540.52,188.67) --
	(3541.97,188.67) --
	(3543.41,188.67) --
	(3544.86,188.67) --
	(3546.30,188.67) --
	(3547.74,188.47) --
	(3549.19,188.47) --
	(3550.63,188.47) --
	(3552.08,188.47) --
	(3553.52,188.47) --
	(3554.97,188.47) --
	(3556.41,188.47) --
	(3557.86,188.47) --
	(3559.30,188.47) --
	(3560.75,188.47) --
	(3562.19,188.47) --
	(3563.64,188.47) --
	(3565.08,188.47) --
	(3566.53,188.47) --
	(3567.97,188.47) --
	(3569.42,188.47) --
	(3570.86,188.47) --
	(3572.31,188.47) --
	(3573.75,188.47) --
	(3575.20,188.47) --
	(3576.64,188.47) --
	(3578.09,188.47) --
	(3579.53,188.47) --
	(3580.98,188.47) --
	(3582.42,188.47) --
	(3583.87,188.47) --
	(3585.31,188.47) --
	(3586.76,188.47) --
	(3588.20,188.47) --
	(3589.65,188.47) --
	(3591.09,187.51) --
	(3592.54,187.51) --
	(3593.98,187.51) --
	(3595.43,187.51) --
	(3596.87,187.51) --
	(3598.32,187.51) --
	(3599.76,187.51) --
	(3601.21,187.51) --
	(3602.65,187.51) --
	(3604.10,187.51) --
	(3605.54,187.51) --
	(3606.99,187.51) --
	(3608.43,187.51) --
	(3609.88,187.51) --
	(3611.32,187.51) --
	(3612.77,187.51) --
	(3613.50,187.51);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 80.00,264.26) {Jul 23};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (231.72,264.26) {Jul 24};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (383.43,264.26) {Jul 25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (535.14,264.26) {Jul 26};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (686.86,264.26) {Jul 27};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,279.51) {-1.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,293.14) {-1.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,306.78) {-0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,320.41) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,334.05) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,347.68) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 80.00, 65.25) {12:00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (340.08, 65.25) {15:00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (600.16, 65.25) {18:00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,111.49) {-0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,148.46) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,185.44) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 44.71,222.41) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (383.43, 48.15) {Time};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,217.71) {Load [MW]};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 2.3pt,line join=round] (142.00, 19.67) -- (155.88, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 2.3pt,line join=round] (142.00, 19.67) -- (155.88, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 2.3pt,line join=round] (142.00, 19.67) -- (155.88, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{144,164,173}

\path[draw=drawColor,line width= 2.3pt,line join=round] (142.00, 19.67) -- (155.88, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 2.3pt,line join=round] (303.59, 19.67) -- (317.47, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 2.3pt,line join=round] (303.59, 19.67) -- (317.47, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 2.3pt,line join=round] (303.59, 19.67) -- (317.47, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{55,70,78}

\path[draw=drawColor,line width= 2.3pt,line join=round] (303.59, 19.67) -- (317.47, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (461.67, 19.67) -- (475.54, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (461.67, 19.67) -- (475.54, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (461.67, 19.67) -- (475.54, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{210,46,46}

\path[draw=drawColor,line width= 2.3pt,line join=round] (461.67, 19.67) -- (475.54, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (552.20, 19.67) -- (566.08, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (552.20, 19.67) -- (566.08, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (552.20, 19.67) -- (566.08, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{244,123,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (552.20, 19.67) -- (566.08, 19.67);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (166.11, 14.99) {High-Resolution Load};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (327.70, 14.99) {Low-Resolution Load};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (485.78, 14.99) {Minimum};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (722.70,361.35);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (576.31, 14.99) {Maximum};
\end{scope}
\end{tikzpicture}


==> anc/model5-names.bst <==
%%
%% This is file `model5-names.bst'  (Version 2.0),
%% 
%% Copyright 2009-2012 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%%
%% $Id: model5-names.bst 214 2012-10-22 07:34:19Z rishi $
%%
%% $URL: http://lenova.river-valley.com/svn/elsbst/trunk/New-Model-5/model5-names.bst $
%%
%%

ENTRY
  { address
    author
    booktitle
    chapter
    collaboration
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    url
    doi
    eprint
    pubmed
  }
  {}
  { label extra.label sort.label short.list }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

STRINGS { urlprefix doiprefix eprintprefix pubmedprefix }

FUNCTION {init.web.variables}
{
 "\URLprefix "     'urlprefix :=
 "\DOIprefix"      'doiprefix :=
 "\ArXivprefix  "   'eprintprefix :=
 "\Pubmedprefix "  'pubmedprefix :=
}

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}
STRINGS { s t}
FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { " " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}
FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}
FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}
FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}
FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}
FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}
FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}
FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}
FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}
FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}
FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\it " swap$ * "\/}" * }
  if$
}
FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$
}

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }
 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "\&"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "eds." }

FUNCTION {bbl.editor}
{ "ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "ed." }

FUNCTION {bbl.volume}
{ "volume" }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "number" }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "chapter" }

FUNCTION {bbl.techrep}
{ "Technical Report" }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"January"}

MACRO {feb} {"February"}

MACRO {mar} {"March"}

MACRO {apr} {"April"}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"August"}

MACRO {sep} {"September"}

MACRO {oct} {"October"}

MACRO {nov} {"November"}

MACRO {dec} {"December"}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ pop$
        }
        { swap$
          "\bibinfo{" swap$ * "}{" * swap$ * "}" *
        }
      if$
    }
  if$
}
FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }
        { swap$
          pop$
        }
      if$
    }
  if$
}
STRINGS  { bibinfo}
INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}{, f.}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.names.ed}
{
  'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {

                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
    duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
}


FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$ }

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      " " *
      get.bbl.editor
      capitalize
   "(" swap$ * ")" *
      *
    }
  if$
}
FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$
    { "t" change.case$ }
  if$
  "title" bibinfo.check
}
FUNCTION {format.full.names}
{'s :=
 "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}" format.name$
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.editor.key.full}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.full.names }
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {author.key.full}
{ author empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {editor.key.full}
{ editor empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { editor format.full.names }
  if$
}

FUNCTION {make.full.names}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.full
    { type$ "proceedings" =
        'editor.key.full
        'author.key.full
      if$
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem[{" write$
  label write$
  ")" make.full.names duplicate$ short.list =
     { pop$ }
     { * }
   if$
  "}]{" * write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in capitalize
  "" *
  " " * }

FUNCTION {format.date}
{ year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  before.all 'output.state :=
  " (" swap$ * ")" *
}
FUNCTION {format.btitle}
{ title "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
    }
  if$
}
FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}
FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.prefix
      "volume" bibinfo.check * *
      series "series" bibinfo.check
      duplicate$ empty$ 'pop$
        { swap$ bbl.of space.word * swap$
          emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}
FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { series empty$
            { number "number" bibinfo.check }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.prefix "number" bibinfo.check * *
          bbl.in space.word *
          series "series" bibinfo.check *
        }
      if$
    }
      if$
    }
    { "" }
  if$
}
FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state mid.sentence =
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      " " * bbl.edition *
   "(" swap$ * ")" *
     }
  if$
}
INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}
FUNCTION {format.pages}
{ pages duplicate$ empty$ 'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }
        {
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
     "(" swap$ * ")" *
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        {
          ", " *
          swap$
          n.dashify
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}
FUNCTION {format.vol.num.pages}
{ volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  emphasize
  format.journal.pages
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ". " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle "booktitle" bibinfo.check
  emphasize
}
FUNCTION {format.in.ed.booktitle}
{ format.booktitle duplicate$ empty$ 'skip$
    {
      editor "editor" format.names.ed duplicate$ empty$ 'pop$
        {
          " " *
          get.bbl.editor
          capitalize
          "(" swap$ * "), " *
          * swap$
          * }
      if$
      word.in swap$ *
    }
  if$
}
FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}
FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}
FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      capitalize
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}
FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address empty$ t empty$ and
    'skip$
    {
      address "address" bibinfo.check *
      t empty$
        'skip$
        { address empty$
            'skip$
            { ": " * }
          if$
          t *
        }
      if$
    }
  if$
}
FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {print.url}
 {url duplicate$ empty$
   { pop$ "" }
   { new.sentence
     urlprefix "\url{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.doi}
 {doi duplicate$ empty$
   { pop$ "" }
   { new.sentence
     doiprefix "\doi{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.eprint}
 {eprint duplicate$ empty$
   { pop$ "" }
   { new.sentence
     duplicate$ "\href{http://arxiv.org/abs/" swap$ * "}{\tt arXiv:" * swap$ * "}" *
   }
   if$
 }

FUNCTION {print.pubmed}
 {pubmed duplicate$ empty$
   { pop$ "" }
   { new.sentence
     pubmedprefix "\Pubmed{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {webpage}
{ "%Type = Webpage" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  author empty$
  {
    format.title "title" output.check
    new.block
    format.date "year" output.check
    date.block
  }
  {
    format.date "year" output.check
    date.block
    format.title "title" output.check
    new.block
}
  if$
  print.url output
  fin.entry
}

FUNCTION {article}
{ "%Type = Article" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    {
      journal
      "journal" bibinfo.check
      emphasize
      "journal" output.check
      ", " *
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  new.block
  format.note output
  fin.entry
}

FUNCTION {book}
{ "%Type = Book" write$
  output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      new.sentence
      format.number.series output
      format.edition output
      new.block
      format.publisher.address output
    }
    {
      new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {booklet}
{ "%Type = booklet" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ "%Type = Inbook" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}


FUNCTION {incollection}
{ "%Type = Incollection" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inproceedings}
{ "%Type = Inproceedings" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.pages output
      new.block
      publisher empty$
        { format.organization.address output }
        { organization "organization" bibinfo.check output
          format.publisher.address output
        }
      if$
      format.bvolume output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ "%Type = Manual" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  organization address new.block.checkb
  organization "organization" bibinfo.check output
  address "address" bibinfo.check output
  format.edition output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {mastersthesis}
{ "%Type = Masterthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.mthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {misc}
{ "%Type = Misc" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title output
  new.block
  howpublished "howpublished" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {phdthesis}
{ "%Type = Phdthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {proceedings}
{ "%Type = Proceedings" write$
  output.bibitem
  format.editors output
  editor format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  format.bvolume output
  new.sentence
  format.number.series output
  publisher empty$
    { format.organization.address output }
    { organization "organization" bibinfo.check output
      format.publisher.address output
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {techreport}
{ "%Type = Techreport" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {unpublished}
{ "%Type = Unpublished" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }
READ
FUNCTION {sortify}
{ purify$
  "l" change.case$
}
INTEGERS { len }
FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}
FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  s #1 "{vv~}{ll}" format.name$
  s num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * s #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{ calc.short.authors
  short.list
  "("
  *
  year duplicate$ empty$
  short.list key field.or.null = or
     { pop$ "" }
     'skip$
  if$
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}{  f{ }}{  jj{ }}"
      format.name$ 't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            { t sortify * }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}
FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}
FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}
SORT
STRINGS { last.label next.extra }
INTEGERS { last.extra.num number.label }
FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}
FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}
FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}
EXECUTE {initialize.extra.label.stuff}
ITERATE {forward.pass}
REVERSE {reverse.pass}
FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}
ITERATE {bib.sort.order}
SORT
FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{" number.label int.to.str$ * "}" *
  write$ newline$
  "\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi"
  write$ newline$
  "\providecommand{\url}[1]{\texttt{#1}}"
  write$ newline$
  "\providecommand{\href}[2]{#2}"
  write$ newline$
  "\providecommand{\path}[1]{#1}"
  write$ newline$
  "\providecommand{\DOIprefix}{doi:}"
  write$ newline$
  "\providecommand{\ArXivprefix}{arXiv:}"
  write$ newline$
  "\providecommand{\URLprefix}{URL: }"
  write$ newline$
  "\providecommand{\Pubmedprefix}{pmid:}"
  write$ newline$
  "\providecommand{\doi}[1]{\href{http://dx.doi.org/#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\Pubmed}[1]{\href{pmid:#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\bibinfo}[2]{#2}"
  write$ newline$
	"\ifx\xfnm\relax \def\xfnm[#1]{\unskip,\space#1}\fi"
  write$ newline$
}
EXECUTE {begin.bib}
EXECUTE {init.state.consts}
EXECUTE {init.web.variables} 
ITERATE {call.type$}
FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}
EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `model5-names.bst'.
%%
%% Change log:
%% -----------
%% 22.04.2011
%%
%% 10.08.2012
%%   a. doi, url, eprint, pmid added
%%   b. Bibtype `webpage' defined
%%
%% 30.08.2012
%%   a. collaboration added.
%%



==> anc/neurons_per_layer.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-11-02 09:28:44
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,216.81);
\begin{scope}
\path[clip] ( 48.63, 41.12) rectangle (247.44,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63, 73.61) --
	(247.44, 73.61);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63,123.12) --
	(247.44,123.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 48.63,172.63) --
	(247.44,172.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 86.58, 41.12) --
	( 86.58,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (144.42, 41.12) --
	(144.42,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (202.26, 41.12) --
	(202.26,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63, 48.86) --
	(247.44, 48.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63, 98.37) --
	(247.44, 98.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,147.88) --
	(247.44,147.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.63,197.39) --
	(247.44,197.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.67, 41.12) --
	( 57.67,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.50, 41.12) --
	(115.50,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (173.34, 41.12) --
	(173.34,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (231.18, 41.12) --
	(231.18,211.31);
\definecolor{drawColor}{RGB}{102,57,183}
\definecolor{fillColor}{RGB}{102,57,183}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.07, 63.71) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 73.57, 57.52) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.85, 66.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 72.13, 71.14) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.29, 60.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (221.06, 98.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (218.16, 98.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.22, 87.23) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (221.06, 95.89) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (205.15, 90.94) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (216.72, 62.47) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (229.73, 62.47) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (203.71, 63.71) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (216.72, 62.47) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (231.18, 63.71) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (231.18, 68.66) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (231.18, 67.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 86.58, 93.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (197.92, 82.28) circle (  2.50);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.96,147.88) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.06,159.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.61,159.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 83.69,149.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.17,144.16) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.72,140.45) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.17,136.74) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.29,154.06) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.61, 72.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.40,123.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.10,191.20) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.99,181.29) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.90,181.29) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.99,197.39) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 85.14,197.39) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (216.72, 60.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (221.06, 72.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (216.72, 58.76) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.50, 71.14) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.73, 74.85) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.98,104.55) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.65,110.74) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.31, 95.89) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.30, 74.85) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.07, 90.94) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.31, 83.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.72, 90.94) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.52, 90.94) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.30, 88.46) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.21, 90.94) circle (  2.50);
\definecolor{drawColor}{RGB}{102,57,183}
\definecolor{fillColor}{RGB}{102,57,183}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.81, 66.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.37, 69.90) circle (  2.50);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 83.69, 66.18) circle (  2.50);
\definecolor{drawColor}{RGB}{102,57,183}
\definecolor{fillColor}{RGB}{102,57,183}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.49, 68.66) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 89.48, 66.18) circle (  2.50);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.68, 68.66) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (193.58, 64.95) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (183.46, 66.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (197.92, 77.32) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.23, 66.18) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68, 44.17) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68, 93.68) {40};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,143.19) {80};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 43.68,192.70) {120};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 57.67, 26.81) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (115.50, 26.81) {40};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (173.34, 26.81) {80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (231.18, 26.81) {120};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (148.04,  9.25) {Neurons layer 1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at ( 17.21,126.22) {Neurons layer 2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{65,65,65}
\definecolor{fillColor}{RGB}{32,32,32}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.10] (171.94,116.14) rectangle (243.42,170.33);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{102,57,183}
\definecolor{fillColor}{RGB}{102,57,183}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (186.11,147.66) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (186.11,130.31) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.83] at (203.28,144.21) {2 layers};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.83] at (203.28,126.87) {3 layers};
\end{scope}
\begin{scope}
\path[clip] (301.57,130.79) rectangle (500.39,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57,146.17) --
	(500.39,146.17);

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57,169.59) --
	(500.39,169.59);

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57,193.01) --
	(500.39,193.01);

\path[draw=drawColor,line width= 0.3pt,line join=round] (339.53,130.79) --
	(339.53,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (397.37,130.79) --
	(397.37,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (455.20,130.79) --
	(455.20,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57,134.45) --
	(500.39,134.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57,157.88) --
	(500.39,157.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57,181.30) --
	(500.39,181.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57,204.72) --
	(500.39,204.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (310.61,130.79) --
	(310.61,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.45,130.79) --
	(368.45,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (426.29,130.79) --
	(426.29,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.12,130.79) --
	(484.12,211.31);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.00,181.30) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (465.33,186.57) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (452.31,186.57) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (393.03,181.89) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (465.33,179.54) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (365.56,177.79) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (362.66,176.03) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (343.87,184.23) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (353.99,145.58) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (367.00,169.59) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (330.85,201.79) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (327.96,197.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (335.19,197.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (326.52,204.72) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (333.75,204.72) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (320.73,139.72) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (319.29,145.58) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (320.73,139.14) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.62,144.99) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.62,146.75) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.26,160.80) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (326.52,163.73) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.45,156.71) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (371.34,146.75) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (377.12,154.36) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (330.85,150.85) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (349.65,154.36) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (353.99,154.36) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (335.19,153.19) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (333.75,154.36) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (466.77,142.65) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (365.56,143.82) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (351.10,142.07) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.45,142.65) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.23,147.92) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (359.77,142.65) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62,129.77) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62,153.20) {40};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62,176.62) {80};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62,200.04) {120};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (270.16,171.05) {Neur. l. 2};
\end{scope}
\begin{scope}
\path[clip] (301.57, 41.12) rectangle (500.39,117.04);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57, 55.62) --
	(500.39, 55.62);

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57, 77.70) --
	(500.39, 77.70);

\path[draw=drawColor,line width= 0.3pt,line join=round] (301.57, 99.79) --
	(500.39, 99.79);

\path[draw=drawColor,line width= 0.3pt,line join=round] (339.53, 41.12) --
	(339.53,117.04);

\path[draw=drawColor,line width= 0.3pt,line join=round] (397.37, 41.12) --
	(397.37,117.04);

\path[draw=drawColor,line width= 0.3pt,line join=round] (455.20, 41.12) --
	(455.20,117.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57, 44.57) --
	(500.39, 44.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57, 66.66) --
	(500.39, 66.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57, 88.75) --
	(500.39, 88.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (301.57,110.83) --
	(500.39,110.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] (310.61, 41.12) --
	(310.61,117.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.45, 41.12) --
	(368.45,117.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] (426.29, 41.12) --
	(426.29,117.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.12, 41.12) --
	(484.12,117.04);
\definecolor{drawColor}{RGB}{255,152,0}
\definecolor{fillColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (474.00, 72.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (465.33, 66.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (452.31, 65.55) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (393.03, 54.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (465.33, 65.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (365.56, 64.45) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (362.66, 65.00) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (343.87, 68.87) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (353.99, 65.55) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (367.00, 67.76) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (330.85, 81.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (327.96, 82.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (335.19, 88.19) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (326.52, 82.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (333.75, 55.06) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (320.73,105.31) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (319.29,106.97) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (320.73,105.31) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.62, 66.66) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.62, 69.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (400.26, 77.15) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (326.52, 80.46) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.45, 78.81) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (371.34, 73.84) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (377.12, 71.08) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (330.85, 78.81) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (349.65, 64.45) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (353.99, 71.63) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (335.19, 73.84) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (333.75, 79.91) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (466.77, 54.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (365.56, 90.40) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (351.10, 96.48) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.45, 92.61) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (374.23, 98.13) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (359.77, 89.85) circle (  2.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62, 39.89) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62, 61.98) {40};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62, 84.06) {80};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at (296.62,106.15) {120};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (310.61, 26.81) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (368.45, 26.81) {40};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (426.29, 26.81) {80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.13] at (484.12, 26.81) {120};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (400.98,  9.25) {Neurons layer 3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.42] at (270.16, 79.08) {Neur. l. 1};
\end{scope}
\end{tikzpicture}


==> anc/regularization_dnn.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-11-02 09:23:41
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (505.89,216.81);
\begin{scope}
\path[clip] ( 23.76, 61.22) rectangle (422.60,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 23.76, 90.78) --
	(422.60, 90.78);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 23.76,136.26) --
	(422.60,136.26);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 23.76,181.75) --
	(422.60,181.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 23.76, 68.04) --
	(422.60, 68.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 23.76,113.52) --
	(422.60,113.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 23.76,159.00) --
	(422.60,159.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 23.76,204.49) --
	(422.60,204.49);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.00, 61.22) --
	( 57.00,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (112.39, 61.22) --
	(112.39,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (167.79, 61.22) --
	(167.79,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (223.18, 61.22) --
	(223.18,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (278.58, 61.22) --
	(278.58,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (333.97, 61.22) --
	(333.97,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (389.37, 61.22) --
	(389.37,211.31);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] ( 87.46, 68.04) rectangle (137.32,147.63);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] ( 87.46,147.63) rectangle (137.32,204.49);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (198.25, 68.04) rectangle (248.11,118.07);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (198.25,118.07) rectangle (248.11,204.49);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (309.04,122.62) rectangle (358.90,184.02);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (309.04,184.02) rectangle (358.90,204.49);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (309.04, 68.04) rectangle (358.90,122.62);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (142.86, 68.04) rectangle (192.71,145.36);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (142.86,145.36) rectangle (192.71,204.49);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (253.65, 68.04) rectangle (303.50,138.54);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (253.65,138.54) rectangle (303.50,204.49);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (364.44,122.62) rectangle (414.29,186.29);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (364.44,186.29) rectangle (414.29,204.49);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (364.44, 68.04) rectangle (414.29,122.62);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] ( 32.07, 68.04) rectangle ( 81.92,181.75);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] ( 32.07,181.75) rectangle ( 81.92,204.49);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 18.81, 63.36) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 18.81,108.84) {20};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 18.81,154.32) {40};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 18.81,199.81) {60};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at ( 53.79, 47.47) {Dropout layer};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (109.19, 47.47) {$L_1$-reg. of layer 1};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (164.58, 47.47) {$L_1$-reg. of weights 1};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (219.98, 47.47) {$L_1$-reg. of layer 2};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (275.37, 47.47) {$L_1$-reg. of weights 2};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (330.77, 47.47) {$L_1$-reg. of layer 3};

\node[text=drawColor,rotate=-20.00,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (386.16, 47.47) {$L_1$-reg. of weights 3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{0,87,183}

\path[fill=fillColor] (439.81,141.40) rectangle (455.74,157.32);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{RGB}{255,215,0}

\path[fill=fillColor] (439.81,124.05) rectangle (455.74,139.97);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (439.81,106.71) rectangle (455.74,122.63);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (464.95,144.68) {Yes};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (464.95,127.33) {No};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (505.89,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.13] at (464.95,109.99) {None};
\end{scope}
\end{tikzpicture}


==> anc/table_edf_max_min.tex <==
\captionsetup[table]{labelformat=empty,skip=1pt}
\begin{longtable}{lrrlrr}
\toprule
\multicolumn{3}{c}{Minimum} & \multicolumn{3}{c}{Maximum} \\ 
\cmidrule(lr){1-3} \cmidrule(lr){4-6}
term.x & edf.x & F.x & term.y & edf.y & F.y \\ 
\midrule
\multicolumn{1}{l}{Single Terms} \\ 
\midrule
x & 9.5 & 8.9 & x & 10.8 & 17.6 \\ 
xDDLn1 & 8.8 & 4.4 & xDDLn2 & 6.7 & 4.9 \\ 
xDDL1 & 8.4 & 4.8 & xLn1 & 6.3 & 6.9 \\ 
xDD & 8.2 & 4.6 & xL1 & 5.4 & 5.0 \\ 
spec\_humidity & 6.1 & 3.7 & S & 4.8 & 3.1 \\ 
windspeed\_east & 5.1 & 8.9 & temperature & 4.1 & 11.5 \\ 
A & 4.7 & 4.9 & solar\_irradiance & 4.0 & 5.5 \\ 
windspeed\_north & 4.2 & 8.5 & windspeed\_east & 3.8 & 5.8 \\ 
temperature & 3.5 & 3.6 & xDDL4 & 3.2 & 2.1 \\ 
xLn1 & 3.3 & 1.3 & xDDL1 & 3.1 & 2.2 \\ 
\midrule
\multicolumn{1}{l}{Interactions} \\ 
\midrule
x,A & 26.7 & 7.8 & x,A & 37.8 & 28.1 \\ 
x,solar\_irradiance & 20.7 & 11.2 & x,S & 25.1 & 20.6 \\ 
x,S & 18.3 & 8.2 & solar\_irradiance,A & 15.4 & 6.4 \\ 
x,xL1 & 17.1 & 4.0 & xDD,xDDLn1 & 14.9 & 6.5 \\ 
xDD,xDDLn1 & 13.5 & 2.5 & solar\_irradiance,S & 11.0 & 8.5 \\ 
x,temperature & 13.3 & 3.1 & xDD,xDDL1 & 11.0 & 2.4 \\ 
x,xLn1 & 13.0 & 4.9 & xDD,xDDL2 & 10.7 & 2.8 \\ 
xDD,xDDL1 & 12.1 & 2.3 & x,solar\_irradiance & 10.0 & 2.9 \\ 
x,W & 11.7 & 3.0 & xDD,temperature & 9.5 & 3.4 \\ 
xDD,xDDL2 & 11.4 & 2.9 & x,windspeed\_east & 9.3 & 2.5 \\ 
x,spec\_humidity & 10.1 & 2.6 & x,xDDLn4 & 9.1 & 2.1 \\ 
xDD,xDDLn3 & 9.9 & 3.1 & xDD,xDDLn3 & 9.0 & 2.2 \\ 
x,windspeed\_north & 9.9 & 4.4 & solar\_irradiance,windspeed\_east & 9.0 & 2.5 \\ 
xDD,spec\_humidity & 9.8 & 1.8 & x,W & 8.9 & 1.9 \\ 
xDD,xDDLn2 & 9.3 & 2.1 & x,xDDLn3 & 8.7 & 1.5 \\ 
solar\_irradiance,xL1 & 8.3 & 1.3 & x,xL1 & 8.4 & 1.3 \\ 
solar\_irradiance,S & 8.2 & 2.0 & x,xDDL3 & 7.4 & 1.3 \\ 
x,windspeed\_east & 7.6 & 2.5 & x,xDDL1 & 6.8 & 1.5 \\ 
solar\_irradiance,windspeed\_east & 6.9 & 1.6 & x,xDDLn1 & 6.5 & 1.4 \\ 
xDD,windspeed\_east & 6.9 & 1.5 & x,xDDL4 & 6.1 & 1.0 \\ 
x,xDDL1 & 6.2 & 4.2 &  &  &  \\ 
\bottomrule
\end{longtable}


